Non-convex polytopes realizing kissing contact graphs in dimensions 5-7

Each of the 12 known conjecturally optimal kissing configurations in dimensions 5, 6, and 7 carries a contact-graph polytope: a polytope whose vertices are the configuration points and whose edges are exactly its contacts. Eight of these polytopes are non-convex and distinct from their convex hulls, which include longer edges. Each polytope is radial about the sphere's center: its boundary meets every ray from the center exactly once. It is the unique radial polytope with those vertices and edges. Seven of the nine non-lattice configurations carry polytopes constructed from the lattice contact polytope in the same dimension by splitting some facets and reassembling the pieces. This split-and-reassemble construction describes the configurations by facets rather than by layers. The fold angles of the reassembled facets explain the inner products $1/(10-n)$, giving $1/5$, $1/4$, and $1/3$ in dimensions 5, 6, and 7, respectively. The contact graphs of all 12 configurations are infinitesimally rigid. We also prove that $Q_5$ and $R_5$ are infinitesimally jammed, extending the 10 previously established cases to all 12 configurations. All mathematical computations use exact arithmetic.

==> anc/README.md <==
# Verification supplement

Extract the archive and run the verifier from its directory:

```sh
tar -xzf verify.tar.gz
cd verify
python3 verify_paper.py all --output fresh-run
```

Python 3.10 or later and the standard library are sufficient. Every run starts fresh and is serial by default. Add `-j4` for four workers.

See `verify/README.md` for the proof-to-code guide. `RUN.json`, `RUN.log`, `logs/`, and `enumeration-records/` contain run summaries, logs, survivor lists, and certificate checks. Per-hyperplane candidate records are regenerated by the verifier and are not included. `RELEASE.json` identifies the manuscript and every verification file by SHA-256.

Release: `e8eccd3cf39452b4`.


==> anc/RELEASE.json <==
{
  "command": [
    "python3",
    "verify_paper.py",
    "all",
    "-j4",
    "--output",
    "/private/tmp/nonconvex-arxiv-20261014-run"
  ],
  "completed_utc": "2026-10-14T19:42:02.888013+00:00",
  "manuscript_sha256": "92f75b77b4bc118a3820a61bef071f62d1d52fa7df67d09f8a92dc15337aef13",
  "python": "3.14.6 (main, Jun 10 2026, 10:03:53) [Clang 21.0.0 (clang-2100.0.123.102)]",
  "reproduction_command": [
    "python3",
    "verify_paper.py",
    "all",
    "--output",
    "fresh-run"
  ],
  "reproduction_directory": "verify",
  "schema": 1,
  "verification_sha256": {
    "A7-CONSTRUCTION.md": "ea203e3d0fad6c5b4b9405f7951473b607096064ce3be1ef15375c4f9ae6b1a7",
    "README.md": "2ff4fc0cc4d47bbab97d1fa2e3346f2e6553e24965f36ca71fee053bed9f5eba",
    "RUN.json": "4ee4a580a1ce48c76b3666decf3b0d211a2059182beb7f0956420a82cc584766",
    "RUN.log": "e83a24a3c4dbf9279fdde568658cd117aaea35def4eda2ea4fe66581101beadf",
    "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
    "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
    "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
    "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
    "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
    "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
    "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
    "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
    "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
    "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
    "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
    "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
    "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
    "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
    "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
    "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
    "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
    "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
    "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
    "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
    "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
    "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
    "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
    "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
    "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
    "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
    "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
    "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
    "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
    "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
    "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
    "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
    "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
    "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
    "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
    "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
    "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
    "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
    "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
    "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
    "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
    "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
    "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
    "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
    "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
    "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
    "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
    "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
    "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
    "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
    "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
    "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
    "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
    "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
    "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
    "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
    "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
    "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
    "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
    "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
    "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
    "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
    "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
    "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
    "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
    "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
    "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
    "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
    "enumeration-records/C6-72b/C6-72b-survivors.json": "502e70748730e50d544795130c74af5a38a89e6fe015f9413f889428e22cce54",
    "enumeration-records/C6-72b/C6-72b.json": "5a7f2a3528eb8bd7f47a68424669ae0b834860331adf8b236235f216f263dccd",
    "enumeration-records/C6-72b/complete.json": "ac2ada5e16f0f8cb0fd2f7014a465eb8ea9eae01b73866a631d6e6f1a470570a",
    "enumeration-records/C6-72b/inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "enumeration-records/C6-72b/inventory.json": "76d77a9ebcaec897ff2f5a6cde729cd29d0e3f3090d12aef2c28bc58f29e730b",
    "enumeration-records/C6-72c/C6-72c-survivors.json": "24ee3fe58b391998281a77fd63e9f84239f55d6bab6443fddace47e4c2b1789c",
    "enumeration-records/C6-72c/C6-72c.json": "2bddbc3c2b0de8369fd793b9aab803422880767cc4b15bbc3abaf7d2a63459d9",
    "enumeration-records/C6-72c/complete.json": "c08409a7d5a59f5f58d185ec18a514e4b287f2523b932d433f27ee54b66f7c5d",
    "enumeration-records/C6-72c/inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "enumeration-records/C6-72c/inventory.json": "fccdf2f5875e1deaf15340f27fe33cda2f7d1a2f91750476743b0c05db79d126",
    "enumeration-records/C6-72d/C6-72d-survivors.json": "8de613b4f4c35c344b8565dd90712609e401ab16295d3d87ae424a49a5125d0d",
    "enumeration-records/C6-72d/C6-72d.json": "dcf26f35fd928038f5055424cf5379753947cb8f2beed36437044aeecadff790",
    "enumeration-records/C6-72d/complete.json": "e59238ac34e890ea3687df222bf3291e1a51cce6d6b13ae93300fd8db609f3d3",
    "enumeration-records/C6-72d/inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "enumeration-records/C6-72d/inventory.json": "61f6a6728a477e231c482b7ef56584e97702e7c336141f4dc52cec8e963cae05",
    "enumeration-records/C7-126b/C7-126b-survivors.json": "4ee7980423e0654d6863b172974a47bfe26ccb89735c16158976e09920718913",
    "enumeration-records/C7-126b/C7-126b.json": "48f9e04127fdf564faf57b0b9865a662706784d009df5079a249838ab52cfa96",
    "enumeration-records/C7-126b/complete.json": "31aba37dce828f96a9c6f59c73dfa1a89944fbad03be9f87bcadf3c4dfb42507",
    "enumeration-records/C7-126b/inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "enumeration-records/C7-126b/inventory.json": "19cf5acd077673a79b466365d0bb9259d225d4d4b6cd31b34a65a192438fe91f",
    "enumeration-records/C7-126c/C7-126c-survivors.json": "a9e7370e197d68a561de8f98131c0fa74f984169b0efde95093629cd731de9ba",
    "enumeration-records/C7-126c/C7-126c.json": "fd64dba21964808fd68d031ed1d81e68585f9bbe08f8f34bdd0e2ac8432d57cc",
    "enumeration-records/C7-126c/complete.json": "0030a8f9136ee2fb27fc822151651f9e269f853f1b2aaeb4d5a66c8ed6612b4b",
    "enumeration-records/C7-126c/inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "enumeration-records/C7-126c/inventory.json": "fbe18141355cd1272903ef1b636374f4071f6e0380182ba5c89860cec5e28ee7",
    "enumeration-records/C7-126d/C7-126d-survivors.json": "b14842e533c4e7838a08e392b5d07267a72d264ef0af8f42fd2bedd432d0ec03",
    "enumeration-records/C7-126d/C7-126d.json": "b1412ca36e2591e309df638ee2bb22b8285c27a939d33b81b52c1926bae32452",
    "enumeration-records/C7-126d/complete.json": "f4198037eea1063cb655d86df378b722fb49551c1808e62cc8ea097da4dc0f63",
    "enumeration-records/C7-126d/inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "enumeration-records/C7-126d/inventory.json": "4d2ebf4e4c105be15cee65affb8400892269a5e65a2853aaef11af19e21cf4cd",
    "enumeration-records/D5/D5-survivors.json": "96f056c0544f16ff2f600acf6dc558547d9c370b23056b504743a008730ca71f",
    "enumeration-records/D5/D5.json": "8127a25192b5928e031e7b9ad3b515029cfe1d1e249ae3b42e365bbcd13f2ee5",
    "enumeration-records/D5/complete.json": "866d75a6b93effb397a65645a47602bc7b988b3ef70427e9941c37adc94a76ee",
    "enumeration-records/D5/inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "enumeration-records/D5/inventory.json": "0ef9d26e5554ad42173259c3aff18a8a95b8e4e0e8822126ef9324cbd6518be2",
    "enumeration-records/E6/E6-survivors.json": "a2d5f40afaa11e710bf9c43ac5101ef15fe4d97f2b8c3b45ac81f88a87a2b05c",
    "enumeration-records/E6/E6.json": "2e6d9e9f1de0dc43f5e9288bbb2c319d462c13f09d23988edbfe18c1dfbc6905",
    "enumeration-records/E6/complete.json": "e106e6ade7230588931b7e80caa6f275ddf3563d5b10ec374b9c156f489a4aa4",
    "enumeration-records/E6/inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "enumeration-records/E6/inventory.json": "2b4ef4d21eaa16788c639282904e39c7b0d4c47f506f67dd431e0b4a1c857084",
    "enumeration-records/E7/E7-alternative-verification.json": "407753ca44643e7788a6fc478bb4a145acdbeebc5b3a56e05684f74a06f5e323",
    "enumeration-records/E7/E7-classification.json": "b5b41cb89cf8dd26c53f2c39c15821058296a561ce2e344862570e7ea71caa0b",
    "enumeration-records/E7/E7-external-hyperplanes.json": "f8dac9aa0f4d3be45b28048e4dfa53d9b43330028cf922108098f5f9cdde291f",
    "enumeration-records/E7/E7-forcing-verification.json": "5a3b34229221a40a03a33834da589dac822698efd778d819ab189a1a384b46f2",
    "enumeration-records/E7/E7-survivors.json": "7aa36724d21d95f240b211bcf45f74fedafd994ac0f4da7bc3e4cbf4648a56b4",
    "enumeration-records/E7/E7.json": "9bb1199f18d78cb6627b84c2f3fce3ec669f04785b8566205d191adfaa83bc1c",
    "enumeration-records/E7/complete.json": "73ca23883457b7ba3651428d35dc60a16ced845a8ef1e65bad1ffd967d6e9fb4",
    "enumeration-records/E7/inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "enumeration-records/E7/inventory.json": "2b0f2c8b42aab297bfe3ca4977ab6791e63cb7e8fe6d1681b46e9bdb78730770",
    "enumeration-records/L5/L5-survivors.json": "3029441f12915297a2041fe39ed97b37662af0242cf4c2fa8d0f463e54e87b73",
    "enumeration-records/L5/L5.json": "31945f5b416513c2697056fcc81a6ecf539729a42160d3099991f5ebe03672c4",
    "enumeration-records/L5/complete.json": "408c809b49cce508712b9ba13ba7364c0759a4b445ae35c6a79b031c75371d02",
    "enumeration-records/L5/inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "enumeration-records/L5/inventory.json": "16019e116e7773956c3c0708c498b8ae4ba69d8fd184766c0ad39d31c722eb74",
    "enumeration-records/Q5/Q5-survivors.json": "e223e465a4e3463969f7e03028065949032fbcb422fe4f0fc84a803625447cf9",
    "enumeration-records/Q5/Q5.json": "487590ae94f3c38edf73f376693ced1524bd6c99161eb6ac4345234b9ae38954",
    "enumeration-records/Q5/complete.json": "dce3e89c7f920c5bca9ca90fde358e706ed08657367a4774079e20235ba4b58c",
    "enumeration-records/Q5/inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "enumeration-records/Q5/inventory.json": "c0f8b8420623d7f2cf06baea0c1c97940c6fea8581946beb5348f80e8c4b0ea3",
    "enumeration-records/R5/R5-survivors.json": "7f87fec27a0a7621c2730f8b1ed805193784ebb8d8d7c542e10b9c2e6120b176",
    "enumeration-records/R5/R5.json": "6842273d12e3788c3989fee70d7ea76d5ac3762edcd5d22314f7a7635aa2beb5",
    "enumeration-records/R5/complete.json": "cb52340e14bc0891e9bb41114e8284d84c0472ae2aa6d6841b1394a41abac8bf",
    "enumeration-records/R5/inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "enumeration-records/R5/inventory.json": "89b21575232801890c85152f0cf9c331564dfb62186960cf1de54655107b2b2d",
    "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
    "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
    "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
    "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
    "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
    "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
    "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
    "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
    "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
    "logs/C6-72b.log": "10efbefc098db491db478d499bb0abdee62959e120553e207f5d7788c3ec67e9",
    "logs/C6-72c.log": "0e922ce98d220bebd4b3f4ee3a5d455e27f6fb2e8138302a1867eb74c4f1f3a4",
    "logs/C6-72d.log": "22156ebc0c74386011b0fc3121a8241651f3a7718c8a61e9cfca556180a36316",
    "logs/C7-126b.log": "6b589b9fc751bc5555d85f669862143201a3e83f8407873df52ac4dd44f80ceb",
    "logs/C7-126c.log": "38db2711c71ef31ca6b7bc7cd859987306b5cef07c41a163c39f2ed503db6360",
    "logs/C7-126d.log": "fdbbea6526be47356ae82a863c627601af1cdd0b768e6defd930ab20d7c0214a",
    "logs/D5.log": "42afd7e5b99e9eddbbf4192d44ee8754acc82faee0e303b70b4ef106c33cf474",
    "logs/E6.log": "88d274193391b37241034d8906873bb2bdc08e1b7049195954b6db09f0b64f54",
    "logs/E7.log": "a9d3af1ffa39bb62e03d8ecda481d0ed0f476af0dc62b721e437f6fd9b1266d0",
    "logs/L5.log": "dab58d3915150fbc742848e5da091c770a4d717b4f04df90aadb5797f2994442",
    "logs/Q5.log": "5f0374e20614abc95880b5be4d516b0fe5753999f8bd5bf440e4f92d035c5157",
    "logs/R5.log": "4a8473a4366b1729a57070a7827b6f2d6aade182c403bcab3bbf646cdb323a64",
    "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
    "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
    "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
    "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
    "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
    "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
    "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
    "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
    "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
    "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
    "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
    "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
    "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
    "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
    "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
    "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
    "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
    "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
    "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
    "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
    "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
    "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
    "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
    "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
    "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
    "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
    "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
    "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
    "tests/test_a7_construction.py": "e888d56ca58e1954e706ca12160a69453b7d9d1d70a3218afc6226696e9043a9",
    "tests/test_ambient_group.py": "32bc28ffa705b4892ee49ba699710187c3dad2d337f274cf58275a2f404fa8d6",
    "tests/test_autom.py": "f39aa6a82e5c8dafef65e3f1e2d83ffbee51c92eb475f8fd727aabedfe2568cd",
    "tests/test_candidates.py": "47c3b18652b5eb091ea865c30a91d1f1e5a252fe30130d80278a9380738444a1",
    "tests/test_catalog.py": "78f8cb524c17cd1e3c8e5767ab1f49c0a87c8e110ae5c95a74fb819438deb6ee",
    "tests/test_compatibility.py": "edf88cd7dd938031cd31d03b8499856bb3a38876977287cc8664c192df87ca81",
    "tests/test_contact_graph.py": "d4519eaa67d2830f94f9d209664faf13561b67fbaa250083d80454f2e5ed44f1",
    "tests/test_data.py": "f92a5f6a045b466645f6a90a4285095f2b63cabd17e2067990d9a986c880e6f0",
    "tests/test_driver.py": "7c6c71b82d7e991a123734dbe3ac9036b54811c24fe4f90543ffd83bb5e5a8b0",
    "tests/test_enumeration.py": "8a645939839d3f57977604ee87ed89613ea2ed95d2e070086994d887e0830416",
    "tests/test_equators.py": "06ab09869c0fd112fe4f22b3443c58fd82ffee7f7b11b095b9ef53ab8731ae2f",
    "tests/test_geometry.py": "42f267744ca54e4c2890f8861f2f80ad318b3c06d35656061a610c99c12b12f8",
    "tests/test_orbit_groups.py": "4145fbdda945a640a50b5bb3c4de2e720e00f00dbfecd2faa96b2d206261328d",
    "tests/test_overlap.py": "e02824333feae6a4cc3b4dd77ae5997768937d8b88e2403e12e17cbe0344cc41",
    "tests/test_parallel.py": "195f1178e0c30b3c4cb331fadd6688b379d358190b9072bc291ac2716609ed82",
    "tests/test_placements.py": "70c09dda390cbc78515702d3e5871515bf58390fac19caf8990fb22cd848fb33",
    "tests/test_progress.py": "9f5857097945cf9d1efca4470c01f67139baedef801740593525d7720d72bd10",
    "tests/test_provenance.py": "4d532f0a155d598754cb7b53ae48a14d7887a53a1c7fb09e1d186be2f75fcba9",
    "tests/test_reassembly.py": "bb699e551e7c712c011cb610c65389bccb1262c5c5063f9ac92221920f3384f8",
    "tests/test_reductions.py": "6dd868d5e58d37520a3d0d97741eb299b765aa1f430276979934d5b5598210be",
    "tests/test_rigidity.py": "0b2ebd323813a145cfa545bafc7b2f3f00df071639d72d0d0e36979d6a669d1c",
    "tests/test_subset_symmetry.py": "3685b4001236bc1a4d37795f8c64f9f313e9c8b79da720bb3f0ee166c5ac375d",
    "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
  },
  "version": "e8eccd3cf39452b4"
}


==> anc/verify/A7-CONSTRUCTION.md <==
# The 744-facet E7 polytope

The unrestricted search found a second unit-edge polytope on the E7 vertex
set. It has a direct construction from the A7 root polytope.

Work in the seven-dimensional subspace of R8 whose coordinates sum to zero.
Use the following integer vectors, and divide them by `sqrt(8)` to put them
on the unit sphere:

- The 56 vectors `r_ij = 2(e_i - e_j)`, for distinct `i,j` in `{0,...,7}`.
- The 70 vectors `a_S` with coordinates `+1` on a four-element subset `S`
  and `-1` on its complement.

These are exactly the supplied E7 configuration, up to an orthogonal map.
The [coordinate certificate](certificates/E7-A7-construction.json) gives
one such labeling. Its checker compares every normalized Gram entry using
integer arithmetic.

## Construction

Let `B` be the convex hull of the 56 roots. For each nonempty proper subset
`S` of `{0,...,7}`, its facet

`F_S = conv{r_ij : i in S, j not in S}`

is the product `Delta_(|S|-1) x Delta_(7-|S|)`. It has
`|S|(8-|S|)` vertices. To see that these are all the facets, maximize a
linear functional with coefficient vector `c` on the roots. The maximizing
roots run from a coordinate where `c` is largest to one where it is
smallest. If these two index sets have sizes `p,q`, the maximizing face
has dimension `p+q-2`. A facet has dimension six, so `p+q=8`: every index
is in one of the two sets. These are precisely the facets `F_S`.

For each of the 70 balanced subsets `|S|=4`, attach the pyramid

`conv(F_S union {a_S})`.

Its base is a product `Delta_3 x Delta_3`. Replace that base on the boundary
by the pyramid's eight lateral facets. Each lateral facet is a pyramid over
`Delta_2 x Delta_3`, with 13 vertices. Retain all unbalanced facets of `B`.

The resulting boundary has 744 facets:

| Facet | Vertices | Count |
| --- | ---: | ---: |
| 6-simplex | 7 | 16 |
| `Delta_1 x Delta_5` | 12 | 56 |
| `Delta_2 x Delta_4` | 15 | 112 |
| Pyramid over `Delta_2 x Delta_3` | 13 | 560 |

## Why the construction gives a polytope

In these integer coordinates, `B` consists of the vectors of coordinate
sum zero for which the sum of the positive coordinates is at most two.
The cone over `F_S` is the orthant in this subspace with nonnegative
coordinates on `S` and nonpositive coordinates elsewhere. These cones
partition the subspace, with disjoint interiors.

The centroid of a balanced `F_S` is `a_S/2`. Thus the added apex lies
strictly beyond its base, on the ray through its centroid, and the entire
pyramid stays in the cone over that base. Every point of the pyramid
outside its base has the strict sign pattern of `S`. Different added
pyramids consequently have no intersection outside `B`. Each intersects
`B` exactly in its base. Intersections along the old boundary are the
existing faces of `B`.

Every ray from the origin meets the new boundary exactly once. In a
balanced cone, the old boundary disk `F_S` is replaced by the lateral
boundary of its pyramid; its radial projection is the same disk. On the
boundary of that cone the radial intersection is unchanged. These maps
agree on their shared faces and give a radial homeomorphism. The new
boundary is embedded and face-to-face, and every facet is convex.

There are no flat ridges. Retained facets have the distinct supporting
planes of `B`. Within one added pyramid the lateral planes are distinct.
Across a pyramid's base boundary, a lateral facet meets an unbalanced
facet. The latter has a normal with two coordinate values, modulo adding
a constant vector. A lateral facet has a normal with three values. For
example, deleting `i` from the positive factor of a balanced base gives
the normal with value `1` on `S` except `i`, value `-1` at `i`, and value
`0` off `S`, at height two. Deleting an index from the negative factor
instead gives values `1` on `S`, `2` at the deleted index, and `0` at the
other negative indices. These cannot define the same plane as an
unbalanced facet. Two different balanced base facets do not share a
ridge, since adjacent facets of `B` have index sets differing by one
inclusion.

All old edges have normalized length one. Every new edge joins `a_S` to
a root `r_ij` with `i in S, j not in S`, and their integer inner product
is four. Both squared norms are eight, so these edges also have normalized
length one. All 126 configuration points are vertices of the new boundary.

## Partial external facets

For a two-element subset `S`, the retained external facet `F_S` has
12 vertices. Its carrier plane also contains the 15 sign vectors whose
four positive coordinates include `S`. Thus this external facet omits
other configuration vertices on its carrier.

The boundary meets each such external hyperplane in one six-dimensional
facet and 15 five-dimensional ridges. There is no second coplanar facet.
For each balanced set `T` containing `S`, one of these ridges is

`conv({a_T} union {r_ij : i in S, j not in T})`.

It is a pyramid over `Delta_1 x Delta_3`, with nine vertices. Its eight
root vertices form a four-dimensional face of `F_S`, and its apex is one
of the 15 omitted sign vectors. It belongs to two internal 13-vertex
facets. Thus the additional points on the external hyperplane are attached
to the external facet through lower-dimensional faces of the boundary.

All 56 external 12-vertex facets have this pattern. The other 16 external
facets are simplices, each with only its own seven vertices on its carrier.
No two of the 744 facets share a carrier hyperplane. The
[external-hyperplane checker](check_external_hyperplanes.py)
checks every external carrier and every stated ridge incidence.

Its edges also explain the difference between a unit-edge polytope and a
realization of the full contact graph. The A7 root polytope has 336 edges.
The 70 apices add 16 edges each, giving 1,456 edges. The other 560 E7
contacts join pairs of apices and are absent from this boundary. A root
has degree `12 + binomial(6,3) = 32`, and an apex has degree 16.

## Exact certificate

From this verification directory, run:

```sh
python3 check_a7_construction.py
```

The checker verifies the bijection onto all 126 standard vectors and all
8,001 entries on and below the diagonal of the normalized Gram matrix.
It rebuilds all 254 A7 facets, checks each of the 70 apex/base mappings,
and compares all 744 constructed facets with the independently verified
[facet list](certificates/E7-alternative.txt). The comparison is exact,
including duplicates and the file hash. It also checks every apex-to-base
contact and the radial centroid relation. This computation takes less
than a second.

The supplied facet file has SHA-256
`a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8`.
The `enumeration-records/E7/E7-alternative-verification.json` report
checks its complete boundary, peak windings, radial overlaps, and
face-to-face intersections. The construction checker does not replace
that independent verification or assert a classification of all possible
E7 polytopes.


==> anc/verify/README.md <==
# Verification for *Non-convex polytopes realizing kissing contact graphs in dimensions 5–7*

The verifier uses one enumeration of radial unit-edge polytopes in dimensions 5, 6, and 7.
It checks the supplied boundaries, enumerates every possible facet up to
symmetry, and prunes by necessary ridge-partner conditions. Eleven
configurations have exactly the supplied facets as survivors. E7 has
additional survivors, and its forcing certificate proves that there are
exactly two polytopes up to congruence: the convex contact polytope and
the augmented A7 polytope. The latter has 36 placements on the fixed vertex
set. Only the convex E7 polytope realizes its full contact graph.

The paper calls a polytope on a kissing configuration whose edges are
exactly its contacts a **contact-graph polytope**, denoted P*. The
**contact polytope** P is the convex hull. A7⁺ is unit-edge but is not a
contact-graph polytope on E7, because it omits contacts.

For the code, start with [the reading guide](#following-the-computation)
and `paper_checks.Run.configuration`, which lists the mathematical stages.

## Reproduction

Python 3.10 or later and the standard library are sufficient. From this directory:

```bash
python3 verify_paper.py all --output fresh-run
```

This command includes all twelve unrestricted searches and the E7 construction,
boundary, forcing, symmetry, and external-hyperplane checks. It returns zero
only when every requested check passes.

Every verification run starts fresh and runs serially by default. Rigidity,
the four jamming certificates, and E7's unrestricted radial classification are always included.
The three options are:

| Option | Purpose |
| --- | --- |
| `-j N`, `--jobs N` | Run up to N configurations concurrently. The default is one. |
| `--verbose` | Stream detailed checks as well as progress. |
| `--output PATH` | Save all outputs in a new directory. |

Each configuration uses one core, including its convex-hull enumeration.
Parallel workers have separate caches and search state, with no nested worker
pools. Intermediate geometry is cached within a run and rebuilt on the next
run. Smaller `-jN` values reduce simultaneous memory use. Once only one configuration
remains, only one core is needed.

Logs follow the proof's four enumeration steps, with existence checks before
enumeration and rigidity and jamming after it. Each progress line identifies
the configuration and its elapsed time. Step 2 reports both symmetry orbits
and represented facets. Facet census types are congruence types, which may
combine several symmetry orbits.

The parent writes each worker line intact. Parallel progress can interleave,
and a waiting message every 15 seconds lists the active configurations.
`run.log` contains the combined console output. `logs/NAME.log` contains the
detailed checks for one configuration. `--verbose` also streams those details
to the console. Failures are visible in either mode. Timing thresholds affect
reporting only, never the search.

Jobs start in paper order: E6, C6-72b, C6-72d, C6-72c in dimension 6, and
E7, C7-126c, C7-126b, C7-126d in dimension 7. Live
progress may interleave, but final tables and search records retain that order.
Selected names are deduplicated. Failed checks, exceptions, and abruptly exited
workers make the run fail; incomplete worker results are never merged. An
interrupt terminates the remaining workers. If the driver or enumeration
detects changed inputs during a run, it lists the affected files and requires
a fresh run after edits are finished.

For a smaller complete verification:

```bash
python3 verify_paper.py Q5 R5
```

`--output PATH` must name a new directory. It contains `run.log`,
`manifest.json`, `logs/NAME.log`, and a subdirectory for each configuration's
complete enumeration and E7 reports. The log and manifest are always saved,
including failure reports. Existing output directories are never overwritten.
Without this option, the driver creates a new directory under `cache/` and
prints its location. `VERIFY_CACHE` selects an isolated geometric cache for
independent runs. Rebuilding caches never removes input files. The ancillary
package includes verification records and certificates, but no geometric caches.

For an explicitly parallel run:

```bash
python3 verify_paper.py all -j4 --output parallel-run
```

To run candidate enumeration and ridge pruning alone:

```bash
python3 enumeration.py all --output /tmp/unrestricted-fresh
```

The directory must be new, and `all` means all twelve configurations.
This lower-level command enumerates and prunes; it does not verify complete
boundaries or assemble the E7 alternatives. It therefore returns status 2
when survivors exceed the supplied facets, including E7. Use `verify_paper.py`
for the complete proof.

For contact-graph uniqueness alone:

```bash
python3 enumeration.py all --contact-graph --output /tmp/contact-fresh
```

The extra necessary condition uses the same exact radial-obstruction test
as the vertex condition. Every contact midpoint must lie on the boundary.
If its ray meets a candidate facet before reaching the midpoint, the facet
is impossible. This includes intersections on the facet's boundary, and
remains impossible as vertices are added to the candidate. Contact midpoints
are obstructions, not new vertices.

This condition is necessary because the paper requires a radial boundary.
Conversely, a contact is an exposed edge of the convex hull: on the unit
sphere, the functional `u+v` takes the value `3/2` at its contact endpoints
and at most `1` at every other vertex. A facet containing the midpoint must
therefore contain both endpoints and their edge. Thus requiring the midpoints
on the completed boundary is equivalent to realizing every contact. The
facet filter alone is a necessary condition; the surviving facets still
need ridge-partner pruning and comparison with a verified boundary.

`sections.beyond` encodes the midpoint projections as integer feasibility
systems. `tests/test_contact_graph.py` compares them with independent rational
ray intersections and exhausts small hyperplanes with all branch reductions
disabled. The paper's verification uses unrestricted radial unit-edge
enumeration, so it also classifies E7's alternative that omits contacts.

## Following the computation

Start with `Run.configuration` in [`paper_checks.py`](paper_checks.py).
Its short sequence checks the supplied boundary, contacts, facet census,
reassembly, convex hull, exhaustive enumeration, and rigidity. `Run.search`
connects the enumeration to the final classification.
[`verify_paper.py`](verify_paper.py) handles command-line options, workers,
logs, and manifests.

The four enumeration steps are:

1. **Candidate hyperplanes:** `enumeration.carrier_planes` calls `sections.py`
   at a representative of every vertex orbit and retains every hyperplane orbit.
2. **Candidate facets:** `enumeration.enumerate_section` searches each
   hyperplane. `candidate_facets.Section` supplies the necessary conditions
   and final geometric checks. `prefix_orbits.enumerate_orbits` chooses
   vertices in order and rejects noncanonical prefixes under the hyperplane
   stabilizer. `Section.cone_feasible` uses `lp.py` to test whether a selected
   direction is in the cone generated by the allowed contact directions.
   `OrbitPruner.add_section_orbits` receives every hyperplane's complete
   list, including empty lists, and checks its ambient orbit counts.
3. **Pruning by ridge partners:** `OrbitPruner.build_flags` groups each
   representative's ridges under its facet stabilizer and transports each
   incident pair to a representative ridge. `seek_support` searches partner
   placements there. `run` repeatedly removes unsupported facet orbits.
4. **Boundary classification:** `Run.search` compares the surviving facets
   with the verified boundary. For E7 it passes the complete survivor set
   to the assembly checkers below.

`Section.enumerate` supplies a binary include/exclude traversal for unit
tests. The production search uses canonical prefixes. `check_reductions.py`
compares that search with disabled reductions and direct subset enumeration.

| Claim or step | Code |
| --- | --- |
| Coordinate data and published labels | `check_data.py`, `match_published.py` |
| Exact automorphism groups | `autom.py`, `ambient_group.py` |
| Embedded, face-to-face radial boundary, unit edges, ridge incidence, peak cycles, and connectedness | `polytope.py`, `faces.py`, `peaks.py`, `overlap.py` |
| External/internal facets, omitted coplanar vertices, reflex ridges, and shared hyperplanes | `boundary.py` |
| Contact graph and facet census | `edges.py`, `facettypes.py`, `catalog.py` |
| Detached-piece reassembly and convex hull | `reassembly.py`, `hulls.py` |
| Complete hyperplane inventory and radial obstructions | `enumeration.py`, `sections.py` |
| Exact contact-cone feasibility and branch rejection | `candidate_facets.py`, `lp.py` |
| Canonical prefixes under the ambient hyperplane stabilizer | `prefix_orbits.py` |
| Facet/ridge flag orbits and exact compatible-partner pruning | `orbit_prune.py`, `compatibility.py` |
| Augmented A7 construction and boundary | `check_a7_construction.py`, `check_e7_alternative.py` |
| E7's complete partner menus and 743 forcing steps | `check_e7_forcing.py` |
| E7's 36 alternative boundaries, symmetry, and missing contacts | `classify_e7_alternative.py` |
| All 72 external hyperplanes of the alternative | `check_external_hyperplanes.py` |
| Exact modular rigidity and integer stress certificates | `skeleton.py`, `jamming.py` |
| Split formulas and equatorial section replacements | `Run.splits`, `equators.py` |

The E7 forcing checker compares its supplied survivor family with the actual
fresh output, as sets of facets. Equal counts alone are insufficient. It
then recomputes every partner menu against the whole family. The classification
checker rejects boundary or forcing reports made with different sources or
certificate inputs. Generated reports are written to the run directory;
`certificates/` contains only supplied inputs.

`boundary.py` records hyperplane geometry and checks the displayed polytopes'
dent counts as geometric observations in the paper. The enumeration allows
partial external facets and multiple reflex ridges.

`cfg.rank` is the ambient dimension, and `cfg.n` is the number of configuration
points. These determine the facet and ridge dimensions. The same contact-cone,
canonical-prefix, and ridge-partner arguments apply in all three dimensions.

## Checking the search reductions

Run the complete dimension-5 comparison with:

```bash
python3 check_reductions.py D5 L5 Q5 R5 --output /tmp/reductions-n5
```

The output directory must be new. The command compares the actual labeled
candidate sets on every ambient hyperplane representative, before ridge-partner
pruning. Its reference is the production enumeration with ambient hyperplane
symmetry. Both the reference and every comparison start from the full
hyperplane section.

| Mode | Computation |
| --- | --- |
| `no-prefix-symmetry` | Enumerate labeled candidates without canonical-prefix rejection |
| `no-cone` | Disable initial contact-rank exclusions and cone branch rejection |
| `no-radial` | Postpone radial hull-membership checks until completion |
| `no-reductions` | Disable all these branch reductions and canonical-prefix symmetry together |
| `baseline` | Enumerate every subset of sufficient cardinality and test its geometry directly |

All modes use exact arithmetic. Every completed candidate must span a
hyperplane off the origin, have unit edges, and avoid every forbidden central
projection, including projections on its boundary. A disabled reduction
postpones a test and never removes a mathematical requirement. The baseline
uses direct edge and convex-hull predicates, without contact-cone pruning,
branch pruning, or canonical-prefix enumeration.

For selected comparisons, including dimension 6:

```bash
python3 check_reductions.py E6 C6-72b C6-72d C6-72c \
  --modes no-prefix-symmetry \
  --output /tmp/reductions-n6
```

There are no search or time limits. Disabling reductions can make the search
much slower. The dimension-5 hyperplane representatives have at most 12 points.
The dimension-6 representatives have up to 24, so the direct subset baseline
can require substantially more work. Configuration and mode selections are
explicit in the command and its completion record.

`reference.json` contains the complete candidate sets for each hyperplane.
`comparisons.json` records the modes, set hashes, runtimes, and search counters.
Set equality is checked directly, rather than inferred from equal counts or
hashes. A disagreement writes the missing and extra candidates to
`difference.json` and fails. `complete.json` is written only after every
requested comparison passes and the source/data hashes still match.
An interrupted run has no completion record and cannot be resumed as success.

These checks share the production hyperplane inventory and its ambient symmetry
reduction. They check candidate enumeration, not an independent enumeration
of all hyperplanes, ridge-partner pruning, or boundary
assembly. The separate group and assembly tests remain necessary.

The direct dimension-5 baseline tests 81,120 subsets of sufficient cardinality.
The comparison modes must recover the same complete candidate sets.

## Geometric and symmetry checks

The existence checks establish a radial boundary by Appendix A's
radial-projection proposition. `polytope.verify` checks the first three
conditions in the proof and radial nonoverlap. `Run.contacts` checks the
fourth condition: equality of the polytope's edges with the contacts.
The implementation also checks that the convex hull of the common vertices
of two facets is a face of both,
that the cycle around every peak winds once, and that the facets are
connected through their ridges. These are additional consistency checks.
They are not extra hypotheses needed for the proposition.

For the cone-interior test, an intersection exists exactly when a point
is a strictly positive combination of the vertices of each facet.
Rational linear feasibility decides this condition. Before reducing
facet pairs by symmetry, the code verifies that the facet family is
invariant under the generators used. Disjoint circumscribed spherical
caps give an exact early rejection of cone overlap. The formulas and
sign tests are documented in `overlap.py`.

Ambient symmetries are found by assigning images of a linear basis and
extending by inner products. A chain of point stabilizers gives generators
and group orders. During ridge-partner pruning, a cached compatible
partner remains a witness until its facet orbit is removed. The affected
flags are then checked again. This has the same fixed point as pruning
the complete labeled family, and only surviving orbits need expansion.

Coordinates are integer vectors `x` with positive diagonal form `D` and
common squared norm `N = x^T D x`. Normalized inner products are
`x^T D y / N`. The circumcenter `c` of a cell is in its affine hull and
satisfies `x^T D c = c^T D c` for every vertex `x` of the cell. Its
normalized squared circumradius is `(N - c^T D c) / N`. These rational
computations give the radii in the paper's table of vertex-figure splits.

For Q5 and R5, `Run.convex_hull` also checks that the 20 diminished rectified
5-cells pair exactly once across ten triangular-prism ridges. Exact
hyperplane signs verify that each facet lies on the origin's side of its
partner's hyperplane, so these ridges are convex.

`equators.py` verifies the complete transformation from E7 to C7-126b.
In the stored C7-126b coordinates, reflect the layer `x_6 = 1` by sending
the first four coordinates `u` to `u - (sum(u)/2)(1,1,1,1)`, leaving the
last three coordinates and all other points fixed. The diagonal form is
`(1,1,1,1,2,2,2)`. The resulting configuration is matched to E7 by its
complete normalized Gram matrix. The same reflection reverses the map,
so it constructs C7-126b from this aligned E7, moving 32 vertices and
fixing 94. The Gram matrix within the moved layer is preserved.

E7's 56 Gosset facets form 28 antipodal pairs, giving 28 parallel central
E6 sections. Twelve integer normals specify hyperplanes containing E6
sections before the reflection and C6-72b sections afterward. Each
section is identified by its Gram matrix and retains 56 vertices while
replacing 16. The unions of the section removals and additions equal
the complete vertex replacement, including vertices shared by sections.
Each target section contains 16 pairs at inner product 1/4, and every
one of the target's 192 such pairs lies in exactly one section. The source
has no pairs at 1/4, and every target pair at 1/4 joins a moved vertex to
a fixed vertex. These checks certify that the section replacements
account for all new pairs at this inner product.

## E7 assembly certificate

The [A7⁺ construction](A7-CONSTRUCTION.md) gives its coordinates, facet census,
radial geometry, and omitted contacts, with links to the exact certificates.

The complete survivor family has five ambient facet orbits:

| Vertices per facet | Orbit size | Role |
| ---: | ---: | --- |
| 27 | 56 | Convex Gosset facets |
| 7 | 576 | Convex simplex facets |
| 12 | 2,016 | Additional facets |
| 15 | 4,032 | Additional facets |
| 13 | 20,160 | Additional facets |

Every boundary using an additional facet must contain a 12-vertex facet.
Starting with one such seed, 743 unique-partner additions force the
744-facet boundary of A7⁺. Each step lists the parent facet, shared ridge,
and forced partner. The checker recomputes complete partner menus against
all 26,840 survivors, including all 10 facet/ridge flag orbits. Thus each
forced partner is unique as an actual facet, not just as an orbit.

The boundary stabilizer has order 80,640 in the E7 group of order
2,903,040, so its index is 36. It is the full geometric symmetry group of
A7⁺ because every polytope symmetry preserves its vertex set. The code
constructs all 36 placements and checks that every non-Gosset survivor
occurs in exactly one. Each placement omits 560 contacts. The forcing
argument and the verified closed boundaries complete the classification
without a branching search over assemblies.

## Enumeration results

| Configuration | Candidates | Ambient orbits | Surviving facets |
| --- | ---: | ---: | ---: |
| D5 | 1,482 | 7 | 42 |
| L5 | 1,330 | 19 | 50 |
| Q5 | 922 | 21 | 62 |
| R5 | 770 | 49 | 70 |
| E6 | 122,670 | 18 | 54 |
| C6-72b | 72,494 | 106 | 86 |
| C6-72d | 40,318 | 365 | 118 |
| C6-72c | 25,950 | 55 | 150 |
| E7 | 70,699,400 | 194 | 26,840 |
| C7-126c | 24,204,392 | 935 | 686 |
| C7-126b | 30,845,928 | 1,884 | 536 |
| C7-126d | 11,759,992 | 7,132 | 590 |

Candidates are all labeled facets represented by the ambient candidate
orbits. Survivors are the complete labeled facet family after Step 3.
These counts precede the boundary classification in Step 4.

## Tests

```bash
python3 -m unittest discover -s tests -v
```

The suite includes independent subset enumeration, exact cone-feasibility checks,
canonical-prefix and ambient-orbit comparisons, all eight lower-dimensional
searches, tampered certificates, input changes during runs, and failure
reporting.
The full paper verification and the unit suite are separate computations.

The suite also checks worker exceptions and abrupt exits, interruption
cleanup, exact result merging, serial/parallel hull agreement, and progress
reporting. Failure regressions reject malformed geometry and incomplete or
changed certificate inputs.

## Exactness and completeness

All geometric decisions use integers or rationals. Circumcenters and Gram
matrices are rational, the linear programs use integer pivots, and wedge
intersection and peak winding use exact determinant signs. Floating point
is used only for timing and progress reports.

Searches have no node, iteration, or time limits. Mathematically necessary
conditions prune branches, and complete witnesses can end existential
checks. Cache storage thresholds warn and continue by recomputing evicted
values. They do not remove candidates or branches. Failed or incomplete
computations cannot write a successful completion record.

Rigidity uses the prime 2,147,483,647. Exact modular ranks reaching the known
upper bounds certify rational ranks. A lower rank is a failed certificate,
not a proof of flexibility, and there is no floating-point alternative.
The four integer jamming stresses are in `rigidity/`. The Q5 and R5
certificates establish the paper's two new jamming results. The D5 and L5
certificates recheck known cases. Cohn, Jiao, Kumar, and Torquato (2011)
established infinitesimal jamming for the other 10 configurations, so the
two new results bring the total to 12.

## Inputs and records

Coordinates are in `data/`, named cells in `catalog/`, and the twelve exhibited
boundaries in `polytopes/`. Published coordinate files are in `cjkt/` and
`cohn-rajagopal/`. The five E7 assembly inputs are in `certificates/`.
The driver reads and verifies supplied facet files; it does not replace a
missing input with a constructed answer.

### Indexed E7 certificate data

[`certificates/E7-alternative.txt`](certificates/E7-alternative.txt) is the
**facet list for one representative placement of A7⁺ on the labeled E7 vertex
set**. Each line lists one facet. The vertex indices are zero-based indices
into the points of [`data/E7.txt`](data/E7.txt). The list uses all 126 points.
A7⁺ is one polytope up to congruence; the indices specify one of its 36
symmetry-related placements.

| Input | Meaning of its vertex indices |
| --- | --- |
| `E7-alternative.txt` | The 744 facets of the chosen representative placement. |
| `E7-A7-construction.json` | The coordinate identification, 56 A7 roots, and 70 pyramid apexes for that same placement. |
| `E7-forced-closure.json` | A seed and the 743 additions forcing that same boundary. |
| `E7-partner-counts.json` | Representatives and complete partner menus for every surviving facet/ridge flag orbit. |
| `E7-local-survivors.json` | The complete 26,840-facet candidate family after pruning, across all placements and both polytopes. This is not one boundary. |

The generated `E7-classification.json` records 36 `image_transporters`.
Each is a permutation `g` of the E7 indices, sending vertex `i` to `g[i]`.
Applying these permutations to the representative's facet list constructs
all placements, including the representative itself. These indexed placements
are used to verify completeness; the paper counts two distinct polytopes
up to congruence.

Each enumeration saves its hyperplane inventory, candidate representatives
and orbit sizes for each hyperplane, complete survivor sets, and a completion record binding source,
data, and outputs by SHA-256. The driver manifest also records geometry,
rigidity, classification, timing, and failures. Its status is `passed` only
after all requested checks finish and the source/data hashes are rechecked.

To package a completed full fresh run, from `non-convex/`:

```bash
sh make_arxiv.sh --manifest verify/fresh-run/manifest.json --log verify/fresh-run/run.log
```

The builder validates the run and hashes, then creates versioned local
archives under `releases/`. Keep `manifest.json`, `run.log`, `logs/`, and
the twelve configuration directories together when moving a completed run.
The builder checks the enumeration outputs, detailed logs, and E7 assembly
reports, including their source and certificate dependencies. It packages
the current manuscript and README with those verified sources and records.

The submission archive contains `contact-graph-polytopes.tex` and `anc/`. Inside `anc/`,
`README.md` explains how to extract `verify.tar.gz` and run the verifier.
The extracted `verify/` directory contains the code, data, tests, proof guide,
`RUN.json`, `RUN.log`, per-configuration `logs/`, and `enumeration-records/`.
The enumeration records contain summaries, hyperplane inventories, survivor
lists, and E7 certificate checks. Per-hyperplane candidate records are
regenerated by the verifier and are not distributed. The original
`complete.json` manifests retain hashes of all outputs of the generating run,
including those omitted records.
`RELEASE.json` records the manuscript hash and hashes of all verification
files. Caches, experiments, and earlier runs are excluded.

`../archive-files.txt` explicitly lists the source, input, test, and documentation
files approved for the supplement. Update that list deliberately when adding
or removing one of these files. The builder rejects unlisted verifier inputs,
symbolic links, and unexpected enumeration outputs. Each hyperplane in the
run inventory must have its section record available for validation when
building the archive. Reviews, correspondence, previous
manuscripts, build products, and other unlisted local files are never collected.

Before distributing a release, extract it into a new directory and run:

```bash
cd anc
tar -xzf verify.tar.gz
cd verify
python3 verify_paper.py all --output fresh-run
```

Add `-j4` to verify four configurations concurrently. A successful working-tree
run establishes the inputs for packaging. This clean-extraction run also
checks that the archive is self-contained.

Existing releases are preserved. Packaging does not upload anything.
The uniqueness results concern the twelve fixed vertex
sets; they do not classify all optimal kissing configurations.


==> anc/verify/RELEASE.json <==
{
  "command": [
    "python3",
    "verify_paper.py",
    "all",
    "-j4",
    "--output",
    "/private/tmp/nonconvex-arxiv-20261014-run"
  ],
  "completed_utc": "2026-10-14T19:42:02.888013+00:00",
  "manuscript_sha256": "92f75b77b4bc118a3820a61bef071f62d1d52fa7df67d09f8a92dc15337aef13",
  "python": "3.14.6 (main, Jun 10 2026, 10:03:53) [Clang 21.0.0 (clang-2100.0.123.102)]",
  "reproduction_command": [
    "python3",
    "verify_paper.py",
    "all",
    "--output",
    "fresh-run"
  ],
  "reproduction_directory": "verify",
  "schema": 1,
  "verification_sha256": {
    "A7-CONSTRUCTION.md": "ea203e3d0fad6c5b4b9405f7951473b607096064ce3be1ef15375c4f9ae6b1a7",
    "README.md": "2ff4fc0cc4d47bbab97d1fa2e3346f2e6553e24965f36ca71fee053bed9f5eba",
    "RUN.json": "4ee4a580a1ce48c76b3666decf3b0d211a2059182beb7f0956420a82cc584766",
    "RUN.log": "e83a24a3c4dbf9279fdde568658cd117aaea35def4eda2ea4fe66581101beadf",
    "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
    "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
    "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
    "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
    "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
    "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
    "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
    "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
    "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
    "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
    "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
    "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
    "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
    "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
    "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
    "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
    "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
    "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
    "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
    "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
    "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
    "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
    "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
    "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
    "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
    "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
    "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
    "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
    "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
    "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
    "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
    "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
    "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
    "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
    "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
    "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
    "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
    "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
    "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
    "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
    "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
    "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
    "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
    "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
    "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
    "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
    "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
    "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
    "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
    "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
    "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
    "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
    "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
    "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
    "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
    "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
    "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
    "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
    "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
    "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
    "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
    "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
    "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
    "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
    "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
    "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
    "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
    "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
    "enumeration-records/C6-72b/C6-72b-survivors.json": "502e70748730e50d544795130c74af5a38a89e6fe015f9413f889428e22cce54",
    "enumeration-records/C6-72b/C6-72b.json": "5a7f2a3528eb8bd7f47a68424669ae0b834860331adf8b236235f216f263dccd",
    "enumeration-records/C6-72b/complete.json": "ac2ada5e16f0f8cb0fd2f7014a465eb8ea9eae01b73866a631d6e6f1a470570a",
    "enumeration-records/C6-72b/inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "enumeration-records/C6-72b/inventory.json": "76d77a9ebcaec897ff2f5a6cde729cd29d0e3f3090d12aef2c28bc58f29e730b",
    "enumeration-records/C6-72c/C6-72c-survivors.json": "24ee3fe58b391998281a77fd63e9f84239f55d6bab6443fddace47e4c2b1789c",
    "enumeration-records/C6-72c/C6-72c.json": "2bddbc3c2b0de8369fd793b9aab803422880767cc4b15bbc3abaf7d2a63459d9",
    "enumeration-records/C6-72c/complete.json": "c08409a7d5a59f5f58d185ec18a514e4b287f2523b932d433f27ee54b66f7c5d",
    "enumeration-records/C6-72c/inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "enumeration-records/C6-72c/inventory.json": "fccdf2f5875e1deaf15340f27fe33cda2f7d1a2f91750476743b0c05db79d126",
    "enumeration-records/C6-72d/C6-72d-survivors.json": "8de613b4f4c35c344b8565dd90712609e401ab16295d3d87ae424a49a5125d0d",
    "enumeration-records/C6-72d/C6-72d.json": "dcf26f35fd928038f5055424cf5379753947cb8f2beed36437044aeecadff790",
    "enumeration-records/C6-72d/complete.json": "e59238ac34e890ea3687df222bf3291e1a51cce6d6b13ae93300fd8db609f3d3",
    "enumeration-records/C6-72d/inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "enumeration-records/C6-72d/inventory.json": "61f6a6728a477e231c482b7ef56584e97702e7c336141f4dc52cec8e963cae05",
    "enumeration-records/C7-126b/C7-126b-survivors.json": "4ee7980423e0654d6863b172974a47bfe26ccb89735c16158976e09920718913",
    "enumeration-records/C7-126b/C7-126b.json": "48f9e04127fdf564faf57b0b9865a662706784d009df5079a249838ab52cfa96",
    "enumeration-records/C7-126b/complete.json": "31aba37dce828f96a9c6f59c73dfa1a89944fbad03be9f87bcadf3c4dfb42507",
    "enumeration-records/C7-126b/inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "enumeration-records/C7-126b/inventory.json": "19cf5acd077673a79b466365d0bb9259d225d4d4b6cd31b34a65a192438fe91f",
    "enumeration-records/C7-126c/C7-126c-survivors.json": "a9e7370e197d68a561de8f98131c0fa74f984169b0efde95093629cd731de9ba",
    "enumeration-records/C7-126c/C7-126c.json": "fd64dba21964808fd68d031ed1d81e68585f9bbe08f8f34bdd0e2ac8432d57cc",
    "enumeration-records/C7-126c/complete.json": "0030a8f9136ee2fb27fc822151651f9e269f853f1b2aaeb4d5a66c8ed6612b4b",
    "enumeration-records/C7-126c/inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "enumeration-records/C7-126c/inventory.json": "fbe18141355cd1272903ef1b636374f4071f6e0380182ba5c89860cec5e28ee7",
    "enumeration-records/C7-126d/C7-126d-survivors.json": "b14842e533c4e7838a08e392b5d07267a72d264ef0af8f42fd2bedd432d0ec03",
    "enumeration-records/C7-126d/C7-126d.json": "b1412ca36e2591e309df638ee2bb22b8285c27a939d33b81b52c1926bae32452",
    "enumeration-records/C7-126d/complete.json": "f4198037eea1063cb655d86df378b722fb49551c1808e62cc8ea097da4dc0f63",
    "enumeration-records/C7-126d/inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "enumeration-records/C7-126d/inventory.json": "4d2ebf4e4c105be15cee65affb8400892269a5e65a2853aaef11af19e21cf4cd",
    "enumeration-records/D5/D5-survivors.json": "96f056c0544f16ff2f600acf6dc558547d9c370b23056b504743a008730ca71f",
    "enumeration-records/D5/D5.json": "8127a25192b5928e031e7b9ad3b515029cfe1d1e249ae3b42e365bbcd13f2ee5",
    "enumeration-records/D5/complete.json": "866d75a6b93effb397a65645a47602bc7b988b3ef70427e9941c37adc94a76ee",
    "enumeration-records/D5/inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "enumeration-records/D5/inventory.json": "0ef9d26e5554ad42173259c3aff18a8a95b8e4e0e8822126ef9324cbd6518be2",
    "enumeration-records/E6/E6-survivors.json": "a2d5f40afaa11e710bf9c43ac5101ef15fe4d97f2b8c3b45ac81f88a87a2b05c",
    "enumeration-records/E6/E6.json": "2e6d9e9f1de0dc43f5e9288bbb2c319d462c13f09d23988edbfe18c1dfbc6905",
    "enumeration-records/E6/complete.json": "e106e6ade7230588931b7e80caa6f275ddf3563d5b10ec374b9c156f489a4aa4",
    "enumeration-records/E6/inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "enumeration-records/E6/inventory.json": "2b4ef4d21eaa16788c639282904e39c7b0d4c47f506f67dd431e0b4a1c857084",
    "enumeration-records/E7/E7-alternative-verification.json": "407753ca44643e7788a6fc478bb4a145acdbeebc5b3a56e05684f74a06f5e323",
    "enumeration-records/E7/E7-classification.json": "b5b41cb89cf8dd26c53f2c39c15821058296a561ce2e344862570e7ea71caa0b",
    "enumeration-records/E7/E7-external-hyperplanes.json": "f8dac9aa0f4d3be45b28048e4dfa53d9b43330028cf922108098f5f9cdde291f",
    "enumeration-records/E7/E7-forcing-verification.json": "5a3b34229221a40a03a33834da589dac822698efd778d819ab189a1a384b46f2",
    "enumeration-records/E7/E7-survivors.json": "7aa36724d21d95f240b211bcf45f74fedafd994ac0f4da7bc3e4cbf4648a56b4",
    "enumeration-records/E7/E7.json": "9bb1199f18d78cb6627b84c2f3fce3ec669f04785b8566205d191adfaa83bc1c",
    "enumeration-records/E7/complete.json": "73ca23883457b7ba3651428d35dc60a16ced845a8ef1e65bad1ffd967d6e9fb4",
    "enumeration-records/E7/inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "enumeration-records/E7/inventory.json": "2b0f2c8b42aab297bfe3ca4977ab6791e63cb7e8fe6d1681b46e9bdb78730770",
    "enumeration-records/L5/L5-survivors.json": "3029441f12915297a2041fe39ed97b37662af0242cf4c2fa8d0f463e54e87b73",
    "enumeration-records/L5/L5.json": "31945f5b416513c2697056fcc81a6ecf539729a42160d3099991f5ebe03672c4",
    "enumeration-records/L5/complete.json": "408c809b49cce508712b9ba13ba7364c0759a4b445ae35c6a79b031c75371d02",
    "enumeration-records/L5/inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "enumeration-records/L5/inventory.json": "16019e116e7773956c3c0708c498b8ae4ba69d8fd184766c0ad39d31c722eb74",
    "enumeration-records/Q5/Q5-survivors.json": "e223e465a4e3463969f7e03028065949032fbcb422fe4f0fc84a803625447cf9",
    "enumeration-records/Q5/Q5.json": "487590ae94f3c38edf73f376693ced1524bd6c99161eb6ac4345234b9ae38954",
    "enumeration-records/Q5/complete.json": "dce3e89c7f920c5bca9ca90fde358e706ed08657367a4774079e20235ba4b58c",
    "enumeration-records/Q5/inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "enumeration-records/Q5/inventory.json": "c0f8b8420623d7f2cf06baea0c1c97940c6fea8581946beb5348f80e8c4b0ea3",
    "enumeration-records/R5/R5-survivors.json": "7f87fec27a0a7621c2730f8b1ed805193784ebb8d8d7c542e10b9c2e6120b176",
    "enumeration-records/R5/R5.json": "6842273d12e3788c3989fee70d7ea76d5ac3762edcd5d22314f7a7635aa2beb5",
    "enumeration-records/R5/complete.json": "cb52340e14bc0891e9bb41114e8284d84c0472ae2aa6d6841b1394a41abac8bf",
    "enumeration-records/R5/inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "enumeration-records/R5/inventory.json": "89b21575232801890c85152f0cf9c331564dfb62186960cf1de54655107b2b2d",
    "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
    "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
    "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
    "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
    "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
    "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
    "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
    "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
    "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
    "logs/C6-72b.log": "10efbefc098db491db478d499bb0abdee62959e120553e207f5d7788c3ec67e9",
    "logs/C6-72c.log": "0e922ce98d220bebd4b3f4ee3a5d455e27f6fb2e8138302a1867eb74c4f1f3a4",
    "logs/C6-72d.log": "22156ebc0c74386011b0fc3121a8241651f3a7718c8a61e9cfca556180a36316",
    "logs/C7-126b.log": "6b589b9fc751bc5555d85f669862143201a3e83f8407873df52ac4dd44f80ceb",
    "logs/C7-126c.log": "38db2711c71ef31ca6b7bc7cd859987306b5cef07c41a163c39f2ed503db6360",
    "logs/C7-126d.log": "fdbbea6526be47356ae82a863c627601af1cdd0b768e6defd930ab20d7c0214a",
    "logs/D5.log": "42afd7e5b99e9eddbbf4192d44ee8754acc82faee0e303b70b4ef106c33cf474",
    "logs/E6.log": "88d274193391b37241034d8906873bb2bdc08e1b7049195954b6db09f0b64f54",
    "logs/E7.log": "a9d3af1ffa39bb62e03d8ecda481d0ed0f476af0dc62b721e437f6fd9b1266d0",
    "logs/L5.log": "dab58d3915150fbc742848e5da091c770a4d717b4f04df90aadb5797f2994442",
    "logs/Q5.log": "5f0374e20614abc95880b5be4d516b0fe5753999f8bd5bf440e4f92d035c5157",
    "logs/R5.log": "4a8473a4366b1729a57070a7827b6f2d6aade182c403bcab3bbf646cdb323a64",
    "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
    "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
    "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
    "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
    "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
    "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
    "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
    "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
    "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
    "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
    "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
    "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
    "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
    "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
    "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
    "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
    "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
    "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
    "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
    "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
    "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
    "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
    "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
    "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
    "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
    "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
    "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
    "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
    "tests/test_a7_construction.py": "e888d56ca58e1954e706ca12160a69453b7d9d1d70a3218afc6226696e9043a9",
    "tests/test_ambient_group.py": "32bc28ffa705b4892ee49ba699710187c3dad2d337f274cf58275a2f404fa8d6",
    "tests/test_autom.py": "f39aa6a82e5c8dafef65e3f1e2d83ffbee51c92eb475f8fd727aabedfe2568cd",
    "tests/test_candidates.py": "47c3b18652b5eb091ea865c30a91d1f1e5a252fe30130d80278a9380738444a1",
    "tests/test_catalog.py": "78f8cb524c17cd1e3c8e5767ab1f49c0a87c8e110ae5c95a74fb819438deb6ee",
    "tests/test_compatibility.py": "edf88cd7dd938031cd31d03b8499856bb3a38876977287cc8664c192df87ca81",
    "tests/test_contact_graph.py": "d4519eaa67d2830f94f9d209664faf13561b67fbaa250083d80454f2e5ed44f1",
    "tests/test_data.py": "f92a5f6a045b466645f6a90a4285095f2b63cabd17e2067990d9a986c880e6f0",
    "tests/test_driver.py": "7c6c71b82d7e991a123734dbe3ac9036b54811c24fe4f90543ffd83bb5e5a8b0",
    "tests/test_enumeration.py": "8a645939839d3f57977604ee87ed89613ea2ed95d2e070086994d887e0830416",
    "tests/test_equators.py": "06ab09869c0fd112fe4f22b3443c58fd82ffee7f7b11b095b9ef53ab8731ae2f",
    "tests/test_geometry.py": "42f267744ca54e4c2890f8861f2f80ad318b3c06d35656061a610c99c12b12f8",
    "tests/test_orbit_groups.py": "4145fbdda945a640a50b5bb3c4de2e720e00f00dbfecd2faa96b2d206261328d",
    "tests/test_overlap.py": "e02824333feae6a4cc3b4dd77ae5997768937d8b88e2403e12e17cbe0344cc41",
    "tests/test_parallel.py": "195f1178e0c30b3c4cb331fadd6688b379d358190b9072bc291ac2716609ed82",
    "tests/test_placements.py": "70c09dda390cbc78515702d3e5871515bf58390fac19caf8990fb22cd848fb33",
    "tests/test_progress.py": "9f5857097945cf9d1efca4470c01f67139baedef801740593525d7720d72bd10",
    "tests/test_provenance.py": "4d532f0a155d598754cb7b53ae48a14d7887a53a1c7fb09e1d186be2f75fcba9",
    "tests/test_reassembly.py": "bb699e551e7c712c011cb610c65389bccb1262c5c5063f9ac92221920f3384f8",
    "tests/test_reductions.py": "6dd868d5e58d37520a3d0d97741eb299b765aa1f430276979934d5b5598210be",
    "tests/test_rigidity.py": "0b2ebd323813a145cfa545bafc7b2f3f00df071639d72d0d0e36979d6a669d1c",
    "tests/test_subset_symmetry.py": "3685b4001236bc1a4d37795f8c64f9f313e9c8b79da720bb3f0ee166c5ac375d",
    "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
  },
  "version": "e8eccd3cf39452b4"
}


==> anc/verify/RUN.json <==
{
  "command": [
    "python3",
    "verify_paper.py",
    "all",
    "-j4",
    "--output",
    "/private/tmp/nonconvex-arxiv-20261014-run"
  ],
  "completed_configurations": [
    "D5",
    "L5",
    "Q5",
    "R5",
    "E6",
    "C6-72b",
    "C6-72d",
    "C6-72c",
    "E7",
    "C7-126c",
    "C7-126b",
    "C7-126d"
  ],
  "completed_utc": "2026-10-14T19:42:02.888013+00:00",
  "configuration_logs": {
    "C6-72b": {
      "path": "/private/tmp/nonconvex-arxiv-20261014-run/logs/C6-72b.log",
      "sha256": "10efbefc098db491db478d499bb0abdee62959e120553e207f5d7788c3ec67e9"
    },
    "C6-72c": {
      "path": "/private/tmp/nonconvex-arxiv-20261014-run/logs/C6-72c.log",
      "sha256": "0e922ce98d220bebd4b3f4ee3a5d455e27f6fb2e8138302a1867eb74c4f1f3a4"
    },
    "C6-72d": {
      "path": "/private/tmp/nonconvex-arxiv-20261014-run/logs/C6-72d.log",
      "sha256": "22156ebc0c74386011b0fc3121a8241651f3a7718c8a61e9cfca556180a36316"
    },
    "C7-126b": {
      "path": "/private/tmp/nonconvex-arxiv-20261014-run/logs/C7-126b.log",
      "sha256": "6b589b9fc751bc5555d85f669862143201a3e83f8407873df52ac4dd44f80ceb"
    },
    "C7-126c": {
      "path": "/private/tmp/nonconvex-arxiv-20261014-run/logs/C7-126c.log",
      "sha256": "38db2711c71ef31ca6b7bc7cd859987306b5cef07c41a163c39f2ed503db6360"
    },
    "C7-126d": {
      "path": "/private/tmp/nonconvex-arxiv-20261014-run/logs/C7-126d.log",
      "sha256": "fdbbea6526be47356ae82a863c627601af1cdd0b768e6defd930ab20d7c0214a"
    },
    "D5": {
      "path": "/private/tmp/nonconvex-arxiv-20261014-run/logs/D5.log",
      "sha256": "42afd7e5b99e9eddbbf4192d44ee8754acc82faee0e303b70b4ef106c33cf474"
    },
    "E6": {
      "path": "/private/tmp/nonconvex-arxiv-20261014-run/logs/E6.log",
      "sha256": "88d274193391b37241034d8906873bb2bdc08e1b7049195954b6db09f0b64f54"
    },
    "E7": {
      "path": "/private/tmp/nonconvex-arxiv-20261014-run/logs/E7.log",
      "sha256": "a9d3af1ffa39bb62e03d8ecda481d0ed0f476af0dc62b721e437f6fd9b1266d0"
    },
    "L5": {
      "path": "/private/tmp/nonconvex-arxiv-20261014-run/logs/L5.log",
      "sha256": "dab58d3915150fbc742848e5da091c770a4d717b4f04df90aadb5797f2994442"
    },
    "Q5": {
      "path": "/private/tmp/nonconvex-arxiv-20261014-run/logs/Q5.log",
      "sha256": "5f0374e20614abc95880b5be4d516b0fe5753999f8bd5bf440e4f92d035c5157"
    },
    "R5": {
      "path": "/private/tmp/nonconvex-arxiv-20261014-run/logs/R5.log",
      "sha256": "4a8473a4366b1729a57070a7827b6f2d6aade182c403bcab3bbf646cdb323a64"
    }
  },
  "failures": [],
  "input_sha256": {
    "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
    "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
    "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
    "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
    "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
    "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
    "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
    "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
    "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
    "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
    "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
    "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
    "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
    "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
    "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
    "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
    "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
    "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
    "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
    "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
    "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
    "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
    "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
    "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
    "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
    "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
    "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
    "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
    "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
    "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
    "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
    "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
    "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
    "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
    "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
    "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
    "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
    "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
    "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
    "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
    "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
    "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
    "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
    "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
    "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
    "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
    "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
    "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
    "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
    "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
    "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
    "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
    "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
    "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
    "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
    "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
    "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
    "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
    "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
    "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
    "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
    "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
    "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
    "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
    "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
    "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
    "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
    "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
    "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
    "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
    "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
    "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
    "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
    "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
    "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
    "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
    "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
    "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
    "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
    "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
    "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
    "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
    "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
    "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
    "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
    "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
    "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
    "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
    "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
    "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
    "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
    "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
    "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
    "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
    "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
    "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
    "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
    "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
    "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
    "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
    "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
    "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
    "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
    "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
    "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
    "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
  },
  "input_unchanged": true,
  "log_path": "/private/tmp/nonconvex-arxiv-20261014-run/run.log",
  "log_sha256": "e83a24a3c4dbf9279fdde568658cd117aaea35def4eda2ea4fe66581101beadf",
  "options": {
    "contact_graph": false,
    "fresh": true,
    "jobs": 4,
    "names": [
      "D5",
      "L5",
      "Q5",
      "R5",
      "E6",
      "C6-72b",
      "C6-72d",
      "C6-72c",
      "E7",
      "C7-126c",
      "C7-126b",
      "C7-126d"
    ],
    "output": "/private/tmp/nonconvex-arxiv-20261014-run",
    "rigidity": true,
    "search_output": "/private/tmp/nonconvex-arxiv-20261014-run",
    "verbose": false
  },
  "python": "3.14.6 (main, Jun 10 2026, 10:03:53) [Clang 21.0.0 (clang-2100.0.123.102)]",
  "rigidity": {
    "C6-72b": {
      "skeleton": {
        "bound": 411,
        "ok": true,
        "prime_ranks": [
          [
            2147483647,
            411
          ]
        ],
        "rank": 411
      }
    },
    "C6-72c": {
      "skeleton": {
        "bound": 411,
        "ok": true,
        "prime_ranks": [
          [
            2147483647,
            411
          ]
        ],
        "rank": 411
      }
    },
    "C6-72d": {
      "skeleton": {
        "bound": 411,
        "ok": true,
        "prime_ranks": [
          [
            2147483647,
            411
          ]
        ],
        "rank": 411
      }
    },
    "C7-126b": {
      "skeleton": {
        "bound": 854,
        "ok": true,
        "prime_ranks": [
          [
            2147483647,
            854
          ]
        ],
        "rank": 854
      }
    },
    "C7-126c": {
      "skeleton": {
        "bound": 854,
        "ok": true,
        "prime_ranks": [
          [
            2147483647,
            854
          ]
        ],
        "rank": 854
      }
    },
    "C7-126d": {
      "skeleton": {
        "bound": 854,
        "ok": true,
        "prime_ranks": [
          [
            2147483647,
            854
          ]
        ],
        "rank": 854
      }
    },
    "D5": {
      "jamming": {
        "bound": 190,
        "ok": true,
        "prime_ranks": [
          [
            2147483647,
            190
          ]
        ],
        "rank": 190,
        "stress_path": "rigidity/D5.stress.txt",
        "stress_sha256": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5"
      },
      "skeleton": {
        "bound": 185,
        "ok": true,
        "prime_ranks": [
          [
            2147483647,
            185
          ]
        ],
        "rank": 185
      }
    },
    "E6": {
      "skeleton": {
        "bound": 411,
        "ok": true,
        "prime_ranks": [
          [
            2147483647,
            411
          ]
        ],
        "rank": 411
      }
    },
    "E7": {
      "skeleton": {
        "bound": 854,
        "ok": true,
        "prime_ranks": [
          [
            2147483647,
            854
          ]
        ],
        "rank": 854
      }
    },
    "L5": {
      "jamming": {
        "bound": 190,
        "ok": true,
        "prime_ranks": [
          [
            2147483647,
            190
          ]
        ],
        "rank": 190,
        "stress_path": "rigidity/L5.stress.txt",
        "stress_sha256": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b"
      },
      "skeleton": {
        "bound": 185,
        "ok": true,
        "prime_ranks": [
          [
            2147483647,
            185
          ]
        ],
        "rank": 185
      }
    },
    "Q5": {
      "jamming": {
        "bound": 190,
        "ok": true,
        "prime_ranks": [
          [
            2147483647,
            190
          ]
        ],
        "rank": 190,
        "stress_path": "rigidity/Q5.stress.txt",
        "stress_sha256": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90"
      },
      "skeleton": {
        "bound": 185,
        "ok": true,
        "prime_ranks": [
          [
            2147483647,
            185
          ]
        ],
        "rank": 185
      }
    },
    "R5": {
      "jamming": {
        "bound": 190,
        "ok": true,
        "prime_ranks": [
          [
            2147483647,
            190
          ]
        ],
        "rank": 190,
        "stress_path": "rigidity/R5.stress.txt",
        "stress_sha256": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1"
      },
      "skeleton": {
        "bound": 185,
        "ok": true,
        "prime_ranks": [
          [
            2147483647,
            185
          ]
        ],
        "rank": 185
      }
    }
  },
  "schema": 1,
  "search_output": "/private/tmp/nonconvex-arxiv-20261014-run",
  "searches": [
    {
      "agrees_paper": true,
      "candidate_orbits": 7,
      "candidates": 1482,
      "complete": true,
      "name": "D5",
      "output": "/private/tmp/nonconvex-arxiv-20261014-run/D5",
      "same": true,
      "scope": "unrestricted",
      "seconds": 0.17014789581298828,
      "survivor_orbits": 2,
      "survivors": 42,
      "verified": true
    },
    {
      "agrees_paper": true,
      "candidate_orbits": 19,
      "candidates": 1330,
      "complete": true,
      "name": "L5",
      "output": "/private/tmp/nonconvex-arxiv-20261014-run/L5",
      "same": true,
      "scope": "unrestricted",
      "seconds": 0.20601391792297363,
      "survivor_orbits": 4,
      "survivors": 50,
      "verified": true
    },
    {
      "agrees_paper": true,
      "candidate_orbits": 21,
      "candidates": 922,
      "complete": true,
      "name": "Q5",
      "output": "/private/tmp/nonconvex-arxiv-20261014-run/Q5",
      "same": true,
      "scope": "unrestricted",
      "seconds": 0.24782991409301758,
      "survivor_orbits": 5,
      "survivors": 62,
      "verified": true
    },
    {
      "agrees_paper": true,
      "candidate_orbits": 49,
      "candidates": 770,
      "complete": true,
      "name": "R5",
      "output": "/private/tmp/nonconvex-arxiv-20261014-run/R5",
      "same": true,
      "scope": "unrestricted",
      "seconds": 0.5437591075897217,
      "survivor_orbits": 10,
      "survivors": 70,
      "verified": true
    },
    {
      "agrees_paper": true,
      "candidate_orbits": 18,
      "candidates": 122670,
      "complete": true,
      "name": "E6",
      "output": "/private/tmp/nonconvex-arxiv-20261014-run/E6",
      "same": true,
      "scope": "unrestricted",
      "seconds": 1.2072081565856934,
      "survivor_orbits": 1,
      "survivors": 54,
      "verified": true
    },
    {
      "agrees_paper": true,
      "candidate_orbits": 106,
      "candidates": 72494,
      "complete": true,
      "name": "C6-72b",
      "output": "/private/tmp/nonconvex-arxiv-20261014-run/C6-72b",
      "same": true,
      "scope": "unrestricted",
      "seconds": 2.7177329063415527,
      "survivor_orbits": 4,
      "survivors": 86,
      "verified": true
    },
    {
      "agrees_paper": true,
      "candidate_orbits": 365,
      "candidates": 40318,
      "complete": true,
      "name": "C6-72d",
      "output": "/private/tmp/nonconvex-arxiv-20261014-run/C6-72d",
      "same": true,
      "scope": "unrestricted",
      "seconds": 7.778563022613525,
      "survivor_orbits": 10,
      "survivors": 118,
      "verified": true
    },
    {
      "agrees_paper": true,
      "candidate_orbits": 55,
      "candidates": 25950,
      "complete": true,
      "name": "C6-72c",
      "output": "/private/tmp/nonconvex-arxiv-20261014-run/C6-72c",
      "same": true,
      "scope": "unrestricted",
      "seconds": 2.726867198944092,
      "survivor_orbits": 3,
      "survivors": 150,
      "verified": true
    },
    {
      "agrees_paper": false,
      "candidate_orbits": 194,
      "candidates": 70699400,
      "classification": {
        "A7_vertices": [
          0,
          1,
          2,
          5,
          6,
          9,
          10,
          13,
          14,
          17,
          19,
          20,
          23,
          24,
          27,
          28,
          31,
          32,
          34,
          37,
          39,
          40,
          43,
          44,
          46,
          49,
          51,
          52,
          54,
          57,
          58,
          61,
          62,
          69,
          73,
          75,
          76,
          77,
          78,
          79,
          80,
          82,
          86,
          93,
          94,
          101,
          105,
          107,
          108,
          109,
          110,
          111,
          112,
          114,
          118,
          125
        ],
        "alternative_facets": 744,
        "alternative_group_generators": [
          [
            1,
            0,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43,
            44,
            45,
            46,
            47,
            48,
            49,
            50,
            51,
            52,
            53,
            54,
            55,
            56,
            57,
            58,
            59,
            60,
            61,
            94,
            95,
            96,
            97,
            98,
            99,
            100,
            101,
            102,
            103,
            104,
            105,
            106,
            107,
            108,
            109,
            110,
            111,
            112,
            113,
            114,
            115,
            116,
            117,
            118,
            119,
            120,
            121,
            122,
            123,
            124,
            125,
            62,
            63,
            64,
            65,
            66,
            67,
            68,
            69,
            70,
            71,
            72,
            73,
            74,
            75,
            76,
            77,
            78,
            79,
            80,
            81,
            82,
            83,
            84,
            85,
            86,
            87,
            88,
            89,
            90,
            91,
            92,
            93
          ],
          [
            2,
            5,
            0,
            3,
            4,
            1,
            73,
            74,
            113,
            114,
            75,
            72,
            115,
            112,
            76,
            71,
            116,
            111,
            70,
            77,
            110,
            117,
            81,
            82,
            105,
            106,
            83,
            80,
            107,
            104,
            84,
            79,
            108,
            103,
            78,
            85,
            102,
            109,
            60,
            39,
            40,
            59,
            56,
            43,
            44,
            55,
            46,
            53,
            50,
            49,
            48,
            51,
            52,
            47,
            54,
            45,
            42,
            57,
            58,
            41,
            38,
            61,
            69,
            63,
            64,
            65,
            66,
            67,
            68,
            62,
            18,
            15,
            11,
            6,
            7,
            10,
            14,
            19,
            34,
            31,
            27,
            22,
            23,
            26,
            30,
            35,
            101,
            95,
            96,
            97,
            98,
            99,
            100,
            94,
            93,
            87,
            88,
            89,
            90,
            91,
            92,
            86,
            36,
            33,
            29,
            24,
            25,
            28,
            32,
            37,
            20,
            17,
            13,
            8,
            9,
            12,
            16,
            21,
            125,
            119,
            120,
            121,
            122,
            123,
            124,
            118
          ],
          [
            6,
            9,
            0,
            7,
            8,
            1,
            69,
            74,
            113,
            118,
            75,
            68,
            119,
            112,
            76,
            67,
            120,
            111,
            66,
            77,
            110,
            121,
            81,
            86,
            101,
            106,
            87,
            80,
            107,
            100,
            88,
            79,
            108,
            99,
            78,
            89,
            98,
            109,
            60,
            27,
            28,
            59,
            56,
            31,
            32,
            55,
            34,
            53,
            50,
            37,
            36,
            51,
            52,
            35,
            54,
            33,
            30,
            57,
            58,
            29,
            26,
            61,
            73,
            63,
            64,
            65,
            70,
            71,
            72,
            62,
            18,
            15,
            11,
            2,
            3,
            10,
            14,
            19,
            46,
            43,
            39,
            22,
            24,
            38,
            42,
            47,
            105,
            95,
            96,
            97,
            102,
            103,
            104,
            94,
            93,
            83,
            84,
            85,
            90,
            91,
            92,
            82,
            48,
            45,
            41,
            23,
            25,
            40,
            44,
            49,
            20,
            17,
            13,
            4,
            5,
            12,
            16,
            21,
            125,
            115,
            116,
            117,
            122,
            123,
            124,
            114
          ],
          [
            10,
            13,
            0,
            11,
            12,
            1,
            69,
            72,
            115,
            118,
            73,
            68,
            119,
            114,
            76,
            65,
            122,
            111,
            64,
            77,
            110,
            123,
            83,
            86,
            101,
            104,
            87,
            82,
            105,
            100,
            90,
            79,
            108,
            97,
            78,
            91,
            96,
            109,
            60,
            23,
            24,
            59,
            48,
            31,
            32,
            47,
            34,
            45,
            42,
            37,
            36,
            43,
            44,
            35,
            46,
            33,
            30,
            49,
            58,
            25,
            22,
            61,
            75,
            63,
            66,
            67,
            70,
            71,
            74,
            62,
            18,
            15,
            7,
            2,
            3,
            6,
            14,
            19,
            54,
            51,
            40,
            26,
            28,
            38,
            50,
            55,
            107,
            95,
            98,
            99,
            102,
            103,
            106,
            94,
            93,
            81,
            84,
            85,
            88,
            89,
            92,
            80,
            56,
            53,
            41,
            27,
            29,
            39,
            52,
            57,
            20,
            17,
            9,
            4,
            5,
            8,
            16,
            21,
            125,
            113,
            116,
            117,
            120,
            121,
            124,
            112
          ],
          [
            14,
            17,
            0,
            15,
            16,
            1,
            69,
            71,
            116,
            118,
            73,
            67,
            120,
            114,
            75,
            65,
            122,
            112,
            63,
            77,
            110,
            124,
            84,
            86,
            101,
            103,
            88,
            82,
            105,
            99,
            90,
            80,
            107,
            97,
            78,
            92,
            95,
            109,
            56,
            23,
            24,
            55,
            48,
            27,
            28,
            47,
            34,
            41,
            38,
            37,
            36,
            39,
            40,
            35,
            46,
            29,
            26,
            49,
            54,
            25,
            22,
            57,
            76,
            64,
            66,
            68,
            70,
            72,
            74,
            62,
            18,
            11,
            7,
            2,
            3,
            6,
            10,
            19,
            58,
            52,
            44,
            30,
            32,
            42,
            50,
            59,
            108,
            96,
            98,
            100,
            102,
            104,
            106,
            94,
            93,
            81,
            83,
            85,
            87,
            89,
            91,
            79,
            60,
            53,
            45,
            31,
            33,
            43,
            51,
            61,
            20,
            13,
            9,
            4,
            5,
            8,
            12,
            21,
            125,
            113,
            115,
            117,
            119,
            121,
            123,
            111
          ],
          [
            19,
            20,
            0,
            18,
            21,
            1,
            69,
            70,
            117,
            118,
            73,
            66,
            121,
            114,
            75,
            64,
            123,
            112,
            63,
            76,
            111,
            124,
            85,
            86,
            101,
            102,
            89,
            82,
            105,
            98,
            91,
            80,
            107,
            96,
            79,
            92,
            95,
            108,
            53,
            23,
            24,
            50,
            45,
            27,
            28,
            42,
            31,
            41,
            38,
            32,
            33,
            39,
            40,
            30,
            43,
            29,
            26,
            44,
            51,
            25,
            22,
            52,
            77,
            65,
            67,
            68,
            71,
            72,
            74,
            62,
            15,
            11,
            7,
            2,
            3,
            6,
            10,
            14,
            61,
            57,
            49,
            35,
            37,
            47,
            55,
            59,
            109,
            97,
            99,
            100,
            103,
            104,
            106,
            94,
            93,
            81,
            83,
            84,
            87,
            88,
            90,
            78,
            60,
            56,
            48,
            34,
            36,
            46,
            54,
            58,
            17,
            13,
            9,
            4,
            5,
            8,
            12,
            16,
            125,
            113,
            115,
            116,
            119,
            120,
            122,
            110
          ],
          [
            0,
            1,
            5,
            4,
            3,
            2,
            9,
            8,
            7,
            6,
            13,
            12,
            11,
            10,
            17,
            16,
            15,
            14,
            21,
            20,
            19,
            18,
            25,
            24,
            23,
            22,
            29,
            28,
            27,
            26,
            33,
            32,
            31,
            30,
            37,
            36,
            35,
            34,
            41,
            40,
            39,
            38,
            45,
            44,
            43,
            42,
            49,
            48,
            47,
            46,
            53,
            52,
            51,
            50,
            57,
            56,
            55,
            54,
            61,
            60,
            59,
            58,
            93,
            92,
            91,
            90,
            89,
            88,
            87,
            86,
            85,
            84,
            83,
            82,
            81,
            80,
            79,
            78,
            77,
            76,
            75,
            74,
            73,
            72,
            71,
            70,
            69,
            68,
            67,
            66,
            65,
            64,
            63,
            62,
            125,
            124,
            123,
            122,
            121,
            120,
            119,
            118,
            117,
            116,
            115,
            114,
            113,
            112,
            111,
            110,
            109,
            108,
            107,
            106,
            105,
            104,
            103,
            102,
            101,
            100,
            99,
            98,
            97,
            96,
            95,
            94
          ],
          [
            0,
            1,
            6,
            7,
            8,
            9,
            2,
            3,
            4,
            5,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            24,
            23,
            25,
            38,
            39,
            40,
            41,
            42,
            43,
            44,
            45,
            46,
            47,
            48,
            49,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            50,
            51,
            52,
            53,
            54,
            55,
            56,
            57,
            58,
            59,
            60,
            61,
            62,
            63,
            64,
            65,
            70,
            71,
            72,
            73,
            66,
            67,
            68,
            69,
            74,
            75,
            76,
            77,
            78,
            79,
            80,
            81,
            86,
            87,
            88,
            89,
            82,
            83,
            84,
            85,
            90,
            91,
            92,
            93,
            94,
            95,
            96,
            97,
            102,
            103,
            104,
            105,
            98,
            99,
            100,
            101,
            106,
            107,
            108,
            109,
            110,
            111,
            112,
            113,
            118,
            119,
            120,
            121,
            114,
            115,
            116,
            117,
            122,
            123,
            124,
            125
          ],
          [
            0,
            1,
            10,
            11,
            12,
            13,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            26,
            28,
            27,
            29,
            38,
            40,
            39,
            41,
            50,
            51,
            52,
            53,
            54,
            55,
            56,
            57,
            22,
            23,
            24,
            25,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            42,
            43,
            44,
            45,
            46,
            47,
            48,
            49,
            58,
            59,
            60,
            61,
            62,
            63,
            66,
            67,
            70,
            71,
            74,
            75,
            64,
            65,
            68,
            69,
            72,
            73,
            76,
            77,
            78,
            79,
            82,
            83,
            86,
            87,
            90,
            91,
            80,
            81,
            84,
            85,
            88,
            89,
            92,
            93,
            94,
            95,
            98,
            99,
            102,
            103,
            106,
            107,
            96,
            97,
            100,
            101,
            104,
            105,
            108,
            109,
            110,
            111,
            114,
            115,
            118,
            119,
            122,
            123,
            112,
            113,
            116,
            117,
            120,
            121,
            124,
            125
          ],
          [
            0,
            1,
            14,
            15,
            16,
            17,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            18,
            19,
            20,
            21,
            30,
            32,
            31,
            33,
            42,
            44,
            43,
            45,
            50,
            52,
            51,
            53,
            58,
            59,
            60,
            61,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            46,
            47,
            48,
            49,
            54,
            55,
            56,
            57,
            62,
            64,
            66,
            68,
            70,
            72,
            74,
            76,
            63,
            65,
            67,
            69,
            71,
            73,
            75,
            77,
            78,
            80,
            82,
            84,
            86,
            88,
            90,
            92,
            79,
            81,
            83,
            85,
            87,
            89,
            91,
            93,
            94,
            96,
            98,
            100,
            102,
            104,
            106,
            108,
            95,
            97,
            99,
            101,
            103,
            105,
            107,
            109,
            110,
            112,
            114,
            116,
            118,
            120,
            122,
            124,
            111,
            113,
            115,
            117,
            119,
            121,
            123,
            125
          ],
          [
            0,
            1,
            19,
            18,
            21,
            20,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            15,
            14,
            17,
            16,
            35,
            37,
            34,
            36,
            47,
            49,
            46,
            48,
            55,
            57,
            54,
            56,
            61,
            59,
            60,
            58,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            31,
            30,
            33,
            32,
            38,
            39,
            40,
            41,
            43,
            42,
            45,
            44,
            51,
            50,
            53,
            52,
            62,
            65,
            67,
            68,
            71,
            72,
            74,
            77,
            63,
            64,
            66,
            69,
            70,
            73,
            75,
            76,
            79,
            80,
            82,
            85,
            86,
            89,
            91,
            92,
            78,
            81,
            83,
            84,
            87,
            88,
            90,
            93,
            94,
            97,
            99,
            100,
            103,
            104,
            106,
            109,
            95,
            96,
            98,
            101,
            102,
            105,
            107,
            108,
            111,
            112,
            114,
            117,
            118,
            121,
            123,
            124,
            110,
            113,
            115,
            116,
            119,
            120,
            122,
            125
          ],
          [
            0,
            1,
            23,
            22,
            25,
            24,
            2,
            4,
            3,
            5,
            27,
            26,
            29,
            28,
            31,
            30,
            33,
            32,
            35,
            34,
            37,
            36,
            7,
            9,
            6,
            8,
            41,
            40,
            39,
            38,
            45,
            44,
            43,
            42,
            49,
            48,
            47,
            46,
            11,
            10,
            13,
            12,
            15,
            14,
            17,
            16,
            19,
            18,
            21,
            20,
            53,
            52,
            51,
            50,
            57,
            56,
            55,
            54,
            61,
            60,
            59,
            58,
            69,
            68,
            67,
            66,
            85,
            84,
            83,
            82,
            65,
            64,
            63,
            62,
            81,
            80,
            79,
            78,
            77,
            76,
            75,
            74,
            93,
            92,
            91,
            90,
            73,
            72,
            71,
            70,
            89,
            88,
            87,
            86,
            101,
            100,
            99,
            98,
            117,
            116,
            115,
            114,
            97,
            96,
            95,
            94,
            113,
            112,
            111,
            110,
            109,
            108,
            107,
            106,
            125,
            124,
            123,
            122,
            105,
            104,
            103,
            102,
            121,
            120,
            119,
            118
          ],
          [
            0,
            1,
            2,
            4,
            3,
            5,
            23,
            22,
            25,
            24,
            27,
            26,
            29,
            28,
            31,
            30,
            33,
            32,
            35,
            34,
            37,
            36,
            7,
            6,
            9,
            8,
            11,
            10,
            13,
            12,
            15,
            14,
            17,
            16,
            19,
            18,
            21,
            20,
            41,
            40,
            39,
            38,
            45,
            44,
            43,
            42,
            49,
            48,
            47,
            46,
            53,
            52,
            51,
            50,
            57,
            56,
            55,
            54,
            61,
            60,
            59,
            58,
            69,
            68,
            67,
            66,
            65,
            64,
            63,
            62,
            85,
            84,
            83,
            82,
            81,
            80,
            79,
            78,
            77,
            76,
            75,
            74,
            73,
            72,
            71,
            70,
            93,
            92,
            91,
            90,
            89,
            88,
            87,
            86,
            101,
            100,
            99,
            98,
            97,
            96,
            95,
            94,
            117,
            116,
            115,
            114,
            113,
            112,
            111,
            110,
            109,
            108,
            107,
            106,
            105,
            104,
            103,
            102,
            125,
            124,
            123,
            122,
            121,
            120,
            119,
            118
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            10,
            11,
            12,
            13,
            6,
            7,
            8,
            9,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            26,
            27,
            28,
            29,
            22,
            23,
            24,
            25,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            40,
            39,
            41,
            50,
            51,
            52,
            53,
            54,
            55,
            56,
            57,
            42,
            43,
            44,
            45,
            46,
            47,
            48,
            49,
            58,
            59,
            60,
            61,
            62,
            63,
            66,
            67,
            64,
            65,
            68,
            69,
            70,
            71,
            74,
            75,
            72,
            73,
            76,
            77,
            78,
            79,
            82,
            83,
            80,
            81,
            84,
            85,
            86,
            87,
            90,
            91,
            88,
            89,
            92,
            93,
            94,
            95,
            98,
            99,
            96,
            97,
            100,
            101,
            102,
            103,
            106,
            107,
            104,
            105,
            108,
            109,
            110,
            111,
            114,
            115,
            112,
            113,
            116,
            117,
            118,
            119,
            122,
            123,
            120,
            121,
            124,
            125
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            14,
            15,
            16,
            17,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            18,
            19,
            20,
            21,
            30,
            31,
            32,
            33,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            34,
            35,
            36,
            37,
            42,
            44,
            43,
            45,
            50,
            52,
            51,
            53,
            58,
            59,
            60,
            61,
            38,
            39,
            40,
            41,
            46,
            47,
            48,
            49,
            54,
            55,
            56,
            57,
            62,
            64,
            66,
            68,
            63,
            65,
            67,
            69,
            70,
            72,
            74,
            76,
            71,
            73,
            75,
            77,
            78,
            80,
            82,
            84,
            79,
            81,
            83,
            85,
            86,
            88,
            90,
            92,
            87,
            89,
            91,
            93,
            94,
            96,
            98,
            100,
            95,
            97,
            99,
            101,
            102,
            104,
            106,
            108,
            103,
            105,
            107,
            109,
            110,
            112,
            114,
            116,
            111,
            113,
            115,
            117,
            118,
            120,
            122,
            124,
            119,
            121,
            123,
            125
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            19,
            18,
            21,
            20,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            15,
            14,
            17,
            16,
            35,
            34,
            37,
            36,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            31,
            30,
            33,
            32,
            47,
            49,
            46,
            48,
            55,
            57,
            54,
            56,
            61,
            59,
            60,
            58,
            38,
            39,
            40,
            41,
            43,
            42,
            45,
            44,
            51,
            50,
            53,
            52,
            62,
            65,
            67,
            68,
            63,
            64,
            66,
            69,
            71,
            72,
            74,
            77,
            70,
            73,
            75,
            76,
            79,
            80,
            82,
            85,
            78,
            81,
            83,
            84,
            86,
            89,
            91,
            92,
            87,
            88,
            90,
            93,
            94,
            97,
            99,
            100,
            95,
            96,
            98,
            101,
            103,
            104,
            106,
            109,
            102,
            105,
            107,
            108,
            111,
            112,
            114,
            117,
            110,
            113,
            115,
            116,
            118,
            121,
            123,
            124,
            119,
            120,
            122,
            125
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            14,
            15,
            16,
            17,
            10,
            11,
            12,
            13,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            30,
            31,
            32,
            33,
            26,
            27,
            28,
            29,
            34,
            35,
            36,
            37,
            42,
            43,
            44,
            45,
            38,
            39,
            40,
            41,
            46,
            47,
            48,
            49,
            50,
            52,
            51,
            53,
            58,
            59,
            60,
            61,
            54,
            55,
            56,
            57,
            62,
            64,
            63,
            65,
            66,
            68,
            67,
            69,
            70,
            72,
            71,
            73,
            74,
            76,
            75,
            77,
            78,
            80,
            79,
            81,
            82,
            84,
            83,
            85,
            86,
            88,
            87,
            89,
            90,
            92,
            91,
            93,
            94,
            96,
            95,
            97,
            98,
            100,
            99,
            101,
            102,
            104,
            103,
            105,
            106,
            108,
            107,
            109,
            110,
            112,
            111,
            113,
            114,
            116,
            115,
            117,
            118,
            120,
            119,
            121,
            122,
            124,
            123,
            125
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            19,
            18,
            21,
            20,
            10,
            11,
            12,
            13,
            15,
            14,
            17,
            16,
            22,
            23,
            24,
            25,
            35,
            34,
            37,
            36,
            26,
            27,
            28,
            29,
            31,
            30,
            33,
            32,
            47,
            46,
            49,
            48,
            38,
            39,
            40,
            41,
            43,
            42,
            45,
            44,
            55,
            57,
            54,
            56,
            61,
            59,
            60,
            58,
            51,
            50,
            53,
            52,
            62,
            65,
            63,
            64,
            67,
            68,
            66,
            69,
            71,
            72,
            70,
            73,
            74,
            77,
            75,
            76,
            79,
            80,
            78,
            81,
            82,
            85,
            83,
            84,
            86,
            89,
            87,
            88,
            91,
            92,
            90,
            93,
            94,
            97,
            95,
            96,
            99,
            100,
            98,
            101,
            103,
            104,
            102,
            105,
            106,
            109,
            107,
            108,
            111,
            112,
            110,
            113,
            114,
            117,
            115,
            116,
            118,
            121,
            119,
            120,
            123,
            124,
            122,
            125
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            19,
            18,
            21,
            20,
            15,
            14,
            17,
            16,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            35,
            34,
            37,
            36,
            31,
            30,
            33,
            32,
            38,
            39,
            40,
            41,
            47,
            46,
            49,
            48,
            43,
            42,
            45,
            44,
            55,
            54,
            57,
            56,
            51,
            50,
            53,
            52,
            61,
            59,
            60,
            58,
            62,
            63,
            65,
            64,
            67,
            66,
            68,
            69,
            71,
            70,
            72,
            73,
            74,
            75,
            77,
            76,
            79,
            78,
            80,
            81,
            82,
            83,
            85,
            84,
            86,
            87,
            89,
            88,
            91,
            90,
            92,
            93,
            94,
            95,
            97,
            96,
            99,
            98,
            100,
            101,
            103,
            102,
            104,
            105,
            106,
            107,
            109,
            108,
            111,
            110,
            112,
            113,
            114,
            115,
            117,
            116,
            118,
            119,
            121,
            120,
            123,
            122,
            124,
            125
          ]
        ],
        "alternative_group_order": 80640,
        "ambient_group_order": 2903040,
        "apex_vertices": [
          3,
          4,
          7,
          8,
          11,
          12,
          15,
          16,
          18,
          21,
          22,
          25,
          26,
          29,
          30,
          33,
          35,
          36,
          38,
          41,
          42,
          45,
          47,
          48,
          50,
          53,
          55,
          56,
          59,
          60,
          63,
          64,
          65,
          66,
          67,
          68,
          70,
          71,
          72,
          74,
          81,
          83,
          84,
          85,
          87,
          88,
          89,
          90,
          91,
          92,
          95,
          96,
          97,
          98,
          99,
          100,
          102,
          103,
          104,
          106,
          113,
          115,
          116,
          117,
          119,
          120,
          121,
          122,
          123,
          124
        ],
        "congruence_types": 2,
        "contact_count": 2016,
        "convex_polytopes": 1,
        "covers_each_non_gosset_survivor_once": true,
        "degree_parts": {
          "16": [
            3,
            4,
            7,
            8,
            11,
            12,
            15,
            16,
            18,
            21,
            22,
            25,
            26,
            29,
            30,
            33,
            35,
            36,
            38,
            41,
            42,
            45,
            47,
            48,
            50,
            53,
            55,
            56,
            59,
            60,
            63,
            64,
            65,
            66,
            67,
            68,
            70,
            71,
            72,
            74,
            81,
            83,
            84,
            85,
            87,
            88,
            89,
            90,
            91,
            92,
            95,
            96,
            97,
            98,
            99,
            100,
            102,
            103,
            104,
            106,
            113,
            115,
            116,
            117,
            119,
            120,
            121,
            122,
            123,
            124
          ],
          "32": [
            0,
            1,
            2,
            5,
            6,
            9,
            10,
            13,
            14,
            17,
            19,
            20,
            23,
            24,
            27,
            28,
            31,
            32,
            34,
            37,
            39,
            40,
            43,
            44,
            46,
            49,
            51,
            52,
            54,
            57,
            58,
            61,
            62,
            69,
            73,
            75,
            76,
            77,
            78,
            79,
            80,
            82,
            86,
            93,
            94,
            101,
            105,
            107,
            108,
            109,
            110,
            111,
            112,
            114,
            118,
            125
          ]
        },
        "edge_count": 1456,
        "enumeration_dependency": "E7-local-survivors.json must equal the output of complete unrestricted enumeration and pruning.",
        "face_file_sha256": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
        "image_transporters": [
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            34,
            35,
            36,
            37,
            38,
            39,
            40,
            41,
            42,
            43,
            44,
            45,
            46,
            47,
            48,
            49,
            50,
            51,
            52,
            53,
            54,
            55,
            56,
            57,
            58,
            59,
            60,
            61,
            62,
            63,
            64,
            65,
            66,
            67,
            68,
            69,
            70,
            71,
            72,
            73,
            74,
            75,
            76,
            77,
            78,
            79,
            80,
            81,
            82,
            83,
            84,
            85,
            86,
            87,
            88,
            89,
            90,
            91,
            92,
            93,
            94,
            95,
            96,
            97,
            98,
            99,
            100,
            101,
            102,
            103,
            104,
            105,
            106,
            107,
            108,
            109,
            110,
            111,
            112,
            113,
            114,
            115,
            116,
            117,
            118,
            119,
            120,
            121,
            122,
            123,
            124,
            125
          ],
          [
            2,
            5,
            0,
            3,
            4,
            1,
            70,
            77,
            110,
            117,
            71,
            76,
            111,
            116,
            72,
            75,
            112,
            115,
            73,
            74,
            113,
            114,
            78,
            85,
            102,
            109,
            79,
            84,
            103,
            108,
            80,
            83,
            104,
            107,
            81,
            82,
            105,
            106,
            38,
            58,
            61,
            41,
            42,
            54,
            57,
            45,
            46,
            50,
            53,
            49,
            47,
            51,
            52,
            48,
            43,
            55,
            56,
            44,
            39,
            59,
            60,
            40,
            62,
            63,
            64,
            66,
            65,
            67,
            68,
            69,
            6,
            10,
            14,
            18,
            19,
            15,
            11,
            7,
            22,
            26,
            30,
            34,
            35,
            31,
            27,
            23,
            94,
            95,
            96,
            98,
            97,
            99,
            100,
            101,
            86,
            87,
            88,
            90,
            89,
            91,
            92,
            93,
            24,
            28,
            32,
            36,
            37,
            33,
            29,
            25,
            8,
            12,
            16,
            20,
            21,
            17,
            13,
            9,
            118,
            119,
            120,
            122,
            121,
            123,
            124,
            125
          ],
          [
            3,
            4,
            0,
            2,
            5,
            1,
            62,
            69,
            118,
            125,
            63,
            68,
            119,
            124,
            64,
            67,
            120,
            123,
            65,
            66,
            121,
            122,
            86,
            93,
            94,
            101,
            87,
            92,
            95,
            100,
            88,
            91,
            96,
            99,
            89,
            90,
            97,
            98,
            38,
            59,
            60,
            41,
            42,
            55,
            56,
            45,
            47,
            50,
            53,
            48,
            46,
            51,
            52,
            49,
            43,
            54,
            57,
            44,
            39,
            58,
            61,
            40,
            70,
            71,
            72,
            74,
            73,
            75,
            76,
            77,
            6,
            10,
            14,
            19,
            18,
            15,
            11,
            7,
            24,
            28,
            32,
            37,
            36,
            33,
            29,
            25,
            102,
            103,
            104,
            106,
            105,
            107,
            108,
            109,
            78,
            79,
            80,
            82,
            81,
            83,
            84,
            85,
            22,
            26,
            30,
            35,
            34,
            31,
            27,
            23,
            8,
            12,
            16,
            21,
            20,
            17,
            13,
            9,
            110,
            111,
            112,
            114,
            113,
            115,
            116,
            117
          ],
          [
            6,
            9,
            0,
            7,
            8,
            1,
            66,
            77,
            110,
            121,
            67,
            76,
            111,
            120,
            68,
            75,
            112,
            119,
            69,
            74,
            113,
            118,
            78,
            89,
            98,
            109,
            79,
            88,
            99,
            108,
            80,
            87,
            100,
            107,
            81,
            86,
            101,
            106,
            26,
            58,
            61,
            29,
            30,
            54,
            57,
            33,
            34,
            50,
            53,
            37,
            35,
            51,
            52,
            36,
            31,
            55,
            56,
            32,
            27,
            59,
            60,
            28,
            62,
            63,
            64,
            70,
            65,
            71,
            72,
            73,
            2,
            10,
            14,
            18,
            19,
            15,
            11,
            3,
            22,
            38,
            42,
            46,
            47,
            43,
            39,
            24,
            94,
            95,
            96,
            102,
            97,
            103,
            104,
            105,
            82,
            83,
            84,
            90,
            85,
            91,
            92,
            93,
            23,
            40,
            44,
            48,
            49,
            45,
            41,
            25,
            4,
            12,
            16,
            20,
            21,
            17,
            13,
            5,
            114,
            115,
            116,
            122,
            117,
            123,
            124,
            125
          ],
          [
            10,
            13,
            0,
            11,
            12,
            1,
            64,
            77,
            110,
            123,
            65,
            76,
            111,
            122,
            68,
            73,
            114,
            119,
            69,
            72,
            115,
            118,
            78,
            91,
            96,
            109,
            79,
            90,
            97,
            108,
            82,
            87,
            100,
            105,
            83,
            86,
            101,
            104,
            22,
            58,
            61,
            25,
            30,
            46,
            49,
            33,
            34,
            42,
            45,
            37,
            35,
            43,
            44,
            36,
            31,
            47,
            48,
            32,
            23,
            59,
            60,
            24,
            62,
            63,
            66,
            70,
            67,
            71,
            74,
            75,
            2,
            6,
            14,
            18,
            19,
            15,
            7,
            3,
            26,
            38,
            50,
            54,
            55,
            51,
            40,
            28,
            94,
            95,
            98,
            102,
            99,
            103,
            106,
            107,
            80,
            81,
            84,
            88,
            85,
            89,
            92,
            93,
            27,
            39,
            52,
            56,
            57,
            53,
            41,
            29,
            4,
            8,
            16,
            20,
            21,
            17,
            9,
            5,
            112,
            113,
            116,
            120,
            117,
            121,
            124,
            125
          ],
          [
            0,
            1,
            3,
            2,
            5,
            4,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            19,
            18,
            21,
            20,
            24,
            25,
            22,
            23,
            28,
            29,
            26,
            27,
            32,
            33,
            30,
            31,
            37,
            36,
            35,
            34,
            38,
            39,
            40,
            41,
            42,
            43,
            44,
            45,
            47,
            46,
            49,
            48,
            50,
            51,
            52,
            53,
            55,
            54,
            57,
            56,
            59,
            58,
            61,
            60,
            70,
            71,
            72,
            73,
            74,
            75,
            76,
            77,
            62,
            63,
            64,
            65,
            66,
            67,
            68,
            69,
            86,
            87,
            88,
            89,
            90,
            91,
            92,
            93,
            78,
            79,
            80,
            81,
            82,
            83,
            84,
            85,
            102,
            103,
            104,
            105,
            106,
            107,
            108,
            109,
            94,
            95,
            96,
            97,
            98,
            99,
            100,
            101,
            118,
            119,
            120,
            121,
            122,
            123,
            124,
            125,
            110,
            111,
            112,
            113,
            114,
            115,
            116,
            117
          ],
          [
            0,
            1,
            18,
            19,
            20,
            21,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            34,
            36,
            35,
            37,
            46,
            48,
            47,
            49,
            54,
            56,
            55,
            57,
            58,
            60,
            59,
            61,
            22,
            23,
            24,
            25,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            38,
            39,
            40,
            41,
            42,
            43,
            44,
            45,
            50,
            51,
            52,
            53,
            63,
            64,
            66,
            69,
            70,
            73,
            75,
            76,
            62,
            65,
            67,
            68,
            71,
            72,
            74,
            77,
            78,
            81,
            83,
            84,
            87,
            88,
            90,
            93,
            79,
            80,
            82,
            85,
            86,
            89,
            91,
            92,
            95,
            96,
            98,
            101,
            102,
            105,
            107,
            108,
            94,
            97,
            99,
            100,
            103,
            104,
            106,
            109,
            110,
            113,
            115,
            116,
            119,
            120,
            122,
            125,
            111,
            112,
            114,
            117,
            118,
            121,
            123,
            124
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            7,
            6,
            9,
            8,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            19,
            18,
            21,
            20,
            23,
            22,
            25,
            24,
            26,
            27,
            28,
            29,
            30,
            31,
            32,
            33,
            35,
            34,
            37,
            36,
            40,
            41,
            38,
            39,
            44,
            45,
            42,
            43,
            49,
            48,
            47,
            46,
            50,
            51,
            52,
            53,
            55,
            54,
            57,
            56,
            59,
            58,
            61,
            60,
            66,
            67,
            68,
            69,
            62,
            63,
            64,
            65,
            74,
            75,
            76,
            77,
            70,
            71,
            72,
            73,
            82,
            83,
            84,
            85,
            78,
            79,
            80,
            81,
            90,
            91,
            92,
            93,
            86,
            87,
            88,
            89,
            98,
            99,
            100,
            101,
            94,
            95,
            96,
            97,
            106,
            107,
            108,
            109,
            102,
            103,
            104,
            105,
            114,
            115,
            116,
            117,
            110,
            111,
            112,
            113,
            122,
            123,
            124,
            125,
            118,
            119,
            120,
            121
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            11,
            10,
            13,
            12,
            14,
            15,
            16,
            17,
            19,
            18,
            21,
            20,
            22,
            23,
            24,
            25,
            27,
            26,
            29,
            28,
            30,
            31,
            32,
            33,
            35,
            34,
            37,
            36,
            39,
            38,
            41,
            40,
            42,
            43,
            44,
            45,
            47,
            46,
            49,
            48,
            52,
            53,
            50,
            51,
            57,
            56,
            55,
            54,
            59,
            58,
            61,
            60,
            64,
            65,
            62,
            63,
            68,
            69,
            66,
            67,
            72,
            73,
            70,
            71,
            76,
            77,
            74,
            75,
            80,
            81,
            78,
            79,
            84,
            85,
            82,
            83,
            88,
            89,
            86,
            87,
            92,
            93,
            90,
            91,
            96,
            97,
            94,
            95,
            100,
            101,
            98,
            99,
            104,
            105,
            102,
            103,
            108,
            109,
            106,
            107,
            112,
            113,
            110,
            111,
            116,
            117,
            114,
            115,
            120,
            121,
            118,
            119,
            124,
            125,
            122,
            123
          ],
          [
            14,
            17,
            0,
            15,
            16,
            1,
            63,
            77,
            110,
            124,
            65,
            75,
            112,
            122,
            67,
            73,
            114,
            120,
            69,
            71,
            116,
            118,
            78,
            92,
            95,
            109,
            80,
            90,
            97,
            107,
            82,
            88,
            99,
            105,
            84,
            86,
            101,
            103,
            22,
            54,
            57,
            25,
            26,
            46,
            49,
            29,
            34,
            38,
            41,
            37,
            35,
            39,
            40,
            36,
            27,
            47,
            48,
            28,
            23,
            55,
            56,
            24,
            62,
            64,
            66,
            70,
            68,
            72,
            74,
            76,
            2,
            6,
            10,
            18,
            19,
            11,
            7,
            3,
            30,
            42,
            50,
            58,
            59,
            52,
            44,
            32,
            94,
            96,
            98,
            102,
            100,
            104,
            106,
            108,
            79,
            81,
            83,
            87,
            85,
            89,
            91,
            93,
            31,
            43,
            51,
            60,
            61,
            53,
            45,
            33,
            4,
            8,
            12,
            20,
            21,
            13,
            9,
            5,
            111,
            113,
            115,
            119,
            117,
            121,
            123,
            125
          ],
          [
            2,
            5,
            0,
            3,
            4,
            1,
            74,
            73,
            114,
            113,
            75,
            72,
            115,
            112,
            76,
            71,
            116,
            111,
            77,
            70,
            117,
            110,
            82,
            81,
            106,
            105,
            83,
            80,
            107,
            104,
            84,
            79,
            108,
            103,
            85,
            78,
            109,
            102,
            40,
            59,
            60,
            39,
            44,
            55,
            56,
            43,
            49,
            50,
            53,
            46,
            48,
            51,
            52,
            47,
            45,
            54,
            57,
            42,
            41,
            58,
            61,
            38,
            66,
            67,
            68,
            62,
            69,
            63,
            64,
            65,
            7,
            10,
            14,
            19,
            18,
            15,
            11,
            6,
            23,
            26,
            30,
            35,
            34,
            31,
            27,
            22,
            98,
            99,
            100,
            94,
            101,
            95,
            96,
            97,
            90,
            91,
            92,
            86,
            93,
            87,
            88,
            89,
            25,
            28,
            32,
            37,
            36,
            33,
            29,
            24,
            9,
            12,
            16,
            21,
            20,
            17,
            13,
            8,
            122,
            123,
            124,
            118,
            125,
            119,
            120,
            121
          ],
          [
            2,
            5,
            0,
            3,
            4,
            1,
            70,
            77,
            110,
            117,
            73,
            74,
            113,
            114,
            75,
            72,
            115,
            112,
            76,
            71,
            116,
            111,
            78,
            85,
            102,
            109,
            81,
            82,
            105,
            106,
            83,
            80,
            107,
            104,
            84,
            79,
            108,
            103,
            46,
            50,
            53,
            49,
            54,
            42,
            45,
            57,
            58,
            38,
            41,
            61,
            60,
            39,
            40,
            59,
            56,
            43,
            44,
            55,
            48,
            51,
            52,
            47,
            63,
            64,
            66,
            62,
            69,
            65,
            67,
            68,
            18,
            6,
            10,
            14,
            15,
            11,
            7,
            19,
            34,
            22,
            26,
            30,
            31,
            27,
            23,
            35,
            95,
            96,
            98,
            94,
            101,
            97,
            99,
            100,
            87,
            88,
            90,
            86,
            93,
            89,
            91,
            92,
            36,
            24,
            28,
            32,
            33,
            29,
            25,
            37,
            20,
            8,
            12,
            16,
            17,
            13,
            9,
            21,
            119,
            120,
            122,
            118,
            125,
            121,
            123,
            124
          ],
          [
            2,
            5,
            0,
            3,
            4,
            1,
            72,
            75,
            112,
            115,
            73,
            74,
            113,
            114,
            70,
            77,
            110,
            117,
            71,
            76,
            111,
            116,
            80,
            83,
            104,
            107,
            81,
            82,
            105,
            106,
            78,
            85,
            102,
            109,
            79,
            84,
            103,
            108,
            39,
            59,
            60,
            40,
            42,
            57,
            54,
            45,
            47,
            52,
            51,
            48,
            46,
            53,
            50,
            49,
            43,
            56,
            55,
            44,
            38,
            58,
            61,
            41,
            64,
            65,
            62,
            68,
            63,
            69,
            66,
            67,
            6,
            11,
            14,
            19,
            18,
            15,
            10,
            7,
            22,
            27,
            30,
            35,
            34,
            31,
            26,
            23,
            96,
            97,
            94,
            100,
            95,
            101,
            98,
            99,
            88,
            89,
            86,
            92,
            87,
            93,
            90,
            91,
            24,
            29,
            32,
            37,
            36,
            33,
            28,
            25,
            8,
            13,
            16,
            21,
            20,
            17,
            12,
            9,
            120,
            121,
            118,
            124,
            119,
            125,
            122,
            123
          ],
          [
            3,
            4,
            2,
            0,
            1,
            5,
            62,
            69,
            118,
            125,
            63,
            68,
            119,
            124,
            64,
            67,
            120,
            123,
            66,
            65,
            122,
            121,
            94,
            101,
            86,
            93,
            95,
            100,
            87,
            92,
            96,
            99,
            88,
            91,
            98,
            97,
            90,
            89,
            38,
            59,
            60,
            41,
            42,
            55,
            56,
            45,
            50,
            47,
            48,
            53,
            46,
            51,
            52,
            49,
            54,
            43,
            44,
            57,
            58,
            39,
            40,
            61,
            6,
            10,
            14,
            19,
            18,
            15,
            11,
            7,
            70,
            71,
            72,
            74,
            73,
            75,
            76,
            77,
            102,
            103,
            104,
            106,
            105,
            107,
            108,
            109,
            24,
            28,
            32,
            37,
            36,
            33,
            29,
            25,
            22,
            26,
            30,
            35,
            34,
            31,
            27,
            23,
            78,
            79,
            80,
            82,
            81,
            83,
            84,
            85,
            110,
            111,
            112,
            114,
            113,
            115,
            116,
            117,
            8,
            12,
            16,
            21,
            20,
            17,
            13,
            9
          ],
          [
            2,
            5,
            3,
            0,
            1,
            4,
            70,
            77,
            110,
            117,
            71,
            76,
            111,
            116,
            72,
            75,
            112,
            115,
            74,
            73,
            114,
            113,
            102,
            109,
            78,
            85,
            103,
            108,
            79,
            84,
            104,
            107,
            80,
            83,
            106,
            105,
            82,
            81,
            38,
            58,
            61,
            41,
            42,
            54,
            57,
            45,
            50,
            46,
            49,
            53,
            47,
            51,
            52,
            48,
            55,
            43,
            44,
            56,
            59,
            39,
            40,
            60,
            6,
            10,
            14,
            18,
            19,
            15,
            11,
            7,
            62,
            63,
            64,
            66,
            65,
            67,
            68,
            69,
            94,
            95,
            96,
            98,
            97,
            99,
            100,
            101,
            22,
            26,
            30,
            34,
            35,
            31,
            27,
            23,
            24,
            28,
            32,
            36,
            37,
            33,
            29,
            25,
            86,
            87,
            88,
            90,
            89,
            91,
            92,
            93,
            118,
            119,
            120,
            122,
            121,
            123,
            124,
            125,
            8,
            12,
            16,
            20,
            21,
            17,
            13,
            9
          ],
          [
            11,
            12,
            10,
            0,
            1,
            13,
            62,
            75,
            112,
            125,
            63,
            74,
            113,
            124,
            66,
            71,
            116,
            121,
            70,
            67,
            120,
            117,
            94,
            107,
            80,
            93,
            95,
            106,
            81,
            92,
            98,
            103,
            84,
            89,
            102,
            99,
            88,
            85,
            22,
            59,
            60,
            25,
            30,
            47,
            48,
            33,
            42,
            35,
            36,
            45,
            34,
            43,
            44,
            37,
            46,
            31,
            32,
            49,
            58,
            23,
            24,
            61,
            2,
            6,
            14,
            19,
            18,
            15,
            7,
            3,
            64,
            65,
            68,
            72,
            69,
            73,
            76,
            77,
            96,
            97,
            100,
            104,
            101,
            105,
            108,
            109,
            27,
            39,
            52,
            57,
            56,
            53,
            41,
            29,
            26,
            38,
            50,
            55,
            54,
            51,
            40,
            28,
            78,
            79,
            82,
            86,
            83,
            87,
            90,
            91,
            110,
            111,
            114,
            118,
            115,
            119,
            122,
            123,
            4,
            8,
            16,
            21,
            20,
            17,
            9,
            5
          ],
          [
            70,
            117,
            2,
            77,
            110,
            5,
            65,
            7,
            8,
            122,
            67,
            11,
            12,
            120,
            68,
            15,
            16,
            119,
            69,
            19,
            20,
            118,
            22,
            98,
            89,
            25,
            26,
            96,
            91,
            29,
            30,
            95,
            92,
            33,
            34,
            94,
            93,
            37,
            79,
            39,
            40,
            108,
            80,
            43,
            44,
            107,
            81,
            47,
            48,
            106,
            82,
            51,
            52,
            105,
            83,
            55,
            56,
            104,
            84,
            59,
            60,
            103,
            62,
            63,
            64,
            6,
            66,
            10,
            14,
            18,
            0,
            71,
            72,
            73,
            74,
            75,
            76,
            3,
            78,
            38,
            42,
            46,
            50,
            54,
            58,
            102,
            86,
            87,
            88,
            24,
            90,
            28,
            32,
            36,
            35,
            31,
            27,
            97,
            23,
            99,
            100,
            101,
            85,
            61,
            57,
            53,
            49,
            45,
            41,
            109,
            4,
            111,
            112,
            113,
            114,
            115,
            116,
            1,
            21,
            17,
            13,
            121,
            9,
            123,
            124,
            125
          ],
          [
            66,
            121,
            6,
            77,
            110,
            9,
            65,
            3,
            4,
            122,
            71,
            11,
            12,
            116,
            72,
            15,
            16,
            115,
            73,
            19,
            20,
            114,
            22,
            102,
            85,
            25,
            38,
            96,
            91,
            41,
            42,
            95,
            92,
            45,
            46,
            94,
            93,
            49,
            79,
            27,
            28,
            108,
            80,
            31,
            32,
            107,
            81,
            35,
            36,
            106,
            86,
            51,
            52,
            101,
            87,
            55,
            56,
            100,
            88,
            59,
            60,
            99,
            62,
            63,
            64,
            2,
            70,
            10,
            14,
            18,
            0,
            67,
            68,
            69,
            74,
            75,
            76,
            7,
            78,
            26,
            30,
            34,
            50,
            54,
            58,
            98,
            82,
            83,
            84,
            23,
            90,
            40,
            44,
            48,
            47,
            43,
            39,
            97,
            24,
            103,
            104,
            105,
            89,
            61,
            57,
            53,
            37,
            33,
            29,
            109,
            8,
            111,
            112,
            113,
            118,
            119,
            120,
            1,
            21,
            17,
            13,
            117,
            5,
            123,
            124,
            125
          ],
          [
            64,
            123,
            10,
            77,
            110,
            13,
            67,
            3,
            4,
            120,
            71,
            7,
            8,
            116,
            74,
            15,
            16,
            113,
            75,
            19,
            20,
            112,
            26,
            102,
            85,
            29,
            38,
            98,
            89,
            41,
            50,
            95,
            92,
            53,
            54,
            94,
            93,
            57,
            79,
            23,
            24,
            108,
            82,
            31,
            32,
            105,
            83,
            35,
            36,
            104,
            86,
            43,
            44,
            101,
            87,
            47,
            48,
            100,
            90,
            59,
            60,
            97,
            62,
            63,
            66,
            2,
            70,
            6,
            14,
            18,
            0,
            65,
            68,
            69,
            72,
            73,
            76,
            11,
            78,
            22,
            30,
            34,
            42,
            46,
            58,
            96,
            80,
            81,
            84,
            27,
            88,
            39,
            52,
            56,
            55,
            51,
            40,
            99,
            28,
            103,
            106,
            107,
            91,
            61,
            49,
            45,
            37,
            33,
            25,
            109,
            12,
            111,
            114,
            115,
            118,
            119,
            122,
            1,
            21,
            17,
            9,
            117,
            5,
            121,
            124,
            125
          ],
          [
            6,
            9,
            0,
            7,
            8,
            1,
            68,
            75,
            112,
            119,
            69,
            74,
            113,
            118,
            66,
            77,
            110,
            121,
            67,
            76,
            111,
            120,
            80,
            87,
            100,
            107,
            81,
            86,
            101,
            106,
            78,
            89,
            98,
            109,
            79,
            88,
            99,
            108,
            27,
            59,
            60,
            28,
            30,
            57,
            54,
            33,
            35,
            52,
            51,
            36,
            34,
            53,
            50,
            37,
            31,
            56,
            55,
            32,
            26,
            58,
            61,
            29,
            64,
            65,
            62,
            72,
            63,
            73,
            70,
            71,
            2,
            11,
            14,
            19,
            18,
            15,
            10,
            3,
            22,
            39,
            42,
            47,
            46,
            43,
            38,
            24,
            96,
            97,
            94,
            104,
            95,
            105,
            102,
            103,
            84,
            85,
            82,
            92,
            83,
            93,
            90,
            91,
            23,
            41,
            44,
            49,
            48,
            45,
            40,
            25,
            4,
            13,
            16,
            21,
            20,
            17,
            12,
            5,
            116,
            117,
            114,
            124,
            115,
            125,
            122,
            123
          ],
          [
            6,
            9,
            0,
            7,
            8,
            1,
            66,
            77,
            110,
            121,
            69,
            74,
            113,
            118,
            67,
            76,
            111,
            120,
            68,
            75,
            112,
            119,
            78,
            89,
            98,
            109,
            81,
            86,
            101,
            106,
            79,
            88,
            99,
            108,
            80,
            87,
            100,
            107,
            34,
            50,
            53,
            37,
            26,
            58,
            61,
            29,
            30,
            54,
            57,
            33,
            31,
            56,
            55,
            32,
            27,
            60,
            59,
            28,
            35,
            51,
            52,
            36,
            63,
            64,
            62,
            70,
            65,
            73,
            71,
            72,
            2,
            18,
            10,
            14,
            15,
            11,
            19,
            3,
            22,
            46,
            38,
            42,
            43,
            39,
            47,
            24,
            95,
            96,
            94,
            102,
            97,
            105,
            103,
            104,
            83,
            84,
            82,
            90,
            85,
            93,
            91,
            92,
            23,
            48,
            40,
            44,
            45,
            41,
            49,
            25,
            4,
            20,
            12,
            16,
            17,
            13,
            21,
            5,
            115,
            116,
            114,
            122,
            117,
            125,
            123,
            124
          ],
          [
            71,
            116,
            2,
            76,
            111,
            5,
            64,
            7,
            8,
            123,
            66,
            11,
            12,
            121,
            68,
            18,
            21,
            119,
            69,
            14,
            17,
            118,
            22,
            99,
            88,
            25,
            26,
            97,
            90,
            29,
            35,
            95,
            92,
            36,
            31,
            94,
            93,
            32,
            78,
            39,
            40,
            109,
            80,
            46,
            49,
            107,
            81,
            42,
            45,
            106,
            82,
            54,
            57,
            105,
            83,
            50,
            53,
            104,
            85,
            59,
            60,
            102,
            62,
            63,
            65,
            6,
            67,
            10,
            19,
            15,
            0,
            70,
            72,
            73,
            74,
            75,
            77,
            3,
            79,
            38,
            47,
            43,
            55,
            51,
            61,
            103,
            86,
            87,
            89,
            24,
            91,
            28,
            37,
            33,
            30,
            34,
            27,
            96,
            23,
            98,
            100,
            101,
            84,
            58,
            52,
            56,
            44,
            48,
            41,
            108,
            4,
            110,
            112,
            113,
            114,
            115,
            117,
            1,
            16,
            20,
            13,
            120,
            9,
            122,
            124,
            125
          ],
          [
            63,
            124,
            3,
            68,
            119,
            4,
            72,
            7,
            8,
            115,
            74,
            11,
            12,
            113,
            76,
            19,
            20,
            111,
            77,
            14,
            17,
            110,
            24,
            107,
            80,
            23,
            28,
            105,
            82,
            27,
            36,
            103,
            84,
            35,
            33,
            102,
            85,
            30,
            86,
            39,
            40,
            101,
            88,
            47,
            48,
            99,
            89,
            42,
            45,
            98,
            90,
            55,
            56,
            97,
            91,
            50,
            53,
            96,
            93,
            58,
            61,
            94,
            70,
            71,
            73,
            6,
            75,
            10,
            18,
            15,
            0,
            62,
            64,
            65,
            66,
            67,
            69,
            2,
            87,
            38,
            46,
            43,
            54,
            51,
            60,
            95,
            78,
            79,
            81,
            22,
            83,
            26,
            34,
            31,
            32,
            37,
            29,
            104,
            25,
            106,
            108,
            109,
            92,
            59,
            52,
            57,
            44,
            49,
            41,
            100,
            5,
            118,
            120,
            121,
            122,
            123,
            125,
            1,
            16,
            21,
            13,
            112,
            9,
            114,
            116,
            117
          ],
          [
            67,
            120,
            6,
            76,
            111,
            9,
            64,
            3,
            4,
            123,
            70,
            11,
            12,
            117,
            72,
            18,
            21,
            115,
            73,
            14,
            17,
            114,
            22,
            103,
            84,
            25,
            38,
            97,
            90,
            41,
            47,
            95,
            92,
            48,
            43,
            94,
            93,
            44,
            78,
            27,
            28,
            109,
            80,
            34,
            37,
            107,
            81,
            30,
            33,
            106,
            86,
            54,
            57,
            101,
            87,
            50,
            53,
            100,
            89,
            59,
            60,
            98,
            62,
            63,
            65,
            2,
            71,
            10,
            19,
            15,
            0,
            66,
            68,
            69,
            74,
            75,
            77,
            7,
            79,
            26,
            35,
            31,
            55,
            51,
            61,
            99,
            82,
            83,
            85,
            23,
            91,
            40,
            49,
            45,
            42,
            46,
            39,
            96,
            24,
            102,
            104,
            105,
            88,
            58,
            52,
            56,
            32,
            36,
            29,
            108,
            8,
            110,
            112,
            113,
            118,
            119,
            121,
            1,
            16,
            20,
            13,
            116,
            5,
            122,
            124,
            125
          ],
          [
            65,
            122,
            10,
            76,
            111,
            13,
            66,
            3,
            4,
            121,
            70,
            7,
            8,
            117,
            74,
            18,
            21,
            113,
            75,
            14,
            17,
            112,
            26,
            103,
            84,
            29,
            38,
            99,
            88,
            41,
            55,
            95,
            92,
            56,
            51,
            94,
            93,
            52,
            78,
            23,
            24,
            109,
            82,
            34,
            37,
            105,
            83,
            30,
            33,
            104,
            86,
            46,
            49,
            101,
            87,
            42,
            45,
            100,
            91,
            59,
            60,
            96,
            62,
            63,
            67,
            2,
            71,
            6,
            19,
            15,
            0,
            64,
            68,
            69,
            72,
            73,
            77,
            11,
            79,
            22,
            35,
            31,
            47,
            43,
            61,
            97,
            80,
            81,
            85,
            27,
            89,
            39,
            57,
            53,
            50,
            54,
            40,
            98,
            28,
            102,
            106,
            107,
            90,
            58,
            44,
            48,
            32,
            36,
            25,
            108,
            12,
            110,
            114,
            115,
            118,
            119,
            123,
            1,
            16,
            20,
            9,
            116,
            5,
            120,
            124,
            125
          ],
          [
            10,
            13,
            0,
            11,
            12,
            1,
            65,
            76,
            111,
            122,
            64,
            77,
            110,
            123,
            69,
            72,
            115,
            118,
            68,
            73,
            114,
            119,
            79,
            90,
            97,
            108,
            78,
            91,
            96,
            109,
            83,
            86,
            101,
            104,
            82,
            87,
            100,
            105,
            22,
            61,
            58,
            25,
            31,
            47,
            48,
            32,
            35,
            43,
            44,
            36,
            34,
            42,
            45,
            37,
            30,
            46,
            49,
            33,
            23,
            60,
            59,
            24,
            63,
            62,
            67,
            71,
            66,
            70,
            75,
            74,
            2,
            6,
            15,
            19,
            18,
            14,
            7,
            3,
            26,
            38,
            51,
            55,
            54,
            50,
            40,
            28,
            95,
            94,
            99,
            103,
            98,
            102,
            107,
            106,
            81,
            80,
            85,
            89,
            84,
            88,
            93,
            92,
            27,
            39,
            53,
            57,
            56,
            52,
            41,
            29,
            4,
            8,
            17,
            21,
            20,
            16,
            9,
            5,
            113,
            112,
            117,
            121,
            116,
            120,
            125,
            124
          ],
          [
            10,
            13,
            11,
            0,
            1,
            12,
            64,
            77,
            110,
            123,
            65,
            76,
            111,
            122,
            68,
            73,
            114,
            119,
            72,
            69,
            118,
            115,
            96,
            109,
            78,
            91,
            97,
            108,
            79,
            90,
            100,
            105,
            82,
            87,
            104,
            101,
            86,
            83,
            22,
            58,
            61,
            25,
            30,
            46,
            49,
            33,
            42,
            34,
            37,
            45,
            35,
            43,
            44,
            36,
            47,
            31,
            32,
            48,
            59,
            23,
            24,
            60,
            2,
            6,
            14,
            18,
            19,
            15,
            7,
            3,
            62,
            63,
            66,
            70,
            67,
            71,
            74,
            75,
            94,
            95,
            98,
            102,
            99,
            103,
            106,
            107,
            26,
            38,
            50,
            54,
            55,
            51,
            40,
            28,
            27,
            39,
            52,
            56,
            57,
            53,
            41,
            29,
            80,
            81,
            84,
            88,
            85,
            89,
            92,
            93,
            112,
            113,
            116,
            120,
            117,
            121,
            124,
            125,
            4,
            8,
            16,
            20,
            21,
            17,
            9,
            5
          ],
          [
            68,
            119,
            6,
            75,
            112,
            9,
            63,
            3,
            4,
            124,
            70,
            15,
            16,
            117,
            71,
            18,
            21,
            116,
            73,
            10,
            13,
            114,
            22,
            104,
            83,
            25,
            42,
            97,
            90,
            45,
            47,
            96,
            91,
            48,
            39,
            94,
            93,
            40,
            78,
            31,
            32,
            109,
            79,
            34,
            37,
            108,
            81,
            26,
            29,
            106,
            86,
            58,
            61,
            101,
            88,
            50,
            53,
            99,
            89,
            55,
            56,
            98,
            62,
            64,
            65,
            2,
            72,
            14,
            19,
            11,
            0,
            66,
            67,
            69,
            74,
            76,
            77,
            7,
            80,
            30,
            35,
            27,
            59,
            52,
            57,
            100,
            82,
            84,
            85,
            23,
            92,
            44,
            49,
            41,
            38,
            46,
            43,
            95,
            24,
            102,
            103,
            105,
            87,
            54,
            51,
            60,
            28,
            36,
            33,
            107,
            8,
            110,
            111,
            113,
            118,
            120,
            121,
            1,
            12,
            20,
            17,
            115,
            5,
            122,
            123,
            125
          ],
          [
            19,
            20,
            18,
            0,
            1,
            21,
            63,
            76,
            111,
            124,
            64,
            75,
            112,
            123,
            66,
            73,
            114,
            121,
            70,
            69,
            118,
            117,
            95,
            108,
            79,
            92,
            96,
            107,
            80,
            91,
            98,
            105,
            82,
            89,
            102,
            101,
            86,
            85,
            22,
            51,
            52,
            25,
            26,
            43,
            44,
            29,
            38,
            31,
            32,
            41,
            30,
            39,
            40,
            33,
            42,
            27,
            28,
            45,
            50,
            23,
            24,
            53,
            2,
            6,
            10,
            15,
            14,
            11,
            7,
            3,
            62,
            65,
            67,
            71,
            68,
            72,
            74,
            77,
            94,
            97,
            99,
            103,
            100,
            104,
            106,
            109,
            35,
            47,
            55,
            61,
            59,
            57,
            49,
            37,
            34,
            46,
            54,
            60,
            58,
            56,
            48,
            36,
            78,
            81,
            83,
            87,
            84,
            88,
            90,
            93,
            110,
            113,
            115,
            119,
            116,
            120,
            122,
            125,
            4,
            8,
            12,
            17,
            16,
            13,
            9,
            5
          ],
          [
            7,
            8,
            6,
            0,
            1,
            9,
            63,
            72,
            115,
            124,
            64,
            71,
            116,
            123,
            70,
            65,
            122,
            117,
            62,
            73,
            114,
            125,
            95,
            104,
            83,
            92,
            96,
            103,
            84,
            91,
            102,
            97,
            90,
            85,
            94,
            105,
            82,
            93,
            34,
            51,
            52,
            37,
            54,
            31,
            32,
            57,
            26,
            60,
            59,
            29,
            58,
            27,
            28,
            61,
            30,
            56,
            55,
            33,
            50,
            36,
            35,
            53,
            18,
            2,
            10,
            15,
            14,
            11,
            3,
            19,
            66,
            69,
            75,
            67,
            76,
            68,
            74,
            77,
            98,
            101,
            107,
            99,
            108,
            100,
            106,
            109,
            48,
            23,
            40,
            45,
            44,
            41,
            25,
            49,
            46,
            22,
            38,
            43,
            42,
            39,
            24,
            47,
            78,
            81,
            87,
            79,
            88,
            80,
            86,
            89,
            110,
            113,
            119,
            111,
            120,
            112,
            118,
            121,
            20,
            4,
            12,
            17,
            16,
            13,
            5,
            21
          ],
          [
            27,
            28,
            26,
            0,
            1,
            29,
            62,
            83,
            104,
            125,
            63,
            82,
            105,
            124,
            78,
            67,
            120,
            109,
            66,
            79,
            108,
            121,
            94,
            115,
            72,
            93,
            95,
            114,
            73,
            92,
            110,
            99,
            88,
            77,
            98,
            111,
            76,
            89,
            6,
            59,
            60,
            9,
            42,
            19,
            20,
            45,
            14,
            47,
            48,
            17,
            46,
            15,
            16,
            49,
            18,
            43,
            44,
            21,
            58,
            8,
            7,
            61,
            22,
            2,
            30,
            35,
            34,
            31,
            4,
            23,
            64,
            65,
            80,
            68,
            81,
            69,
            84,
            85,
            96,
            97,
            112,
            100,
            113,
            101,
            116,
            117,
            39,
            11,
            52,
            57,
            56,
            53,
            13,
            41,
            38,
            10,
            50,
            55,
            54,
            51,
            12,
            40,
            70,
            71,
            86,
            74,
            87,
            75,
            90,
            91,
            102,
            103,
            118,
            106,
            119,
            107,
            122,
            123,
            24,
            3,
            32,
            37,
            36,
            33,
            5,
            25
          ],
          [
            66,
            121,
            6,
            77,
            110,
            9,
            65,
            3,
            4,
            122,
            73,
            19,
            20,
            114,
            71,
            11,
            12,
            116,
            72,
            15,
            16,
            115,
            22,
            102,
            85,
            25,
            46,
            94,
            93,
            49,
            38,
            96,
            91,
            41,
            42,
            95,
            92,
            45,
            81,
            35,
            36,
            106,
            79,
            27,
            28,
            108,
            80,
            31,
            32,
            107,
            87,
            56,
            55,
            100,
            88,
            60,
            59,
            99,
            86,
            51,
            52,
            101,
            63,
            64,
            62,
            2,
            70,
            18,
            10,
            14,
            0,
            69,
            67,
            68,
            75,
            76,
            74,
            7,
            78,
            34,
            26,
            30,
            54,
            58,
            50,
            98,
            83,
            84,
            82,
            23,
            90,
            48,
            40,
            44,
            43,
            39,
            47,
            97,
            24,
            105,
            103,
            104,
            89,
            53,
            61,
            57,
            33,
            29,
            37,
            109,
            8,
            113,
            111,
            112,
            119,
            120,
            118,
            1,
            17,
            13,
            21,
            117,
            5,
            125,
            123,
            124
          ],
          [
            96,
            91,
            10,
            109,
            78,
            13,
            99,
            3,
            4,
            88,
            103,
            7,
            8,
            84,
            106,
            15,
            16,
            81,
            107,
            19,
            20,
            80,
            26,
            70,
            117,
            29,
            38,
            66,
            121,
            41,
            50,
            63,
            124,
            53,
            54,
            62,
            125,
            57,
            111,
            23,
            24,
            76,
            114,
            31,
            32,
            73,
            115,
            35,
            36,
            72,
            118,
            43,
            44,
            69,
            119,
            47,
            48,
            68,
            122,
            59,
            60,
            65,
            94,
            95,
            98,
            2,
            102,
            6,
            14,
            18,
            1,
            97,
            100,
            101,
            104,
            105,
            108,
            11,
            110,
            22,
            30,
            34,
            42,
            46,
            58,
            64,
            112,
            113,
            116,
            27,
            120,
            39,
            52,
            56,
            55,
            51,
            40,
            67,
            28,
            71,
            74,
            75,
            123,
            61,
            49,
            45,
            37,
            33,
            25,
            77,
            12,
            79,
            82,
            83,
            86,
            87,
            90,
            0,
            21,
            17,
            9,
            85,
            5,
            89,
            92,
            93
          ],
          [
            64,
            123,
            10,
            77,
            110,
            13,
            67,
            3,
            4,
            120,
            71,
            7,
            8,
            116,
            75,
            19,
            20,
            112,
            74,
            15,
            16,
            113,
            26,
            102,
            85,
            29,
            38,
            98,
            89,
            41,
            54,
            94,
            93,
            57,
            50,
            95,
            92,
            53,
            79,
            23,
            24,
            108,
            83,
            35,
            36,
            104,
            82,
            31,
            32,
            105,
            87,
            47,
            48,
            100,
            86,
            43,
            44,
            101,
            90,
            60,
            59,
            97,
            63,
            62,
            66,
            2,
            70,
            6,
            18,
            14,
            0,
            65,
            69,
            68,
            73,
            72,
            76,
            11,
            78,
            22,
            34,
            30,
            46,
            42,
            58,
            96,
            81,
            80,
            84,
            27,
            88,
            39,
            56,
            52,
            51,
            55,
            40,
            99,
            28,
            103,
            107,
            106,
            91,
            61,
            45,
            49,
            33,
            37,
            25,
            109,
            12,
            111,
            115,
            114,
            119,
            118,
            122,
            1,
            17,
            21,
            9,
            117,
            5,
            121,
            125,
            124
          ],
          [
            66,
            121,
            6,
            77,
            110,
            9,
            72,
            15,
            16,
            115,
            73,
            19,
            20,
            114,
            65,
            3,
            4,
            122,
            71,
            11,
            12,
            116,
            42,
            95,
            92,
            45,
            46,
            94,
            93,
            49,
            22,
            102,
            85,
            25,
            38,
            96,
            91,
            41,
            88,
            59,
            60,
            99,
            80,
            32,
            31,
            107,
            86,
            52,
            51,
            101,
            81,
            36,
            35,
            106,
            87,
            56,
            55,
            100,
            79,
            27,
            28,
            108,
            64,
            70,
            62,
            14,
            63,
            18,
            2,
            10,
            0,
            76,
            68,
            74,
            69,
            75,
            67,
            7,
            78,
            58,
            30,
            50,
            34,
            54,
            26,
            98,
            84,
            90,
            82,
            44,
            83,
            48,
            23,
            40,
            39,
            24,
            47,
            104,
            43,
            105,
            97,
            103,
            89,
            29,
            57,
            37,
            53,
            33,
            61,
            109,
            8,
            120,
            112,
            118,
            113,
            119,
            111,
            1,
            13,
            5,
            21,
            124,
            17,
            125,
            117,
            123
          ],
          [
            26,
            29,
            27,
            0,
            1,
            28,
            64,
            85,
            102,
            123,
            65,
            84,
            103,
            122,
            80,
            69,
            118,
            107,
            68,
            81,
            106,
            119,
            96,
            117,
            70,
            91,
            97,
            116,
            71,
            90,
            112,
            101,
            86,
            75,
            100,
            113,
            74,
            87,
            6,
            58,
            61,
            9,
            42,
            18,
            21,
            45,
            14,
            46,
            49,
            17,
            47,
            15,
            16,
            48,
            19,
            43,
            44,
            20,
            59,
            8,
            7,
            60,
            22,
            2,
            30,
            34,
            35,
            31,
            4,
            23,
            62,
            63,
            78,
            66,
            79,
            67,
            82,
            83,
            94,
            95,
            110,
            98,
            111,
            99,
            114,
            115,
            38,
            10,
            50,
            54,
            55,
            51,
            12,
            40,
            39,
            11,
            52,
            56,
            57,
            53,
            13,
            41,
            72,
            73,
            88,
            76,
            89,
            77,
            92,
            93,
            104,
            105,
            120,
            108,
            121,
            109,
            124,
            125,
            24,
            3,
            32,
            36,
            37,
            33,
            5,
            25
          ]
        ],
        "inputs": {
          "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
          "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
          "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
          "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
          "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
          "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
          "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
          "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
          "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
          "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
          "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
          "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
          "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
          "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
          "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
          "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
          "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
          "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
          "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
          "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
          "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
          "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
          "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
          "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
          "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
          "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
          "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
          "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
          "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
          "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
          "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
          "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
          "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
          "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
          "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
          "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
          "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
          "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
          "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
          "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
          "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
          "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
          "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
          "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
          "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
          "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
          "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
          "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
          "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
          "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
          "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
          "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
          "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
          "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
          "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
          "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
          "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
          "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
          "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
          "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
          "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
          "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
          "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
          "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
          "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
          "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
          "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
          "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
          "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
          "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
          "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
          "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
          "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
          "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
          "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
          "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
          "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
          "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
          "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
          "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
          "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
          "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
          "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
          "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
          "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
          "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
          "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
          "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
          "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
          "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
          "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
          "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
          "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
          "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
          "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
          "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
          "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
          "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
          "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
          "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
          "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
          "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
          "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
          "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
          "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
          "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
        },
        "labeled_alternatives": 36,
        "missing_contacts": [
          [
            3,
            7
          ],
          [
            3,
            11
          ],
          [
            3,
            15
          ],
          [
            3,
            18
          ],
          [
            3,
            25
          ],
          [
            3,
            29
          ],
          [
            3,
            33
          ],
          [
            3,
            36
          ],
          [
            3,
            70
          ],
          [
            3,
            71
          ],
          [
            3,
            72
          ],
          [
            3,
            74
          ],
          [
            3,
            102
          ],
          [
            3,
            103
          ],
          [
            3,
            104
          ],
          [
            3,
            106
          ],
          [
            4,
            8
          ],
          [
            4,
            12
          ],
          [
            4,
            16
          ],
          [
            4,
            21
          ],
          [
            4,
            22
          ],
          [
            4,
            26
          ],
          [
            4,
            30
          ],
          [
            4,
            35
          ],
          [
            4,
            81
          ],
          [
            4,
            83
          ],
          [
            4,
            84
          ],
          [
            4,
            85
          ],
          [
            4,
            113
          ],
          [
            4,
            115
          ],
          [
            4,
            116
          ],
          [
            4,
            117
          ],
          [
            7,
            11
          ],
          [
            7,
            15
          ],
          [
            7,
            18
          ],
          [
            7,
            25
          ],
          [
            7,
            41
          ],
          [
            7,
            45
          ],
          [
            7,
            48
          ],
          [
            7,
            66
          ],
          [
            7,
            67
          ],
          [
            7,
            68
          ],
          [
            7,
            74
          ],
          [
            7,
            98
          ],
          [
            7,
            99
          ],
          [
            7,
            100
          ],
          [
            7,
            106
          ],
          [
            8,
            12
          ],
          [
            8,
            16
          ],
          [
            8,
            21
          ],
          [
            8,
            22
          ],
          [
            8,
            38
          ],
          [
            8,
            42
          ],
          [
            8,
            47
          ],
          [
            8,
            81
          ],
          [
            8,
            87
          ],
          [
            8,
            88
          ],
          [
            8,
            89
          ],
          [
            8,
            113
          ],
          [
            8,
            119
          ],
          [
            8,
            120
          ],
          [
            8,
            121
          ],
          [
            11,
            15
          ],
          [
            11,
            18
          ],
          [
            11,
            29
          ],
          [
            11,
            41
          ],
          [
            11,
            53
          ],
          [
            11,
            56
          ],
          [
            11,
            64
          ],
          [
            11,
            65
          ],
          [
            11,
            68
          ],
          [
            11,
            72
          ],
          [
            11,
            96
          ],
          [
            11,
            97
          ],
          [
            11,
            100
          ],
          [
            11,
            104
          ],
          [
            12,
            16
          ],
          [
            12,
            21
          ],
          [
            12,
            26
          ],
          [
            12,
            38
          ],
          [
            12,
            50
          ],
          [
            12,
            55
          ],
          [
            12,
            83
          ],
          [
            12,
            87
          ],
          [
            12,
            90
          ],
          [
            12,
            91
          ],
          [
            12,
            115
          ],
          [
            12,
            119
          ],
          [
            12,
            122
          ],
          [
            12,
            123
          ],
          [
            15,
            18
          ],
          [
            15,
            33
          ],
          [
            15,
            45
          ],
          [
            15,
            53
          ],
          [
            15,
            60
          ],
          [
            15,
            63
          ],
          [
            15,
            65
          ],
          [
            15,
            67
          ],
          [
            15,
            71
          ],
          [
            15,
            95
          ],
          [
            15,
            97
          ],
          [
            15,
            99
          ],
          [
            15,
            103
          ],
          [
            16,
            21
          ],
          [
            16,
            30
          ],
          [
            16,
            42
          ],
          [
            16,
            50
          ],
          [
            16,
            59
          ],
          [
            16,
            84
          ],
          [
            16,
            88
          ],
          [
            16,
            90
          ],
          [
            16,
            92
          ],
          [
            16,
            116
          ],
          [
            16,
            120
          ],
          [
            16,
            122
          ],
          [
            16,
            124
          ],
          [
            18,
            36
          ],
          [
            18,
            48
          ],
          [
            18,
            56
          ],
          [
            18,
            60
          ],
          [
            18,
            63
          ],
          [
            18,
            64
          ],
          [
            18,
            66
          ],
          [
            18,
            70
          ],
          [
            18,
            95
          ],
          [
            18,
            96
          ],
          [
            18,
            98
          ],
          [
            18,
            102
          ],
          [
            21,
            35
          ],
          [
            21,
            47
          ],
          [
            21,
            55
          ],
          [
            21,
            59
          ],
          [
            21,
            85
          ],
          [
            21,
            89
          ],
          [
            21,
            91
          ],
          [
            21,
            92
          ],
          [
            21,
            117
          ],
          [
            21,
            121
          ],
          [
            21,
            123
          ],
          [
            21,
            124
          ],
          [
            22,
            26
          ],
          [
            22,
            30
          ],
          [
            22,
            35
          ],
          [
            22,
            38
          ],
          [
            22,
            42
          ],
          [
            22,
            47
          ],
          [
            22,
            63
          ],
          [
            22,
            64
          ],
          [
            22,
            65
          ],
          [
            22,
            81
          ],
          [
            22,
            95
          ],
          [
            22,
            96
          ],
          [
            22,
            97
          ],
          [
            22,
            113
          ],
          [
            25,
            29
          ],
          [
            25,
            33
          ],
          [
            25,
            36
          ],
          [
            25,
            41
          ],
          [
            25,
            45
          ],
          [
            25,
            48
          ],
          [
            25,
            74
          ],
          [
            25,
            90
          ],
          [
            25,
            91
          ],
          [
            25,
            92
          ],
          [
            25,
            106
          ],
          [
            25,
            122
          ],
          [
            25,
            123
          ],
          [
            25,
            124
          ],
          [
            26,
            30
          ],
          [
            26,
            35
          ],
          [
            26,
            38
          ],
          [
            26,
            50
          ],
          [
            26,
            55
          ],
          [
            26,
            63
          ],
          [
            26,
            66
          ],
          [
            26,
            67
          ],
          [
            26,
            83
          ],
          [
            26,
            95
          ],
          [
            26,
            98
          ],
          [
            26,
            99
          ],
          [
            26,
            115
          ],
          [
            29,
            33
          ],
          [
            29,
            36
          ],
          [
            29,
            41
          ],
          [
            29,
            53
          ],
          [
            29,
            56
          ],
          [
            29,
            72
          ],
          [
            29,
            88
          ],
          [
            29,
            89
          ],
          [
            29,
            92
          ],
          [
            29,
            104
          ],
          [
            29,
            120
          ],
          [
            29,
            121
          ],
          [
            29,
            124
          ],
          [
            30,
            35
          ],
          [
            30,
            42
          ],
          [
            30,
            50
          ],
          [
            30,
            59
          ],
          [
            30,
            64
          ],
          [
            30,
            66
          ],
          [
            30,
            68
          ],
          [
            30,
            84
          ],
          [
            30,
            96
          ],
          [
            30,
            98
          ],
          [
            30,
            100
          ],
          [
            30,
            116
          ],
          [
            33,
            36
          ],
          [
            33,
            45
          ],
          [
            33,
            53
          ],
          [
            33,
            60
          ],
          [
            33,
            71
          ],
          [
            33,
            87
          ],
          [
            33,
            89
          ],
          [
            33,
            91
          ],
          [
            33,
            103
          ],
          [
            33,
            119
          ],
          [
            33,
            121
          ],
          [
            33,
            123
          ],
          [
            35,
            47
          ],
          [
            35,
            55
          ],
          [
            35,
            59
          ],
          [
            35,
            65
          ],
          [
            35,
            67
          ],
          [
            35,
            68
          ],
          [
            35,
            85
          ],
          [
            35,
            97
          ],
          [
            35,
            99
          ],
          [
            35,
            100
          ],
          [
            35,
            117
          ],
          [
            36,
            48
          ],
          [
            36,
            56
          ],
          [
            36,
            60
          ],
          [
            36,
            70
          ],
          [
            36,
            87
          ],
          [
            36,
            88
          ],
          [
            36,
            90
          ],
          [
            36,
            102
          ],
          [
            36,
            119
          ],
          [
            36,
            120
          ],
          [
            36,
            122
          ],
          [
            38,
            42
          ],
          [
            38,
            47
          ],
          [
            38,
            50
          ],
          [
            38,
            55
          ],
          [
            38,
            63
          ],
          [
            38,
            70
          ],
          [
            38,
            71
          ],
          [
            38,
            87
          ],
          [
            38,
            95
          ],
          [
            38,
            102
          ],
          [
            38,
            103
          ],
          [
            38,
            119
          ],
          [
            41,
            45
          ],
          [
            41,
            48
          ],
          [
            41,
            53
          ],
          [
            41,
            56
          ],
          [
            41,
            68
          ],
          [
            41,
            84
          ],
          [
            41,
            85
          ],
          [
            41,
            92
          ],
          [
            41,
            100
          ],
          [
            41,
            116
          ],
          [
            41,
            117
          ],
          [
            41,
            124
          ],
          [
            42,
            47
          ],
          [
            42,
            50
          ],
          [
            42,
            59
          ],
          [
            42,
            64
          ],
          [
            42,
            70
          ],
          [
            42,
            72
          ],
          [
            42,
            88
          ],
          [
            42,
            96
          ],
          [
            42,
            102
          ],
          [
            42,
            104
          ],
          [
            42,
            120
          ],
          [
            45,
            48
          ],
          [
            45,
            53
          ],
          [
            45,
            60
          ],
          [
            45,
            67
          ],
          [
            45,
            83
          ],
          [
            45,
            85
          ],
          [
            45,
            91
          ],
          [
            45,
            99
          ],
          [
            45,
            115
          ],
          [
            45,
            117
          ],
          [
            45,
            123
          ],
          [
            47,
            55
          ],
          [
            47,
            59
          ],
          [
            47,
            65
          ],
          [
            47,
            71
          ],
          [
            47,
            72
          ],
          [
            47,
            89
          ],
          [
            47,
            97
          ],
          [
            47,
            103
          ],
          [
            47,
            104
          ],
          [
            47,
            121
          ],
          [
            48,
            56
          ],
          [
            48,
            60
          ],
          [
            48,
            66
          ],
          [
            48,
            83
          ],
          [
            48,
            84
          ],
          [
            48,
            90
          ],
          [
            48,
            98
          ],
          [
            48,
            115
          ],
          [
            48,
            116
          ],
          [
            48,
            122
          ],
          [
            50,
            55
          ],
          [
            50,
            59
          ],
          [
            50,
            66
          ],
          [
            50,
            70
          ],
          [
            50,
            74
          ],
          [
            50,
            90
          ],
          [
            50,
            98
          ],
          [
            50,
            102
          ],
          [
            50,
            106
          ],
          [
            50,
            122
          ],
          [
            53,
            56
          ],
          [
            53,
            60
          ],
          [
            53,
            65
          ],
          [
            53,
            81
          ],
          [
            53,
            85
          ],
          [
            53,
            89
          ],
          [
            53,
            97
          ],
          [
            53,
            113
          ],
          [
            53,
            117
          ],
          [
            53,
            121
          ],
          [
            55,
            59
          ],
          [
            55,
            67
          ],
          [
            55,
            71
          ],
          [
            55,
            74
          ],
          [
            55,
            91
          ],
          [
            55,
            99
          ],
          [
            55,
            103
          ],
          [
            55,
            106
          ],
          [
            55,
            123
          ],
          [
            56,
            60
          ],
          [
            56,
            64
          ],
          [
            56,
            81
          ],
          [
            56,
            84
          ],
          [
            56,
            88
          ],
          [
            56,
            96
          ],
          [
            56,
            113
          ],
          [
            56,
            116
          ],
          [
            56,
            120
          ],
          [
            59,
            68
          ],
          [
            59,
            72
          ],
          [
            59,
            74
          ],
          [
            59,
            92
          ],
          [
            59,
            100
          ],
          [
            59,
            104
          ],
          [
            59,
            106
          ],
          [
            59,
            124
          ],
          [
            60,
            63
          ],
          [
            60,
            81
          ],
          [
            60,
            83
          ],
          [
            60,
            87
          ],
          [
            60,
            95
          ],
          [
            60,
            113
          ],
          [
            60,
            115
          ],
          [
            60,
            119
          ],
          [
            63,
            64
          ],
          [
            63,
            65
          ],
          [
            63,
            66
          ],
          [
            63,
            67
          ],
          [
            63,
            70
          ],
          [
            63,
            71
          ],
          [
            63,
            81
          ],
          [
            63,
            83
          ],
          [
            63,
            87
          ],
          [
            63,
            95
          ],
          [
            64,
            65
          ],
          [
            64,
            66
          ],
          [
            64,
            68
          ],
          [
            64,
            70
          ],
          [
            64,
            72
          ],
          [
            64,
            81
          ],
          [
            64,
            84
          ],
          [
            64,
            88
          ],
          [
            64,
            96
          ],
          [
            65,
            67
          ],
          [
            65,
            68
          ],
          [
            65,
            71
          ],
          [
            65,
            72
          ],
          [
            65,
            81
          ],
          [
            65,
            85
          ],
          [
            65,
            89
          ],
          [
            65,
            97
          ],
          [
            66,
            67
          ],
          [
            66,
            68
          ],
          [
            66,
            70
          ],
          [
            66,
            74
          ],
          [
            66,
            83
          ],
          [
            66,
            84
          ],
          [
            66,
            90
          ],
          [
            66,
            98
          ],
          [
            67,
            68
          ],
          [
            67,
            71
          ],
          [
            67,
            74
          ],
          [
            67,
            83
          ],
          [
            67,
            85
          ],
          [
            67,
            91
          ],
          [
            67,
            99
          ],
          [
            68,
            72
          ],
          [
            68,
            74
          ],
          [
            68,
            84
          ],
          [
            68,
            85
          ],
          [
            68,
            92
          ],
          [
            68,
            100
          ],
          [
            70,
            71
          ],
          [
            70,
            72
          ],
          [
            70,
            74
          ],
          [
            70,
            87
          ],
          [
            70,
            88
          ],
          [
            70,
            90
          ],
          [
            70,
            102
          ],
          [
            71,
            72
          ],
          [
            71,
            74
          ],
          [
            71,
            87
          ],
          [
            71,
            89
          ],
          [
            71,
            91
          ],
          [
            71,
            103
          ],
          [
            72,
            74
          ],
          [
            72,
            88
          ],
          [
            72,
            89
          ],
          [
            72,
            92
          ],
          [
            72,
            104
          ],
          [
            74,
            90
          ],
          [
            74,
            91
          ],
          [
            74,
            92
          ],
          [
            74,
            106
          ],
          [
            81,
            83
          ],
          [
            81,
            84
          ],
          [
            81,
            85
          ],
          [
            81,
            87
          ],
          [
            81,
            88
          ],
          [
            81,
            89
          ],
          [
            81,
            113
          ],
          [
            83,
            84
          ],
          [
            83,
            85
          ],
          [
            83,
            87
          ],
          [
            83,
            90
          ],
          [
            83,
            91
          ],
          [
            83,
            115
          ],
          [
            84,
            85
          ],
          [
            84,
            88
          ],
          [
            84,
            90
          ],
          [
            84,
            92
          ],
          [
            84,
            116
          ],
          [
            85,
            89
          ],
          [
            85,
            91
          ],
          [
            85,
            92
          ],
          [
            85,
            117
          ],
          [
            87,
            88
          ],
          [
            87,
            89
          ],
          [
            87,
            90
          ],
          [
            87,
            91
          ],
          [
            87,
            119
          ],
          [
            88,
            89
          ],
          [
            88,
            90
          ],
          [
            88,
            92
          ],
          [
            88,
            120
          ],
          [
            89,
            91
          ],
          [
            89,
            92
          ],
          [
            89,
            121
          ],
          [
            90,
            91
          ],
          [
            90,
            92
          ],
          [
            90,
            122
          ],
          [
            91,
            92
          ],
          [
            91,
            123
          ],
          [
            92,
            124
          ],
          [
            95,
            96
          ],
          [
            95,
            97
          ],
          [
            95,
            98
          ],
          [
            95,
            99
          ],
          [
            95,
            102
          ],
          [
            95,
            103
          ],
          [
            95,
            113
          ],
          [
            95,
            115
          ],
          [
            95,
            119
          ],
          [
            96,
            97
          ],
          [
            96,
            98
          ],
          [
            96,
            100
          ],
          [
            96,
            102
          ],
          [
            96,
            104
          ],
          [
            96,
            113
          ],
          [
            96,
            116
          ],
          [
            96,
            120
          ],
          [
            97,
            99
          ],
          [
            97,
            100
          ],
          [
            97,
            103
          ],
          [
            97,
            104
          ],
          [
            97,
            113
          ],
          [
            97,
            117
          ],
          [
            97,
            121
          ],
          [
            98,
            99
          ],
          [
            98,
            100
          ],
          [
            98,
            102
          ],
          [
            98,
            106
          ],
          [
            98,
            115
          ],
          [
            98,
            116
          ],
          [
            98,
            122
          ],
          [
            99,
            100
          ],
          [
            99,
            103
          ],
          [
            99,
            106
          ],
          [
            99,
            115
          ],
          [
            99,
            117
          ],
          [
            99,
            123
          ],
          [
            100,
            104
          ],
          [
            100,
            106
          ],
          [
            100,
            116
          ],
          [
            100,
            117
          ],
          [
            100,
            124
          ],
          [
            102,
            103
          ],
          [
            102,
            104
          ],
          [
            102,
            106
          ],
          [
            102,
            119
          ],
          [
            102,
            120
          ],
          [
            102,
            122
          ],
          [
            103,
            104
          ],
          [
            103,
            106
          ],
          [
            103,
            119
          ],
          [
            103,
            121
          ],
          [
            103,
            123
          ],
          [
            104,
            106
          ],
          [
            104,
            120
          ],
          [
            104,
            121
          ],
          [
            104,
            124
          ],
          [
            106,
            122
          ],
          [
            106,
            123
          ],
          [
            106,
            124
          ],
          [
            113,
            115
          ],
          [
            113,
            116
          ],
          [
            113,
            117
          ],
          [
            113,
            119
          ],
          [
            113,
            120
          ],
          [
            113,
            121
          ],
          [
            115,
            116
          ],
          [
            115,
            117
          ],
          [
            115,
            119
          ],
          [
            115,
            122
          ],
          [
            115,
            123
          ],
          [
            116,
            117
          ],
          [
            116,
            120
          ],
          [
            116,
            122
          ],
          [
            116,
            124
          ],
          [
            117,
            121
          ],
          [
            117,
            123
          ],
          [
            117,
            124
          ],
          [
            119,
            120
          ],
          [
            119,
            121
          ],
          [
            119,
            122
          ],
          [
            119,
            123
          ],
          [
            120,
            121
          ],
          [
            120,
            122
          ],
          [
            120,
            124
          ],
          [
            121,
            123
          ],
          [
            121,
            124
          ],
          [
            122,
            123
          ],
          [
            122,
            124
          ],
          [
            123,
            124
          ]
        ],
        "proof": "Every extra 15-vertex facet forces a 12-vertex facet, and every extra 13-vertex facet forces a 15-vertex facet. Every 12-vertex facet is an ambient image of the seed and forces the verified closed 744-facet boundary. Ridge degree two and connected dual graph exclude additional facets. With no extras the same argument forces the original convex boundary. The explicit orbit gives 36 alternatives plus the convex polytope.",
        "seconds": 0.8339699157513678,
        "source_sha256": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
        "total_labeled_polytopes": 37,
        "verification_dependencies": {
          "E7-alternative-verification.json": "407753ca44643e7788a6fc478bb4a145acdbeebc5b3a56e05684f74a06f5e323",
          "E7-forcing-verification.json": "5a3b34229221a40a03a33834da589dac822698efd778d819ab189a1a384b46f2"
        }
      },
      "complete": true,
      "name": "E7",
      "output": "/private/tmp/nonconvex-arxiv-20261014-run/E7",
      "same": false,
      "scope": "unrestricted",
      "seconds": 96.22055912017822,
      "survivor_orbits": 5,
      "survivors": 26840,
      "verified": true
    },
    {
      "agrees_paper": true,
      "candidate_orbits": 935,
      "candidates": 24204392,
      "complete": true,
      "name": "C7-126c",
      "output": "/private/tmp/nonconvex-arxiv-20261014-run/C7-126c",
      "same": true,
      "scope": "unrestricted",
      "seconds": 153.57325625419617,
      "survivor_orbits": 5,
      "survivors": 686,
      "verified": true
    },
    {
      "agrees_paper": true,
      "candidate_orbits": 1884,
      "candidates": 30845928,
      "complete": true,
      "name": "C7-126b",
      "output": "/private/tmp/nonconvex-arxiv-20261014-run/C7-126b",
      "same": true,
      "scope": "unrestricted",
      "seconds": 120.98491907119751,
      "survivor_orbits": 5,
      "survivors": 536,
      "verified": true
    },
    {
      "agrees_paper": true,
      "candidate_orbits": 7132,
      "candidates": 11759992,
      "complete": true,
      "name": "C7-126d",
      "output": "/private/tmp/nonconvex-arxiv-20261014-run/C7-126d",
      "same": true,
      "scope": "unrestricted",
      "seconds": 451.8935008049011,
      "survivor_orbits": 15,
      "survivors": 590,
      "verified": true
    }
  ],
  "seconds": 535.047,
  "started_utc": "2026-10-14T19:33:07.840713+00:00",
  "status": "passed",
  "timings": [
    [
      "all",
      "data",
      2.770473003387451
    ],
    [
      "D5",
      "Aut",
      0.07485079765319824
    ],
    [
      "D5",
      "polytope",
      0.1452789306640625
    ],
    [
      "D5",
      "contacts",
      0.002396821975708008
    ],
    [
      "D5",
      "boundary",
      0.016115188598632812
    ],
    [
      "D5",
      "census",
      0.10277128219604492
    ],
    [
      "D5",
      "hull",
      0.04878520965576172
    ],
    [
      "D5",
      "enumeration",
      0.1701819896697998
    ],
    [
      "D5",
      "skeleton",
      0.04067373275756836
    ],
    [
      "D5",
      "jamming",
      0.07165884971618652
    ],
    [
      "L5",
      "Aut",
      0.02259993553161621
    ],
    [
      "L5",
      "polytope",
      0.10413384437561035
    ],
    [
      "L5",
      "contacts",
      0.002482891082763672
    ],
    [
      "L5",
      "boundary",
      0.0239260196685791
    ],
    [
      "L5",
      "census",
      0.11338400840759277
    ],
    [
      "L5",
      "reassembly",
      0.17617583274841309
    ],
    [
      "L5",
      "hull",
      0.1551191806793213
    ],
    [
      "L5",
      "enumeration",
      0.20604872703552246
    ],
    [
      "L5",
      "skeleton",
      0.21234989166259766
    ],
    [
      "L5",
      "jamming",
      0.2615702152252197
    ],
    [
      "Q5",
      "Aut",
      0.022017955780029297
    ],
    [
      "Q5",
      "polytope",
      0.11657595634460449
    ],
    [
      "Q5",
      "contacts",
      0.002936124801635742
    ],
    [
      "Q5",
      "boundary",
      0.02464890480041504
    ],
    [
      "Q5",
      "census",
      0.12160205841064453
    ],
    [
      "Q5",
      "reassembly",
      0.18470501899719238
    ],
    [
      "Q5",
      "hull",
      0.35875988006591797
    ],
    [
      "Q5",
      "enumeration",
      0.2478628158569336
    ],
    [
      "Q5",
      "skeleton",
      0.23003697395324707
    ],
    [
      "Q5",
      "jamming",
      0.2594180107116699
    ],
    [
      "R5",
      "Aut",
      0.008998870849609375
    ],
    [
      "R5",
      "polytope",
      0.1275777816772461
    ],
    [
      "R5",
      "contacts",
      0.002933025360107422
    ],
    [
      "R5",
      "boundary",
      0.029350996017456055
    ],
    [
      "R5",
      "census",
      0.1332542896270752
    ],
    [
      "R5",
      "reassembly",
      0.19997119903564453
    ],
    [
      "R5",
      "hull",
      0.4990658760070801
    ],
    [
      "R5",
      "enumeration",
      0.5438010692596436
    ],
    [
      "R5",
      "skeleton",
      0.2384350299835205
    ],
    [
      "R5",
      "jamming",
      0.26848793029785156
    ],
    [
      "E6",
      "Aut",
      0.434952974319458
    ],
    [
      "E6",
      "polytope",
      0.7381289005279541
    ],
    [
      "E6",
      "contacts",
      0.009010791778564453
    ],
    [
      "E6",
      "boundary",
      0.08372807502746582
    ],
    [
      "E6",
      "census",
      0.31090474128723145
    ],
    [
      "E6",
      "hull",
      0.180283784866333
    ],
    [
      "E6",
      "enumeration",
      1.2072429656982422
    ],
    [
      "E6",
      "skeleton",
      2.6020328998565674
    ],
    [
      "C6-72b",
      "Aut",
      0.23060822486877441
    ],
    [
      "C6-72b",
      "polytope",
      0.6538670063018799
    ],
    [
      "C6-72b",
      "contacts",
      0.010270833969116211
    ],
    [
      "C6-72b",
      "boundary",
      0.1325061321258545
    ],
    [
      "C6-72b",
      "census",
      0.38921475410461426
    ],
    [
      "C6-72b",
      "reassembly",
      0.6665780544281006
    ],
    [
      "C6-72b",
      "hull",
      0.8557310104370117
    ],
    [
      "C6-72b",
      "enumeration",
      2.7177670001983643
    ],
    [
      "C6-72b",
      "skeleton",
      2.6101038455963135
    ],
    [
      "C6-72d",
      "Aut",
      0.11392879486083984
    ],
    [
      "C6-72d",
      "polytope",
      0.6575701236724854
    ],
    [
      "C6-72d",
      "contacts",
      0.011528968811035156
    ],
    [
      "C6-72d",
      "boundary",
      0.1616220474243164
    ],
    [
      "C6-72d",
      "census",
      0.4560818672180176
    ],
    [
      "C6-72d",
      "reassembly",
      0.7492821216583252
    ],
    [
      "C6-72d",
      "hull",
      1.7930290699005127
    ],
    [
      "C6-72d",
      "enumeration",
      7.778604984283447
    ],
    [
      "C6-72d",
      "skeleton",
      3.019054889678955
    ],
    [
      "C6-72c",
      "Aut",
      0.19513201713562012
    ],
    [
      "C6-72c",
      "polytope",
      0.6896519660949707
    ],
    [
      "C6-72c",
      "contacts",
      0.012885093688964844
    ],
    [
      "C6-72c",
      "boundary",
      0.1455221176147461
    ],
    [
      "C6-72c",
      "census",
      0.499359130859375
    ],
    [
      "C6-72c",
      "reassembly",
      0.8010509014129639
    ],
    [
      "C6-72c",
      "hull",
      1.2984142303466797
    ],
    [
      "C6-72c",
      "enumeration",
      2.726903200149536
    ],
    [
      "C6-72c",
      "skeleton",
      2.6565041542053223
    ],
    [
      "E7",
      "Aut",
      4.472862958908081
    ],
    [
      "E7",
      "polytope",
      8.342048168182373
    ],
    [
      "E7",
      "contacts",
      0.04142308235168457
    ],
    [
      "E7",
      "boundary",
      1.564650058746338
    ],
    [
      "E7",
      "census",
      1.9204528331756592
    ],
    [
      "E7",
      "hull",
      1.3293049335479736
    ],
    [
      "E7",
      "enumeration",
      96.22061014175415
    ],
    [
      "E7",
      "skeleton",
      27.22886896133423
    ],
    [
      "C7-126c",
      "Aut",
      2.019202947616577
    ],
    [
      "C7-126c",
      "polytope",
      7.136934757232666
    ],
    [
      "C7-126c",
      "contacts",
      0.04775500297546387
    ],
    [
      "C7-126c",
      "boundary",
      2.4052212238311768
    ],
    [
      "C7-126c",
      "census",
      2.1201682090759277
    ],
    [
      "C7-126c",
      "reassembly",
      3.9782252311706543
    ],
    [
      "C7-126c",
      "hull",
      4.4107747077941895
    ],
    [
      "C7-126c",
      "enumeration",
      153.57330513000488
    ],
    [
      "C7-126c",
      "skeleton",
      24.17077112197876
    ],
    [
      "C7-126b",
      "Aut",
      0.950002908706665
    ],
    [
      "C7-126b",
      "polytope",
      4.899806976318359
    ],
    [
      "C7-126b",
      "contacts",
      0.047173261642456055
    ],
    [
      "C7-126b",
      "boundary",
      1.735879898071289
    ],
    [
      "C7-126b",
      "census",
      2.041126012802124
    ],
    [
      "C7-126b",
      "hull",
      5.932928085327148
    ],
    [
      "C7-126b",
      "enumeration",
      120.9849693775177
    ],
    [
      "C7-126b",
      "skeleton",
      23.65587830543518
    ],
    [
      "C7-126d",
      "Aut",
      0.7569370269775391
    ],
    [
      "C7-126d",
      "polytope",
      6.741876125335693
    ],
    [
      "C7-126d",
      "contacts",
      0.05675005912780762
    ],
    [
      "C7-126d",
      "boundary",
      3.006622076034546
    ],
    [
      "C7-126d",
      "census",
      2.30421781539917
    ],
    [
      "C7-126d",
      "reassembly",
      4.449788808822632
    ],
    [
      "C7-126d",
      "hull",
      14.620157957077026
    ],
    [
      "C7-126d",
      "enumeration",
      451.89356112480164
    ],
    [
      "C7-126d",
      "skeleton",
      23.72048783302307
    ],
    [
      "all",
      "splits",
      2.1761558055877686
    ],
    [
      "all",
      "equators",
      5.9385459423065186
    ]
  ]
}


==> anc/verify/RUN.log <==
verify_paper.py  2026-10-14 21:33  python 3.14.6
Requested configurations: D5, L5, Q5, R5, E6, C6-72b, C6-72d, C6-72c, E7, C7-126c, C7-126b, C7-126d
Search: all radial unit-edge polytopes on the requested vertex sets
Rigidity and jamming checks: included
Geometric caches are rebuilt; candidate enumeration is fresh
Run outputs: /private/tmp/nonconvex-arxiv-20261014-run
Progress times are elapsed since each configuration started; final timings are stage durations.

==============================================================================
THE CONFIGURATIONS (data/)
Table 1, first three columns; the input to everything below
==============================================================================

-- each file in data/, in exact arithmetic: points, rank, kissing bound, contacts, inner products
   ok   D5         40 points, rank 5,   240 unit pairs, inner products -1, -1/2, 0, 1/2, 1
   ok   L5         40 points, rank 5,   240 unit pairs, inner products -1, -3/4, -1/2, -1/4, 0, 1/2, 1
   ok   Q5         40 points, rank 5,   240 unit pairs, inner products -1, -4/5, -1/2, -3/10, 0, 1/5, 1/2, 1
   ok   R5         40 points, rank 5,   240 unit pairs, inner products -1, -4/5, -3/4, -1/2, -3/10, -1/4, 0, 1/5, 1/2, 1
   ok   E6         72 points, rank 6,   720 unit pairs, inner products -1, -1/2, 0, 1/2, 1
   ok   C6-72b     72 points, rank 6,   720 unit pairs, inner products -1, -3/4, -1/2, -1/4, 0, 1/4, 1/2, 1
   ok   C6-72d     72 points, rank 6,   720 unit pairs, inner products -1, -3/4, -1/2, -1/4, 0, 1/4, 1/2, 1
   ok   C6-72c     72 points, rank 6,   720 unit pairs, inner products -1, -3/4, -1/2, -1/4, 0, 1/4, 1/2, 1
   ok   E7        126 points, rank 7,  2016 unit pairs, inner products -1, -1/2, 0, 1/2, 1
   ok   C7-126c   126 points, rank 7,  2016 unit pairs, inner products -1, -2/3, -1/2, -1/6, 0, 1/3, 1/2, 1
   ok   C7-126b   126 points, rank 7,  1984 unit pairs, inner products -1, -3/4, -1/2, -1/4, 0, 1/4, 1/2, 1
   ok   C7-126d   126 points, rank 7,  1984 unit pairs, inner products -1, -3/4, -2/3, -1/2, -1/4, -1/6, 0, 1/4, 1/3, 1/2, 1

-- each against the published coordinates, up to a relabeling of the points
   Published-coordinate comparisons: all 12 configurations matched
Using 4 configuration workers. Detailed logs: /private/tmp/nonconvex-arxiv-20261014-run/logs
[D5] Started
[L5] Started
[Q5] Started
[R5] Started
[D5] Checking the symmetry group (0s elapsed)
[L5] Checking the symmetry group (0s elapsed)
[Q5] Checking the symmetry group (0s elapsed)
[R5] Checking the symmetry group (0s elapsed)
[R5] Existence checks: the supplied polytope boundary (0s elapsed)
[L5] Existence checks: the supplied polytope boundary (0s elapsed)
[Q5] Existence checks: the supplied polytope boundary (0s elapsed)
[D5] Existence checks: the supplied polytope boundary (0s elapsed)
[L5] Existence checks: edges equal contacts (0s elapsed)
[L5] Existence and radiality verified: facet geometry, vertex coverage, ridge incidence, radial nonoverlap, and contact equality (0s elapsed)
[L5] Checking internal facets and dents (0s elapsed)
[R5] Existence checks: edges equal contacts (0s elapsed)
[Q5] Existence checks: edges equal contacts (0s elapsed)
[R5] Existence and radiality verified: facet geometry, vertex coverage, ridge incidence, radial nonoverlap, and contact equality (0s elapsed)
[R5] Checking internal facets and dents (0s elapsed)
[Q5] Existence and radiality verified: facet geometry, vertex coverage, ridge incidence, radial nonoverlap, and contact equality (0s elapsed)
[Q5] Checking internal facets and dents (0s elapsed)
[L5] Checking the facet census (0s elapsed)
[Q5] Checking the facet census (0s elapsed)
[R5] Checking the facet census (0s elapsed)
[D5] Existence checks: edges equal contacts (0s elapsed)
[D5] Existence and radiality verified: facet geometry, vertex coverage, ridge incidence, radial nonoverlap, and contact equality (0s elapsed)
[D5] Checking internal facets and dents (0s elapsed)
[D5] Checking the facet census (0s elapsed)
[D5] Enumerating convex-hull faces (0s elapsed)
[D5] Convex hull checked: 42 facets in 2 congruence types, 240 edges (0s elapsed)
[D5] Comparing the polytope with its convex hull (0s elapsed)
[D5] Enumeration (Steps 1–4 of the proof) (0s elapsed)
[D5] Enumeration scope: all radial unit-edge polytopes (0s elapsed)
[D5] Enumeration counts: symmetry orbits under Aut(V); congruent facets may belong to different orbits. (0s elapsed)
[L5] Checking split-and-reassemble identities (0s elapsed)
[L5] Enumerating convex-hull faces (0s elapsed)
[D5] Step 1: Enumerate candidate hyperplanes (0s elapsed)
[Q5] Checking split-and-reassemble identities (0s elapsed)
[Q5] Enumerating convex-hull faces (0s elapsed)
[D5] Step 1: Candidate hyperplanes: 4 symmetry orbits (0s elapsed)
[D5] Step 2: Enumerate candidate facets (4 hyperplane orbits) (1s elapsed)
[L5] Convex hull checked: 50 facets in 3 congruence types, 240 edges (1s elapsed)
[L5] Comparing the polytope with its convex hull (1s elapsed)
[R5] Checking split-and-reassemble identities (1s elapsed)
[R5] Enumerating convex-hull faces (1s elapsed)
[D5] Step 2: Candidate facets: 4/4 hyperplanes checked, 7 symmetry orbits found (1s elapsed)
[D5] Step 2: Complete: 7 symmetry orbits, representing 1,482 candidate facets (1s elapsed)
[D5] Step 3: Prune by ridge partners (1s elapsed)
[D5] Step 3: Remove candidates with no compatible partner at some ridge; repeat until no further deletions (1s elapsed)
[D5] Step 3: Building facet–ridge incidences: 0 of 7 (1s elapsed)
[D5] Step 3: Facet–ridge incidences complete: 7 candidate orbits, 17 facet–ridge pair orbits (1s elapsed)
[D5] Step 3: Pruning by ridge partners: 7/7 candidate orbits remain, 0 partner tests (1s elapsed)
[D5] Step 3: Pruning complete: 2 symmetry orbits remain, representing 42 facets (1s elapsed)
[D5] Step 4: Classify the surviving boundaries (1s elapsed)
[D5] Step 4: Surviving facets match P*; ridge adjacency forces the entire boundary (1s elapsed)
[D5] Step 4: The radial unit-edge polytope is unique (1s elapsed)
[D5] Checking infinitesimal rigidity (1s elapsed)
[Q5] Convex hull checked: 92 facets in 5 congruence types, 250 edges (1s elapsed)
[Q5] Comparing the polytope with its convex hull (1s elapsed)
[L5] Enumeration (Steps 1–4 of the proof) (1s elapsed)
[D5] Checking infinitesimal jamming (1s elapsed)
[L5] Enumeration scope: all radial unit-edge polytopes (1s elapsed)
[L5] Enumeration counts: symmetry orbits under Aut(V); congruent facets may belong to different orbits. (1s elapsed)
[L5] Step 1: Enumerate candidate hyperplanes (1s elapsed)
[L5] Step 1: Candidate hyperplanes: 12 symmetry orbits (1s elapsed)
[D5] Verified (detailed log: /private/tmp/nonconvex-arxiv-20261014-run/logs/D5.log)
[E6] Started
[L5] Step 2: Enumerate candidate facets (12 hyperplane orbits) (1s elapsed)
[R5] Convex hull checked: 100 facets in 6 congruence types, 250 edges (1s elapsed)
[R5] Comparing the polytope with its convex hull (1s elapsed)
[E6] Checking the symmetry group (0s elapsed)
[L5] Step 2: Candidate facets: 12/12 hyperplanes checked, 19 symmetry orbits found (1s elapsed)
[L5] Step 2: Complete: 19 symmetry orbits, representing 1,330 candidate facets (1s elapsed)
[L5] Step 3: Prune by ridge partners (1s elapsed)
[L5] Step 3: Remove candidates with no compatible partner at some ridge; repeat until no further deletions (1s elapsed)
[L5] Step 3: Building facet–ridge incidences: 0 of 19 (1s elapsed)
[L5] Step 3: Facet–ridge incidences complete: 19 candidate orbits, 79 facet–ridge pair orbits (1s elapsed)
[L5] Step 3: Pruning by ridge partners: 19/19 candidate orbits remain, 0 partner tests (1s elapsed)
[L5] Step 3: Pruning complete: 4 symmetry orbits remain, representing 50 facets (1s elapsed)
[L5] Step 4: Classify the surviving boundaries (1s elapsed)
[L5] Step 4: Surviving facets match P*; ridge adjacency forces the entire boundary (1s elapsed)
[L5] Step 4: The radial unit-edge polytope is unique (1s elapsed)
[L5] Checking infinitesimal rigidity (1s elapsed)
[Q5] Enumeration (Steps 1–4 of the proof) (1s elapsed)
[Q5] Enumeration scope: all radial unit-edge polytopes (1s elapsed)
[Q5] Enumeration counts: symmetry orbits under Aut(V); congruent facets may belong to different orbits. (1s elapsed)
[Q5] Step 1: Enumerate candidate hyperplanes (1s elapsed)
[Q5] Step 1: Candidate hyperplanes: 25 symmetry orbits (1s elapsed)
[Q5] Step 2: Enumerate candidate facets (25 hyperplane orbits) (1s elapsed)
[R5] Enumeration (Steps 1–4 of the proof) (1s elapsed)
[R5] Enumeration scope: all radial unit-edge polytopes (1s elapsed)
[R5] Enumeration counts: symmetry orbits under Aut(V); congruent facets may belong to different orbits. (1s elapsed)
[L5] Checking infinitesimal jamming (1s elapsed)
[R5] Step 1: Enumerate candidate hyperplanes (1s elapsed)
[Q5] Step 2: Candidate facets: 25/25 hyperplanes checked, 21 symmetry orbits found (1s elapsed)
[Q5] Step 2: Complete: 21 symmetry orbits, representing 922 candidate facets (1s elapsed)
[Q5] Step 3: Prune by ridge partners (1s elapsed)
[Q5] Step 3: Remove candidates with no compatible partner at some ridge; repeat until no further deletions (1s elapsed)
[Q5] Step 3: Building facet–ridge incidences: 0 of 21 (1s elapsed)
[Q5] Step 3: Facet–ridge incidences complete: 21 candidate orbits, 88 facet–ridge pair orbits (1s elapsed)
[Q5] Step 3: Pruning by ridge partners: 21/21 candidate orbits remain, 0 partner tests (1s elapsed)
[Q5] Step 3: Pruning complete: 5 symmetry orbits remain, representing 62 facets (1s elapsed)
[Q5] Step 4: Classify the surviving boundaries (1s elapsed)
[Q5] Step 4: Surviving facets match P*; ridge adjacency forces the entire boundary (1s elapsed)
[Q5] Step 4: The radial unit-edge polytope is unique (1s elapsed)
[Q5] Checking infinitesimal rigidity (1s elapsed)
[R5] Step 1: Candidate hyperplanes: 93 symmetry orbits (1s elapsed)
[R5] Step 2: Enumerate candidate facets (93 hyperplane orbits) (1s elapsed)
[E6] Existence checks: the supplied polytope boundary (0s elapsed)
[L5] Verified (detailed log: /private/tmp/nonconvex-arxiv-20261014-run/logs/L5.log)
[C6-72b] Started
[Q5] Checking infinitesimal jamming (1s elapsed)
[C6-72b] Checking the symmetry group (0s elapsed)
[R5] Step 2: Candidate facets: 93/93 hyperplanes checked, 49 symmetry orbits found (1s elapsed)
[R5] Step 2: Complete: 49 symmetry orbits, representing 770 candidate facets (1s elapsed)
[R5] Step 3: Prune by ridge partners (1s elapsed)
[R5] Step 3: Remove candidates with no compatible partner at some ridge; repeat until no further deletions (1s elapsed)
[R5] Step 3: Building facet–ridge incidences: 0 of 49 (1s elapsed)
[R5] Step 3: Facet–ridge incidences complete: 49 candidate orbits, 249 facet–ridge pair orbits (1s elapsed)
[R5] Step 3: Pruning by ridge partners: 49/49 candidate orbits remain, 0 partner tests (1s elapsed)
[R5] Step 3: Pruning complete: 10 symmetry orbits remain, representing 70 facets (2s elapsed)
[R5] Step 4: Classify the surviving boundaries (2s elapsed)
[R5] Step 4: Surviving facets match P*; ridge adjacency forces the entire boundary (2s elapsed)
[R5] Step 4: The radial unit-edge polytope is unique (2s elapsed)
[R5] Checking infinitesimal rigidity (2s elapsed)
[Q5] Verified (detailed log: /private/tmp/nonconvex-arxiv-20261014-run/logs/Q5.log)
[C6-72d] Started
[C6-72b] Existence checks: the supplied polytope boundary (0s elapsed)
[C6-72d] Checking the symmetry group (0s elapsed)
[C6-72d] Existence checks: the supplied polytope boundary (0s elapsed)
[R5] Checking infinitesimal jamming (2s elapsed)
[E6] Existence checks: edges equal contacts (1s elapsed)
[E6] Existence and radiality verified: facet geometry, vertex coverage, ridge incidence, radial nonoverlap, and contact equality (1s elapsed)
[E6] Checking internal facets and dents (1s elapsed)
[E6] Checking the facet census (1s elapsed)
[R5] Verified (detailed log: /private/tmp/nonconvex-arxiv-20261014-run/logs/R5.log)
[C6-72c] Started
[C6-72c] Checking the symmetry group (0s elapsed)
[C6-72b] Existence checks: edges equal contacts (1s elapsed)
[C6-72b] Existence and radiality verified: facet geometry, vertex coverage, ridge incidence, radial nonoverlap, and contact equality (1s elapsed)
[C6-72b] Checking internal facets and dents (1s elapsed)
[E6] Enumerating convex-hull faces (2s elapsed)
[C6-72c] Existence checks: the supplied polytope boundary (0s elapsed)
[C6-72b] Checking the facet census (1s elapsed)
[C6-72d] Existence checks: edges equal contacts (1s elapsed)
[C6-72d] Existence and radiality verified: facet geometry, vertex coverage, ridge incidence, radial nonoverlap, and contact equality (1s elapsed)
[C6-72d] Checking internal facets and dents (1s elapsed)
[E6] Convex hull checked: 54 facets in 1 congruence types, 720 edges (2s elapsed)
[E6] Comparing the polytope with its convex hull (2s elapsed)
[E6] Enumeration (Steps 1–4 of the proof) (2s elapsed)
[E6] Enumeration scope: all radial unit-edge polytopes (2s elapsed)
[E6] Enumeration counts: symmetry orbits under Aut(V); congruent facets may belong to different orbits. (2s elapsed)
[C6-72d] Checking the facet census (1s elapsed)
[E6] Step 1: Enumerate candidate hyperplanes (2s elapsed)
[C6-72c] Existence checks: edges equal contacts (1s elapsed)
[C6-72c] Existence and radiality verified: facet geometry, vertex coverage, ridge incidence, radial nonoverlap, and contact equality (1s elapsed)
[C6-72c] Checking internal facets and dents (1s elapsed)
[E6] Step 1: Candidate hyperplanes: 4 symmetry orbits (2s elapsed)
[C6-72c] Checking the facet census (1s elapsed)
[E6] Step 2: Enumerate candidate facets (4 hyperplane orbits) (2s elapsed)
[C6-72b] Checking split-and-reassemble identities (2s elapsed)
[C6-72b] Enumerating convex-hull faces (2s elapsed)
[E6] Step 2: Candidate facets: 4/4 hyperplanes checked, 18 symmetry orbits found (3s elapsed)
[E6] Step 2: Complete: 18 symmetry orbits, representing 122,670 candidate facets (3s elapsed)
[E6] Step 3: Prune by ridge partners (3s elapsed)
[E6] Step 3: Remove candidates with no compatible partner at some ridge; repeat until no further deletions (3s elapsed)
[E6] Step 3: Building facet–ridge incidences: 0 of 18 (3s elapsed)
[E6] Step 3: Facet–ridge incidences complete: 18 candidate orbits, 78 facet–ridge pair orbits (3s elapsed)
[E6] Step 3: Pruning by ridge partners: 18/18 candidate orbits remain, 0 partner tests (3s elapsed)
[E6] Step 3: Pruning complete: 1 symmetry orbits remain, representing 54 facets (3s elapsed)
[E6] Step 4: Classify the surviving boundaries (3s elapsed)
[E6] Step 4: Surviving facets match P*; ridge adjacency forces the entire boundary (3s elapsed)
[E6] Step 4: The radial unit-edge polytope is unique (3s elapsed)
[E6] Checking infinitesimal rigidity (3s elapsed)
[C6-72b] Convex hull checked: 214 facets in 4 congruence types, 736 edges (2s elapsed)
[C6-72b] Comparing the polytope with its convex hull (2s elapsed)
[C6-72d] Checking split-and-reassemble identities (2s elapsed)
[C6-72d] Enumerating convex-hull faces (2s elapsed)
[C6-72b] Enumeration (Steps 1–4 of the proof) (3s elapsed)
[C6-72b] Enumeration scope: all radial unit-edge polytopes (3s elapsed)
[C6-72b] Enumeration counts: symmetry orbits under Aut(V); congruent facets may belong to different orbits. (3s elapsed)
[C6-72c] Checking split-and-reassemble identities (2s elapsed)
[C6-72c] Enumerating convex-hull faces (2s elapsed)
[C6-72b] Step 1: Enumerate candidate hyperplanes (3s elapsed)
[C6-72d] Convex hull checked: 358 facets in 6 congruence types, 752 edges (3s elapsed)
[C6-72d] Comparing the polytope with its convex hull (3s elapsed)
[C6-72c] Convex hull checked: 502 facets in 5 congruence types, 768 edges (3s elapsed)
[C6-72c] Comparing the polytope with its convex hull (3s elapsed)
[C6-72b] Step 1: Candidate hyperplanes: 33 symmetry orbits (4s elapsed)
[C6-72b] Step 2: Enumerate candidate facets (33 hyperplane orbits) (4s elapsed)
[C6-72d] Enumeration (Steps 1–4 of the proof) (4s elapsed)
[C6-72d] Enumeration scope: all radial unit-edge polytopes (4s elapsed)
[C6-72d] Enumeration counts: symmetry orbits under Aut(V); congruent facets may belong to different orbits. (4s elapsed)
[C6-72d] Step 1: Enumerate candidate hyperplanes (4s elapsed)
[C6-72c] Enumeration (Steps 1–4 of the proof) (4s elapsed)
[C6-72c] Enumeration scope: all radial unit-edge polytopes (4s elapsed)
[C6-72c] Enumeration counts: symmetry orbits under Aut(V); congruent facets may belong to different orbits. (4s elapsed)
[C6-72c] Step 1: Enumerate candidate hyperplanes (4s elapsed)
[E6] Verified (detailed log: /private/tmp/nonconvex-arxiv-20261014-run/logs/E6.log)
[E7] Started
[C6-72b] Step 2: Candidate facets: 33/33 hyperplanes checked, 106 symmetry orbits found (5s elapsed)
[C6-72b] Step 2: Complete: 106 symmetry orbits, representing 72,494 candidate facets (5s elapsed)
[C6-72b] Step 3: Prune by ridge partners (5s elapsed)
[C6-72b] Step 3: Remove candidates with no compatible partner at some ridge; repeat until no further deletions (5s elapsed)
[C6-72b] Step 3: Building facet–ridge incidences: 0 of 106 (5s elapsed)
[E7] Checking the symmetry group (0s elapsed)
[C6-72b] Step 3: Facet–ridge incidences complete: 106 candidate orbits, 668 facet–ridge pair orbits (5s elapsed)
[C6-72b] Step 3: Pruning by ridge partners: 106/106 candidate orbits remain, 0 partner tests (5s elapsed)
[C6-72b] Step 3: Pruning complete: 4 symmetry orbits remain, representing 86 facets (6s elapsed)
[C6-72c] Step 1: Candidate hyperplanes: 67 symmetry orbits (5s elapsed)
[C6-72b] Step 4: Classify the surviving boundaries (6s elapsed)
[C6-72b] Step 4: Surviving facets match P*; ridge adjacency forces the entire boundary (6s elapsed)
[C6-72b] Step 4: The radial unit-edge polytope is unique (6s elapsed)
[C6-72b] Checking infinitesimal rigidity (6s elapsed)
[C6-72c] Step 2: Enumerate candidate facets (67 hyperplane orbits) (5s elapsed)
[C6-72d] Step 1: Candidate hyperplanes: 230 symmetry orbits (6s elapsed)
[C6-72d] Step 2: Enumerate candidate facets (230 hyperplane orbits) (6s elapsed)
[C6-72c] Step 2: Candidate facets: 67/67 hyperplanes checked, 55 symmetry orbits found (6s elapsed)
[C6-72c] Step 2: Complete: 55 symmetry orbits, representing 25,950 candidate facets (6s elapsed)
[C6-72c] Step 3: Prune by ridge partners (6s elapsed)
[C6-72c] Step 3: Remove candidates with no compatible partner at some ridge; repeat until no further deletions (6s elapsed)
[C6-72c] Step 3: Building facet–ridge incidences: 0 of 55 (6s elapsed)
[C6-72c] Step 3: Facet–ridge incidences complete: 55 candidate orbits, 333 facet–ridge pair orbits (6s elapsed)
[C6-72c] Step 3: Pruning by ridge partners: 55/55 candidate orbits remain, 0 partner tests (6s elapsed)
[C6-72c] Step 3: Pruning complete: 3 symmetry orbits remain, representing 150 facets (6s elapsed)
[C6-72c] Step 4: Classify the surviving boundaries (6s elapsed)
[C6-72c] Step 4: Surviving facets match P*; ridge adjacency forces the entire boundary (6s elapsed)
[C6-72c] Step 4: The radial unit-edge polytope is unique (6s elapsed)
[C6-72c] Checking infinitesimal rigidity (6s elapsed)
[C6-72b] Verified (detailed log: /private/tmp/nonconvex-arxiv-20261014-run/logs/C6-72b.log)
[C7-126c] Started
[C7-126c] Checking the symmetry group (0s elapsed)
[E7] Existence checks: the supplied polytope boundary (4s elapsed)
[C6-72c] Verified (detailed log: /private/tmp/nonconvex-arxiv-20261014-run/logs/C6-72c.log)
[C7-126b] Started
[C7-126b] Checking the symmetry group (0s elapsed)
[C6-72d] Step 2: Candidate facets: 230/230 hyperplanes checked, 365 symmetry orbits found (10s elapsed)
[C6-72d] Step 2: Complete: 365 symmetry orbits, representing 40,318 candidate facets (10s elapsed)
[C6-72d] Step 3: Prune by ridge partners (10s elapsed)
[C6-72d] Step 3: Remove candidates with no compatible partner at some ridge; repeat until no further deletions (10s elapsed)
[C6-72d] Step 3: Building facet–ridge incidences: 0 of 365 (10s elapsed)
[C7-126c] Existence checks: the supplied polytope boundary (2s elapsed)
[C7-126b] Existence checks: the supplied polytope boundary (1s elapsed)
[C6-72d] Step 3: Facet–ridge incidences complete: 365 candidate orbits, 2,682 facet–ridge pair orbits (11s elapsed)
[C6-72d] Step 3: Pruning by ridge partners: 365/365 candidate orbits remain, 0 partner tests (11s elapsed)
[C6-72d] Step 3: Pruning complete: 10 symmetry orbits remain, representing 118 facets (12s elapsed)
[C6-72d] Step 4: Classify the surviving boundaries (12s elapsed)
[C6-72d] Step 4: Surviving facets match P*; ridge adjacency forces the entire boundary (12s elapsed)
[C6-72d] Step 4: The radial unit-edge polytope is unique (12s elapsed)
[C6-72d] Checking infinitesimal rigidity (12s elapsed)
Running: C6-72d, E7, C7-126c, C7-126b; 7/12 finished (15s run elapsed).
[C6-72d] Verified (detailed log: /private/tmp/nonconvex-arxiv-20261014-run/logs/C6-72d.log)
[C7-126d] Started
[C7-126d] Checking the symmetry group (0s elapsed)
[C7-126b] Existence checks: edges equal contacts (6s elapsed)
[C7-126b] Existence and radiality verified: facet geometry, vertex coverage, ridge incidence, radial nonoverlap, and contact equality (6s elapsed)
[C7-126b] Checking internal facets and dents (6s elapsed)
[C7-126d] Existence checks: the supplied polytope boundary (1s elapsed)
[C7-126c] Existence checks: edges equal contacts (9s elapsed)
[C7-126b] Checking the facet census (8s elapsed)
[C7-126c] Existence and radiality verified: facet geometry, vertex coverage, ridge incidence, radial nonoverlap, and contact equality (9s elapsed)
[C7-126c] Checking internal facets and dents (9s elapsed)
[E7] Existence checks: edges equal contacts (13s elapsed)
[E7] Existence and radiality verified: facet geometry, vertex coverage, ridge incidence, radial nonoverlap, and contact equality (13s elapsed)
[E7] Checking internal facets and dents (13s elapsed)
[E7] Checking the facet census (14s elapsed)
[C7-126b] Enumerating convex-hull faces (10s elapsed)
[C7-126c] Checking the facet census (12s elapsed)
[E7] Enumerating convex-hull faces (16s elapsed)
[C7-126b] Convex hull checked: 2,376 facets in 6 congruence types, 2,176 edges (12s elapsed)
[C7-126b] Comparing the polytope with its convex hull (12s elapsed)
[C7-126d] Existence checks: edges equal contacts (8s elapsed)
[C7-126d] Existence and radiality verified: facet geometry, vertex coverage, ridge incidence, radial nonoverlap, and contact equality (8s elapsed)
[C7-126d] Checking internal facets and dents (8s elapsed)
[E7] Convex hull checked: 632 facets in 2 congruence types, 2,016 edges (18s elapsed)
[E7] Comparing the polytope with its convex hull (18s elapsed)
[E7] Enumeration (Steps 1–4 of the proof) (18s elapsed)
[E7] Enumeration scope: all radial unit-edge polytopes (18s elapsed)
[E7] Enumeration counts: symmetry orbits under Aut(V); congruent facets may belong to different orbits. (18s elapsed)
[C7-126b] Enumeration (Steps 1–4 of the proof) (16s elapsed)
[C7-126b] Enumeration scope: all radial unit-edge polytopes (16s elapsed)
[C7-126b] Enumeration counts: symmetry orbits under Aut(V); congruent facets may belong to different orbits. (16s elapsed)
[C7-126d] Checking the facet census (11s elapsed)
[C7-126c] Checking split-and-reassemble identities (18s elapsed)
[C7-126c] Enumerating convex-hull faces (18s elapsed)
[C7-126b] Step 1: Enumerate candidate hyperplanes (17s elapsed)
[E7] Step 1: Enumerate candidate hyperplanes (22s elapsed)
[C7-126c] Convex hull checked: 1,334 facets in 5 congruence types, 2,043 edges (20s elapsed)
[C7-126c] Comparing the polytope with its convex hull (20s elapsed)
Running: E7, C7-126c, C7-126b, C7-126d; 8/12 finished (31s run elapsed).
[C7-126c] Enumeration (Steps 1–4 of the proof) (22s elapsed)
[C7-126c] Enumeration scope: all radial unit-edge polytopes (22s elapsed)
[C7-126c] Enumeration counts: symmetry orbits under Aut(V); congruent facets may belong to different orbits. (22s elapsed)
[C7-126d] Checking split-and-reassemble identities (17s elapsed)
[C7-126d] Enumerating convex-hull faces (17s elapsed)
[C7-126c] Step 1: Enumerate candidate hyperplanes (24s elapsed)
[E7] Step 1: Candidate hyperplanes: 9 symmetry orbits (28s elapsed)
[E7] Step 2: Enumerate candidate facets (9 hyperplane orbits) (28s elapsed)
[C7-126d] Convex hull checked: 2,822 facets in 14 congruence types, 2,187 edges (26s elapsed)
[C7-126d] Comparing the polytope with its convex hull (26s elapsed)
[C7-126b] Step 1: Candidate hyperplanes: 87 symmetry orbits (35s elapsed)
Running: E7, C7-126c, C7-126b, C7-126d; 8/12 finished (46s run elapsed).
[C7-126b] Step 2: Enumerate candidate facets (87 hyperplane orbits) (35s elapsed)
[C7-126d] Enumeration (Steps 1–4 of the proof) (32s elapsed)
[C7-126d] Enumeration scope: all radial unit-edge polytopes (32s elapsed)
[C7-126d] Enumeration counts: symmetry orbits under Aut(V); congruent facets may belong to different orbits. (32s elapsed)
[C7-126d] Step 1: Enumerate candidate hyperplanes (33s elapsed)
[E7] Step 2: Hyperplane 1/9: verified symmetry counts for 44/181 candidate facet orbits (43s elapsed)
[C7-126c] Step 1: Candidate hyperplanes: 84 symmetry orbits (43s elapsed)
[C7-126c] Step 2: Enumerate candidate facets (84 hyperplane orbits) (43s elapsed)
[E7] Step 2: Candidate facets: 1/9 hyperplanes checked, 181 symmetry orbits found (54s elapsed)
Running: E7, C7-126c, C7-126b, C7-126d; 8/12 finished (62s run elapsed).
[E7] Step 2: Hyperplane 7/9: verified symmetry counts for 1/1 candidate facet orbits (59s elapsed)
[E7] Step 2: Candidate facets: 9/9 hyperplanes checked, 194 symmetry orbits found (59s elapsed)
[E7] Step 2: Complete: 194 symmetry orbits, representing 70,699,400 candidate facets (59s elapsed)
[E7] Step 3: Prune by ridge partners (59s elapsed)
[E7] Step 3: Remove candidates with no compatible partner at some ridge; repeat until no further deletions (59s elapsed)
[E7] Step 3: Building facet–ridge incidences: 0 of 194 (59s elapsed)
[C7-126c] Step 2: Hyperplane 5/84: verified symmetry counts for 22/672 candidate facet orbits (58s elapsed)
[E7] Step 3: Facet–ridge incidences complete: 194 candidate orbits, 1,939 facet–ridge pair orbits (62s elapsed)
[E7] Step 3: Pruning by ridge partners: 194/194 candidate orbits remain, 0 partner tests (62s elapsed)
[C7-126b] Step 2: Hyperplane 24/87: Searching vertex subsets: 1407 candidate orbits found (58s elapsed)
[C7-126b] Step 2: Hyperplane 24/87: verified symmetry counts for 1/1713 candidate facet orbits (63s elapsed)
[C7-126d] Step 1: Candidate hyperplanes: vertex orbits cover 40/126 vertices, 765 symmetry orbits found (60s elapsed)
[E7] Step 3: Pruning complete: 5 symmetry orbits remain, representing 26840 facets (70s elapsed)
[E7] Step 4: Classify the surviving boundaries (71s elapsed)
Running: E7, C7-126c, C7-126b, C7-126d; 8/12 finished (77s run elapsed).
[E7] Step 4: Checking the E7 alternative and complete assembly classification (71s elapsed)
[C7-126c] Step 2: Hyperplane 5/84: verified symmetry counts for 556/672 candidate facet orbits (73s elapsed)
[C7-126c] Step 2: Candidate facets: 5/84 hyperplanes checked, 726 symmetry orbits found (74s elapsed)
[C7-126b] Step 2: Hyperplane 24/87: verified symmetry counts for 574/1713 candidate facet orbits (78s elapsed)
Running: E7, C7-126c, C7-126b, C7-126d; 8/12 finished (92s run elapsed).
[C7-126d] Step 1: Candidate hyperplanes: vertex orbits cover 72/126 vertices, 949 symmetry orbits found (80s elapsed)
[C7-126b] Step 2: Candidate facets: 24/87 hyperplanes checked, 1857 symmetry orbits found (87s elapsed)
[C7-126c] Step 2: Hyperplane 84/84: verified symmetry counts for 112/181 candidate facet orbits (88s elapsed)
[C7-126c] Step 2: Candidate facets: 84/84 hyperplanes checked, 935 symmetry orbits found (89s elapsed)
[C7-126c] Step 2: Complete: 935 symmetry orbits, representing 24,204,392 candidate facets (89s elapsed)
[C7-126c] Step 3: Prune by ridge partners (89s elapsed)
[C7-126c] Step 3: Remove candidates with no compatible partner at some ridge; repeat until no further deletions (89s elapsed)
[C7-126c] Step 3: Building facet–ridge incidences: 0 of 935 (89s elapsed)
[C7-126b] Step 2: Hyperplane 82/87: verified symmetry counts for 1/1 candidate facet orbits (93s elapsed)
[C7-126b] Step 2: Candidate facets: 87/87 hyperplanes checked, 1884 symmetry orbits found (95s elapsed)
[C7-126b] Step 2: Complete: 1,884 symmetry orbits, representing 30,845,928 candidate facets (95s elapsed)
[C7-126b] Step 3: Prune by ridge partners (95s elapsed)
[C7-126b] Step 3: Remove candidates with no compatible partner at some ridge; repeat until no further deletions (95s elapsed)
[C7-126b] Step 3: Building facet–ridge incidences: 0 of 1884 (95s elapsed)
Running: E7, C7-126c, C7-126b, C7-126d; 8/12 finished (108s run elapsed).
[C7-126c] Step 3: Facet–ridge incidences complete: 935 candidate orbits, 12,385 facet–ridge pair orbits (103s elapsed)
[C7-126c] Step 3: Pruning by ridge partners: 935/935 candidate orbits remain, 0 partner tests (103s elapsed)
[C7-126d] Step 1: Candidate hyperplanes: 1093 symmetry orbits (99s elapsed)
[C7-126d] Step 2: Enumerate candidate facets (1093 hyperplane orbits) (100s elapsed)
[E7] Step 4: Two congruence types (37 labeled polytopes); only the convex polytope realizes every contact (114s elapsed)
[E7] Checking infinitesimal rigidity (114s elapsed)
[C7-126b] Step 3: Building facet–ridge incidences: 1056 of 1884 (110s elapsed)
Running: E7, C7-126c, C7-126b, C7-126d; 8/12 finished (123s run elapsed).
[C7-126c] Step 3: Pruning by ridge partners: 910/935 candidate orbits remain, 433 partner tests (118s elapsed)
[C7-126b] Step 3: Facet–ridge incidences complete: 1,884 candidate orbits, 31,666 facet–ridge pair orbits (120s elapsed)
[C7-126b] Step 3: Pruning by ridge partners: 1884/1884 candidate orbits remain, 0 partner tests (120s elapsed)
[C7-126d] Step 2: Candidate facets: 53/1093 hyperplanes checked, 281 symmetry orbits found (117s elapsed)
[C7-126d] Step 2: Hyperplane 56/1093: verified symmetry counts for 1/58 candidate facet orbits (119s elapsed)
Running: E7, C7-126c, C7-126b, C7-126d; 8/12 finished (138s run elapsed).
[C7-126c] Step 3: Pruning by ridge partners: 884/935 candidate orbits remain, 553 partner tests (133s elapsed)
[C7-126b] Step 3: Pruning by ridge partners: 331/1884 candidate orbits remain, 530 partner tests (135s elapsed)
[E7] Verified (detailed log: /private/tmp/nonconvex-arxiv-20261014-run/logs/E7.log)
[C7-126b] Step 3: Pruning complete: 5 symmetry orbits remain, representing 536 facets (136s elapsed)
[C7-126b] Step 4: Classify the surviving boundaries (137s elapsed)
[C7-126b] Step 4: Surviving facets match P*; ridge adjacency forces the entire boundary (137s elapsed)
[C7-126b] Step 4: The radial unit-edge polytope is unique (137s elapsed)
[C7-126b] Checking infinitesimal rigidity (137s elapsed)
[C7-126d] Step 2: Candidate facets: 126/1093 hyperplanes checked, 703 symmetry orbits found (132s elapsed)
[C7-126d] Step 2: Hyperplane 128/1093: verified symmetry counts for 1/4 candidate facet orbits (135s elapsed)
Running: C7-126c, C7-126b, C7-126d; 9/12 finished (154s run elapsed).
[C7-126c] Step 3: Pruning by ridge partners: 858/935 candidate orbits remain, 691 partner tests (148s elapsed)
Running: C7-126c, C7-126b, C7-126d; 9/12 finished (169s run elapsed).
[C7-126d] Step 2: Hyperplane 140/1093: Searching vertex subsets: 2307 candidate orbits found (153s elapsed)
[C7-126b] Verified (detailed log: /private/tmp/nonconvex-arxiv-20261014-run/logs/C7-126b.log)
[C7-126c] Step 3: Pruning by ridge partners: 814/935 candidate orbits remain, 884 partner tests (163s elapsed)
[C7-126d] Step 2: Hyperplane 140/1093: verified symmetry counts for 1/3950 candidate facet orbits (164s elapsed)
Running: C7-126c, C7-126d; 10/12 finished (184s run elapsed).
[C7-126c] Step 3: Pruning complete: 5 symmetry orbits remain, representing 686 facets (176s elapsed)
[C7-126c] Step 4: Classify the surviving boundaries (176s elapsed)
[C7-126c] Step 4: Surviving facets match P*; ridge adjacency forces the entire boundary (176s elapsed)
[C7-126c] Step 4: The radial unit-edge polytope is unique (176s elapsed)
[C7-126c] Checking infinitesimal rigidity (176s elapsed)
[C7-126d] Step 2: Hyperplane 140/1093: verified symmetry counts for 739/3950 candidate facet orbits (179s elapsed)
Running: C7-126c, C7-126d; 10/12 finished (199s run elapsed).
[C7-126c] Verified (detailed log: /private/tmp/nonconvex-arxiv-20261014-run/logs/C7-126c.log)
[C7-126d] Step 2: Hyperplane 140/1093: verified symmetry counts for 3360/3950 candidate facet orbits (194s elapsed)
[C7-126d] Step 2: Candidate facets: 140/1093 hyperplanes checked, 4679 symmetry orbits found (197s elapsed)
Running: C7-126d; 11/12 finished (215s run elapsed).
[C7-126d] Step 2: Candidate facets: 517/1093 hyperplanes checked, 4684 symmetry orbits found (212s elapsed)
[C7-126d] Step 2: Hyperplane 529/1093: verified symmetry counts for 1/1 candidate facet orbits (212s elapsed)
Running: C7-126d; 11/12 finished (230s run elapsed).
[C7-126d] Step 2: Hyperplane 1026/1093: verified symmetry counts for 535/672 candidate facet orbits (227s elapsed)
[C7-126d] Step 2: Candidate facets: 1026/1093 hyperplanes checked, 5363 symmetry orbits found (228s elapsed)
Running: C7-126d; 11/12 finished (246s run elapsed).
Running: C7-126d; 11/12 finished (261s run elapsed).
[C7-126d] Step 2: Hyperplane 1093/1093: verified symmetry counts for 1/1713 candidate facet orbits (246s elapsed)
[C7-126d] Step 2: Candidate facets: 1093/1093 hyperplanes checked, 7132 symmetry orbits found (258s elapsed)
[C7-126d] Step 2: Complete: 7,132 symmetry orbits, representing 11,759,992 candidate facets (258s elapsed)
[C7-126d] Step 3: Prune by ridge partners (258s elapsed)
[C7-126d] Step 3: Remove candidates with no compatible partner at some ridge; repeat until no further deletions (258s elapsed)
[C7-126d] Step 3: Building facet–ridge incidences: 0 of 7132 (258s elapsed)
Running: C7-126d; 11/12 finished (277s run elapsed).
[C7-126d] Step 3: Building facet–ridge incidences: 1272 of 7132 (273s elapsed)
Running: C7-126d; 11/12 finished (292s run elapsed).
[C7-126d] Step 3: Building facet–ridge incidences: 2956 of 7132 (288s elapsed)
Running: C7-126d; 11/12 finished (307s run elapsed).
[C7-126d] Step 3: Building facet–ridge incidences: 4911 of 7132 (303s elapsed)
Running: C7-126d; 11/12 finished (322s run elapsed).
[C7-126d] Step 3: Building facet–ridge incidences: 6164 of 7132 (318s elapsed)
Running: C7-126d; 11/12 finished (337s run elapsed).
[C7-126d] Step 3: Facet–ridge incidences complete: 7,132 candidate orbits, 122,977 facet–ridge pair orbits (331s elapsed)
[C7-126d] Step 3: Pruning by ridge partners: 7132/7132 candidate orbits remain, 0 partner tests (331s elapsed)
Running: C7-126d; 11/12 finished (353s run elapsed).
[C7-126d] Step 3: Pruning by ridge partners: 6462/7132 candidate orbits remain, 2882 partner tests (346s elapsed)
Running: C7-126d; 11/12 finished (368s run elapsed).
[C7-126d] Step 3: Pruning by ridge partners: 6137/7132 candidate orbits remain, 3452 partner tests (361s elapsed)
Running: C7-126d; 11/12 finished (384s run elapsed).
[C7-126d] Step 3: Pruning by ridge partners: 4986/7132 candidate orbits remain, 4761 partner tests (376s elapsed)
Running: C7-126d; 11/12 finished (399s run elapsed).
[C7-126d] Step 3: Pruning by ridge partners: 2451/7132 candidate orbits remain, 7748 partner tests (391s elapsed)
Running: C7-126d; 11/12 finished (414s run elapsed).
[C7-126d] Step 3: Pruning by ridge partners: 1481/7132 candidate orbits remain, 9360 partner tests (406s elapsed)
Running: C7-126d; 11/12 finished (430s run elapsed).
[C7-126d] Step 3: Pruning complete: 15 symmetry orbits remain, representing 590 facets (416s elapsed)
[C7-126d] Step 4: Classify the surviving boundaries (417s elapsed)
[C7-126d] Step 4: Surviving facets match P*; ridge adjacency forces the entire boundary (417s elapsed)
[C7-126d] Step 4: The radial unit-edge polytope is unique (417s elapsed)
[C7-126d] Checking infinitesimal rigidity (417s elapsed)
Running: C7-126d; 11/12 finished (446s run elapsed).
[C7-126d] Verified (detailed log: /private/tmp/nonconvex-arxiv-20261014-run/logs/C7-126d.log)

==============================================================================
THE SPLITS OF THE LATTICE FACETS
Table 3; Vertex-figure split theorem (ii) checked on each row
==============================================================================
   facet, vertex figure, R_F^2, R_G^2, sin b, l^2
   D5   16-cell                octahedron                   R_F^2=1/2   R_G^2=1/2   sin b=0     l^2=-     
   D5   rectified-5-cell       triangular-prism             R_F^2=3/5   R_G^2=7/12  sin b=1/5   l^2=8/5   
   E6   5-demicube             rectified-5-cell             R_F^2=5/8   R_G^2=3/5   sin b=1/4   l^2=3/2   
   E7   2_21                   5-demicube                   R_F^2=2/3   R_G^2=5/8   sin b=1/3   l^2=4/3   
   E7   6-simplex              no vertex-figure split

==============================================================================
THE EQUATORIAL SECTIONS
Section 5: E7 -> C7-126b by 12 section replacements; all 192 new pairs at inner product 1/4
==============================================================================
   E7: 56 facets of type 2_21 in 28 antipodal pairs; the central hyperplane parallel to each carries 72 points forming E6 (3s)
   E7 -> C7-126b: exact layer reflection; 32 vertices moved, 94 fixed; source matched to E7 by its complete Gram matrix
   E7 -> C7-126b: 12 E6 sections replaced by C6-72b sections, 56 vertices retained and 16 replaced in each; all 192 new pairs at 1/4 occur exactly once, 16 per section (6s)

==============================================================================
THE TABLES, ASSEMBLED FROM THE CHECKS ABOVE
==============================================================================

Table 1  (types are congruence types)
         | P* (contact graph)       | P (convex hull)    |
config   | edges facets types dents | edges facets types | extra <u,v>
D5       |   240     42     2     - |              P = P*             
L5       |   240     50     3     - |              P = P*             
Q5       |   240     62     4    10 |   250     92     5 | 1/5
R5       |   240     70     5    10 |   250    100     6 | 1/5
E6       |   720     54     1     - |              P = P*             
C6-72b   |   720     86     3    16 |   736    214     4 | 1/4
C6-72d   |   720    118     4    32 |   752    358     6 | 1/4
C6-72c   |   720    150     3    48 |   768    502     5 | 1/4
E7       |  2016    632     2     - |              P = P*             
C7-126c  |  2016    686     4    27 |  2043   1334     5 | 1/3
C7-126b  |  1984    536     4    64 |  2176   2376     6 | 1/4
C7-126d  |  1984    590     8    91 |  2187   2822    14 | 1/3, 1/4

Table 2: dimension 5 (facets of P*, then of P)
facets                                   D5*        D5       L5*        L5       Q5*        Q5       R5*        R5
16-cell                                   10        10         2         2        10        10         2         2
octahedral-pyramid                         -         -        16        16         -         -        16        16
rectified-5-cell                          32        32        32        32        12        12        12        12
diminished-rectified-5-cell                -         -         -         -        20        20        20        20
pyramid-over-triangular-prism              -         -         -         -        20         -        20         -
non-unit-edge facets                       -         -         -         -         -        50         -        50
   types                                   -         -         -         -         -         2         -         2
total facets                              42        42        50        50        62        92        70       100
edges of squared length 1                240       240       240       240       240       240       240       240
edges of squared length 8/5                -         -         -         -         -        10         -        10
total edges                              240       240       240       240       240       250       240       250
external / internal facets              42/0                50/0               42/20               50/20          
dents                                      -         -         -         -        10         -        10         -
hyperplanes carrying two facets            -                   -                   -                   -          

Table 4: dimension 6 (facets of P*, then of P)
facets                                   E6*        E6   C6-72b*    C6-72b   C6-72d*    C6-72d   C6-72c*    C6-72c
5-demicube                                54        54        22        22         6         6         6         6
diminished-5-demicube                      -         -        32        32        32        32         -         -
2-diminished-5-demicube                    -         -         -         -        16        16        48        48
pyramid-over-rectified-5-cell              -         -        32         -        64         -        96         -
non-unit-edge facets                       -         -         -       160         -       304         -       448
   types                                   -         -         -         2         -         3         -         3
total facets                              54        54        86       214       118       358       150       502
edges of squared length 1                720       720       720       720       720       720       720       720
edges of squared length 3/2                -         -         -        16         -        32         -        48
total edges                              720       720       720       736       720       752       720       768
external / internal facets              54/0               54/32               54/64               54/96          
dents                                      -         -        16         -        32         -        48         -
hyperplanes carrying two facets            -                   -                   -                   -          

Table 5: dimension 7 (facets of P*, then of P)
facets                                   E7*        E7  C7-126c*   C7-126c  C7-126b*   C7-126b  C7-126d*   C7-126d
6-simplex                                576       576       576       576       384       384       384       384
2_21                                      56        56         2         2        24        24         2         2
diminished-2_21                            -         -        54        54         -         -        22        22
pyramid-over-5-demicube                    -         -        54         -         -         -        22         -
pyramid-over-rectified-5-simplex           -         -         -         -        64         -        64         -
6-diminished-2_21                          -         -         -         -        64         -        32         -
7-diminished-2_21                          -         -         -         -         -         -        32         -
pyramid-over-diminished-5-demicube         -         -         -         -         -         -        32         -
non-unit-edge facets                       -         -         -       702         -      1968         -      2414
   types                                   -         -         -         2         -         4         -        11
total facets                             632       632       686      1334       536      2376       590      2822
edges of squared length 1               2016      2016      2016      2016      1984      1984      1984      1984
edges of squared length 4/3                -         -         -        27         -         -         -        27
edges of squared length 3/2                -         -         -         -         -       192         -       176
total edges                             2016      2016      2016      2043      1984      2176      1984      2187
external / internal facets             632/0              632/54             408/128             408/182          
dents                                      -         -        27         -        64         -        91         -
hyperplanes carrying two facets            -                   -                   -                  16          

Table 6: radial unit-edge candidates and survivors
config       candidates sym. orbits    survivors
D5                1,482          7           42
L5                1,330         19           50
Q5                  922         21           62
R5                  770         49           70
E6              122,670         18           54
C6-72b           72,494        106           86
C6-72d           40,318        365          118
C6-72c           25,950         55          150
E7           70,699,400        194       26,840
C7-126c      24,204,392        935          686
C7-126b      30,845,928      1,884          536
C7-126d      11,759,992      7,132          590

==============================================================================
TIMINGS (seconds per task; simultaneous tasks overlap)
==============================================================================
   all      data              2.8s
   D5       Aut               0.1s
   D5       polytope          0.1s
   D5       contacts          0.0s
   D5       boundary          0.0s
   D5       census            0.1s
   D5       hull              0.0s
   D5       enumeration       0.2s
   D5       skeleton          0.0s
   D5       jamming           0.1s
   L5       Aut               0.0s
   L5       polytope          0.1s
   L5       contacts          0.0s
   L5       boundary          0.0s
   L5       census            0.1s
   L5       reassembly        0.2s
   L5       hull              0.2s
   L5       enumeration       0.2s
   L5       skeleton          0.2s
   L5       jamming           0.3s
   Q5       Aut               0.0s
   Q5       polytope          0.1s
   Q5       contacts          0.0s
   Q5       boundary          0.0s
   Q5       census            0.1s
   Q5       reassembly        0.2s
   Q5       hull              0.4s
   Q5       enumeration       0.2s
   Q5       skeleton          0.2s
   Q5       jamming           0.3s
   R5       Aut               0.0s
   R5       polytope          0.1s
   R5       contacts          0.0s
   R5       boundary          0.0s
   R5       census            0.1s
   R5       reassembly        0.2s
   R5       hull              0.5s
   R5       enumeration       0.5s
   R5       skeleton          0.2s
   R5       jamming           0.3s
   E6       Aut               0.4s
   E6       polytope          0.7s
   E6       contacts          0.0s
   E6       boundary          0.1s
   E6       census            0.3s
   E6       hull              0.2s
   E6       enumeration       1.2s
   E6       skeleton          2.6s
   C6-72b   Aut               0.2s
   C6-72b   polytope          0.7s
   C6-72b   contacts          0.0s
   C6-72b   boundary          0.1s
   C6-72b   census            0.4s
   C6-72b   reassembly        0.7s
   C6-72b   hull              0.9s
   C6-72b   enumeration       2.7s
   C6-72b   skeleton          2.6s
   C6-72d   Aut               0.1s
   C6-72d   polytope          0.7s
   C6-72d   contacts          0.0s
   C6-72d   boundary          0.2s
   C6-72d   census            0.5s
   C6-72d   reassembly        0.7s
   C6-72d   hull              1.8s
   C6-72d   enumeration       7.8s
   C6-72d   skeleton          3.0s
   C6-72c   Aut               0.2s
   C6-72c   polytope          0.7s
   C6-72c   contacts          0.0s
   C6-72c   boundary          0.1s
   C6-72c   census            0.5s
   C6-72c   reassembly        0.8s
   C6-72c   hull              1.3s
   C6-72c   enumeration       2.7s
   C6-72c   skeleton          2.7s
   E7       Aut               4.5s
   E7       polytope          8.3s
   E7       contacts          0.0s
   E7       boundary          1.6s
   E7       census            1.9s
   E7       hull              1.3s
   E7       enumeration      96.2s
   E7       skeleton         27.2s
   C7-126c  Aut               2.0s
   C7-126c  polytope          7.1s
   C7-126c  contacts          0.0s
   C7-126c  boundary          2.4s
   C7-126c  census            2.1s
   C7-126c  reassembly        4.0s
   C7-126c  hull              4.4s
   C7-126c  enumeration     153.6s
   C7-126c  skeleton         24.2s
   C7-126b  Aut               1.0s
   C7-126b  polytope          4.9s
   C7-126b  contacts          0.0s
   C7-126b  boundary          1.7s
   C7-126b  census            2.0s
   C7-126b  hull              5.9s
   C7-126b  enumeration     121.0s
   C7-126b  skeleton         23.7s
   C7-126d  Aut               0.8s
   C7-126d  polytope          6.7s
   C7-126d  contacts          0.1s
   C7-126d  boundary          3.0s
   C7-126d  census            2.3s
   C7-126d  reassembly        4.4s
   C7-126d  hull             14.6s
   C7-126d  enumeration     451.9s
   C7-126d  skeleton         23.7s
   all      splits            2.2s
   all      equators          5.9s
            task time      1062.8s

VERIFIED: every requested check passed for D5, L5, Q5, R5, E6, C6-72b, C6-72d, C6-72c, E7, C7-126c, C7-126b, C7-126d
(535s wall)


==> anc/verify/ambient_group.py <==
"""Exact ambient set stabilizers and transporters without expanding set orbits.

An orthogonal map is determined by its values on a linear basis. We search
only those images, then extend by exact inner-product signatures. Membership
in each marked vertex set is a color, so every returned map preserves the
whole ambient configuration as well as the requested marked sets.
"""
from collections import Counter, defaultdict
from dataclasses import dataclass
import frame


def image(g, points):
    return frozenset(g[i] for i in points)


def compose(g, h):
    return tuple(g[h[i]] for i in range(len(h)))


@dataclass(frozen=True)
class Group:
    generators: tuple
    order: int


class Ambient:
    def __init__(self, cfg):
        self.cfg = cfg
        self.G = tuple(tuple(cfg.ip(a, b) for b in cfg.pts) for a in cfg.pts)
        self.basis = tuple(frame.spanning(cfg, range(cfg.n)))
        self.ident = tuple(range(cfg.n))
        self.signatures = tuple(tuple(row[b] for b in self.basis) for row in self.G)
        assert len(set(self.signatures)) == cfg.n
        self.groups = {}

    def colors(self, sets):
        if any(not isinstance(i, int) or not 0 <= i < self.cfg.n
               for S in sets for i in S):
            raise ValueError("marked set contains a point index outside V")
        return tuple(sum(1 << k for k, S in enumerate(sets) if i in S)
                     for i in range(self.cfg.n))

    def profiles(self, colors):
        return tuple((colors[i], tuple(sorted((v, c, count)
                     for (v, c), count in Counter(zip(row, colors)).items())))
                     for i, row in enumerate(self.G))

    def find(self, source=(), target=None, forced=None, prepared=None):
        """One ambient map sending each source set to its target, or None.

        Every remaining basis image is searched. A complete basis assignment
        either extends uniquely to all of V or fails; there is no search cap.
        """
        source = tuple(map(frozenset, source))
        target = source if target is None else tuple(map(frozenset, target))
        if len(source) != len(target):
            raise ValueError("source and target need the same number of colors")
        if prepared is None:
            cs, ct = self.colors(source), self.colors(target)
            ps, pt = self.profiles(cs), self.profiles(ct)
        else:
            cs, ct, ps, pt = prepared
        if Counter(ps) != Counter(pt):
            return None
        G, n = self.G, self.cfg.n
        sigma = dict(forced or {})
        used = set(sigma.values())
        if len(used) != len(sigma):
            return None
        if any(not (0 <= i < n and 0 <= j < n) for i, j in sigma.items()):
            raise ValueError("forced point index outside V")
        if any(ps[i] != pt[j] or G[i][i] != G[j][j] for i, j in sigma.items()):
            return None
        if any(G[i][k] != G[j][l] for i, j in sigma.items()
               for k, l in sigma.items()):
            return None
        by_profile = defaultdict(list)
        for j, p in enumerate(pt):
            by_profile[p].append(j)

        def finish():
            lookup = {tuple(G[j][sigma[b]] for b in self.basis): j
                      for j in range(n)}
            if len(lookup) != n:
                return None
            try:
                out = tuple(lookup[sig] for sig in self.signatures)
            except KeyError:
                return None
            if any(out[i] != j for i, j in sigma.items()):
                return None
            if any(cs[i] != ct[out[i]] for i in range(n)):
                return None
            # A spanning Gram-preserving basis already proves this, but the
            # explicit certificate check keeps the extension easy to audit.
            if any(G[i][j] != G[out[i]][out[j]]
                   for i in range(n) for j in range(i, n)):
                raise AssertionError("basis extension did not preserve Gram matrix")
            return out

        stack = []
        while True:
            left = [b for b in self.basis if b not in sigma]
            if not left:
                result = finish()
                if result is not None:
                    return result
            else:
                best, opts = None, None
                for b in left:
                    possible = [j for j in by_profile[ps[b]] if j not in used
                                and G[b][b] == G[j][j]
                                and all(G[b][a] == G[j][v]
                                        for a, v in sigma.items())]
                    if opts is None or len(possible) < len(opts):
                        best, opts = b, possible
                        if not opts:
                            break
                if opts:
                    stack.append((best, iter(opts)))
            while stack:
                b, choices = stack[-1]
                if b in sigma:
                    used.remove(sigma.pop(b))
                j = next(choices, None)
                if j is not None:
                    sigma[b] = j
                    used.add(j)
                    break
                stack.pop()
            else:
                return None

    def group(self, *sets):
        """The full ambient subgroup preserving each set, by orbit-stabilizer.

        After fixing a linear basis pointwise the subgroup is trivial. At
        each earlier level all possible images of the next basis point are
        either witnessed by known generators or tested by exact matching.
        """
        key = tuple(map(frozenset, sets))
        if key in self.groups:
            return self.groups[key]
        colors = self.colors(key)
        profiles = self.profiles(colors)
        prepared = colors, colors, profiles, profiles
        fixed, gens, order = {}, [], 1
        for b in self.basis:
            level, orbit = [], {b}
            for j in range(self.cfg.n):
                if j in fixed or j in orbit or profiles[b] != profiles[j]:
                    continue
                g = self.find(key, forced={**fixed, b: j}, prepared=prepared)
                if g is None:
                    continue
                gens.append(g)
                level.append(g)
                pending = list(orbit)
                while pending:
                    u = pending.pop()
                    for h in level:
                        v = h[u]
                        if v not in orbit:
                            orbit.add(v)
                            pending.append(v)
            order *= len(orbit)
            fixed[b] = b
        result = Group(tuple(gens), order)
        self.groups[key] = result
        return result


class SetRegistry:
    """Representatives with exact source-to-representative transporters.

    The colored profile only selects possible matches. A matching ambient
    permutation, never the profile alone, certifies membership in an orbit.
    """
    def __init__(self, ambient):
        self.ambient = ambient
        self.reps, self.buckets, self.known = [], defaultdict(list), {}

    def register(self, S):
        S = frozenset(S)
        if S in self.known:
            return self.known[S]
        A = self.ambient
        ps = A.profiles(A.colors((S,)))
        fingerprint = tuple(sorted(Counter(ps).items()))
        # Only a compact hash is stored. Collisions cause extra exact tests.
        key = hash(fingerprint)
        for k in self.buckets[key]:
            g = A.find((S,), (self.reps[k],))
            if g is not None:
                self.known[S] = k, g
                return k, g
        k = len(self.reps)
        self.reps.append(S)
        self.buckets[key].append(k)
        self.known[S] = k, A.ident
        return k, A.ident


def set_orbit(generators, S):
    S = frozenset(S)
    seen, pending = {S}, [S]
    while pending:
        T = pending.pop()
        for g in generators:
            U = image(g, T)
            if U not in seen:
                seen.add(U)
                pending.append(U)
    return seen


==> anc/verify/autom.py <==
"""Automorphisms of a configuration, exactly.

An automorphism is a permutation of the points preserving every inner product.
The integer inner products are edge colors of a complete graph, so equality
of colors determines every consistency check exactly.

The group is found by a point stabilizer chain.  Fix a base point; its orbit is
the set of points some automorphism sends it to, decided one candidate at a
time by a backtracking search with the partial map as a constraint.  Fix it and
repeat with a second point, and so on until the pointwise stabilizer is
trivial.  The order is the product of the orbit lengths, and the automorphisms
found along the way generate the group.

Each search is exhaustive.  Images already reached by the generators at a
chain level have explicit witnesses, so they need no further backtracking.
The remaining images are all tested.  No node budget or generator cap is used.

"""
from __future__ import annotations



def gram(cfg):
    """The integer Gram matrix of the configuration."""
    return [[cfg.ip(cfg.pts[i], cfg.pts[j]) for j in range(cfg.n)]
            for i in range(cfg.n)]


def profiles(G):
    """A relabeling-invariant color for each point: its multiset of values."""
    return [tuple(sorted(row)) for row in G]


def find(G, prof, forced):
    """An automorphism agreeing with ``forced``, or None.

    ``forced`` maps some points to their images.  The search assigns the
    remaining points one at a time, always taking the point with fewest
    consistent images left, which is what keeps the tree narrow.
    """
    n = len(G)
    sigma = dict(forced)
    used = set(sigma.values())
    if len(used) != len(sigma):
        return None
    for u, w in sigma.items():
        if prof[u] != prof[w] or G[u][u] != G[w][w]:
            return None
    for u, w in sigma.items():
        for a, b in sigma.items():
            if G[u][a] != G[w][b]:
                return None

    def candidates(u):
        out = []
        for w in range(n):
            if w in used or prof[w] != prof[u] or G[w][w] != G[u][u]:
                continue
            if all(G[u][a] == G[w][sigma[a]] for a in sigma):
                out.append(w)
        return out

    # An explicit stack avoids Python's recursion-depth limit.  Each frame
    # holds one point and all of its possible images, tested in turn.
    stack = []
    while True:
        if len(sigma) == n:
            return dict(sigma)
        best, best_opts = None, None
        for u in range(n):
            if u in sigma:
                continue
            opts = candidates(u)
            if best_opts is None or len(opts) < len(best_opts):
                best, best_opts = u, opts
                if len(opts) <= 1:
                    # Zero choices reject this branch. A single choice is
                    # forced, and subsequent assignments check consistency.
                    break
        if best_opts:
            stack.append((best, iter(best_opts)))
        while stack:
            u, options = stack[-1]
            if u in sigma:
                used.remove(sigma.pop(u))
            w = next(options, None)
            if w is not None:
                sigma[u] = w
                used.add(w)
                break
            stack.pop()
        else:
            return None


def group(cfg):
    """Generators of Aut(V), its exact order, and a stabilizer-chain base.

    Each generator sends point ``i`` to ``gen[i]``.  At a chain level we
    close the base point's orbit under every generator found at that level.
    Those images already have witnesses.  Each other image is tested by
    exhaustive backtracking, and a successful witness extends the orbit.
    The resulting orbit lengths give the exact order by orbit-stabilizer.
    """
    G = gram(cfg)
    prof = profiles(G)
    gens, order, base = [], 1, []
    forced = {}
    for b in range(cfg.n):
        level_gens, images = [], {b}
        for w in range(cfg.n):
            if w in forced or w in images:
                continue
            found = find(G, prof, {**forced, b: w})
            if found is None:
                continue
            g = tuple(found[i] for i in range(cfg.n))
            gens.append(g)
            level_gens.append(g)
            # Every image here is witnessed by a composition of actual
            # automorphisms fixing the earlier base points.
            frontier = list(images)
            while frontier:
                u = frontier.pop()
                for h in level_gens:
                    v = h[u]
                    if v not in images:
                        images.add(v)
                        frontier.append(v)
        order *= len(images)
        if len(images) > 1:
            base.append(b)
        forced[b] = b
        if trivial(G, prof, forced):
            break
    return gens, order, base


def trivial(G, prof, forced):
    """Is the pointwise stabilizer of ``forced`` the identity alone?"""
    n = len(G)
    for u in range(n):
        if u in forced:
            continue
        for w in range(n):
            if w == u or w in forced.values():
                continue
            if prof[w] != prof[u] or G[w][w] != G[u][u]:
                continue
            if all(G[u][a] == G[w][forced[a]] for a in forced):
                return False
    return True



def orbit(gens, pts):
    """Every image of a point set under the group the generators give."""
    seen = {frozenset(pts)}
    frontier = [frozenset(pts)]
    while frontier:
        nxt = []
        for s in frontier:
            for g in gens:
                t = frozenset(g[u] for u in s)
                if t not in seen:
                    seen.add(t)
                    nxt.append(t)
        frontier = nxt
    return seen


def exact_order(cfg):
    """The exact order |Aut(V)| from the exhaustive stabilizer chain."""
    _gens, n, _base = group(cfg)
    return n



def is_automorphism(cfg, g):
    """Is ``g`` a permutation of the points preserving every inner product?
    Used on generators read back from the cache, so that a stale or edited
    file cannot feed the orbit reduction a map that is not a symmetry."""
    n = cfg.n
    if len(g) != n or sorted(g) != list(range(n)):
        return False
    pts = cfg.pts
    return all(cfg.ip(pts[g[i]], pts[g[j]]) == cfg.ip(pts[i], pts[j])
               for i in range(n) for j in range(i, n))


def generators(cfg, name):
    """The exact group's generators, cached under ``flats.CACHE``.

    Every generator is retained. Cache reuse requires matching source/data
    identities, the exact-group format marker, and valid Gram-preserving maps.
    """
    import os
    import flats
    d = os.path.join(flats.CACHE, name)
    os.makedirs(d, exist_ok=True)
    f = os.path.join(d, "generators.txt")
    if os.path.exists(f):
        out, exact_format = [], False
        with open(f) as fh:
            for line in fh:
                if line.startswith("# exact-aut-v1 "):
                    exact_format = True
                line = line.split("#")[0].strip()
                if line:
                    out.append(tuple(int(t) for t in line.split()))
        if out:
            bad = [g for g in out if not is_automorphism(cfg, g)]
            if bad:
                raise RuntimeError("%s: %d cached generator(s) do not "
                                   "preserve the Gram matrix; delete it"
                                   % (f, len(bad)))
            if exact_format:
                return out
        # Without the exact-group marker, the file does not establish
        # completeness of its generators. Compute the full group.
    gens, order, _base = group(cfg)
    with open(f, "w") as fh:
        fh.write("# exact-aut-v1 %d generators of Aut(V), |Aut(V)| = %d\n"
                 % (len(gens), order))
        for g in gens:
            fh.write(" ".join(map(str, g)) + "\n")
    return gens


==> anc/verify/boundary.py <==
"""Hyperplane and reflex-ridge census of an already verified boundary.

Every facet is classified by the side of its hyperplane containing the origin.
The census also records omitted coplanar vertices and shared hyperplanes.
"""
from dataclasses import dataclass, field
import faces
import flats

def section_of(cfg, P):
    """The points of V on the hyperplane spanned by ``P``, the functional
    that vanishes there (as its values at every point), and its value at
    the center; ``None`` when ``P`` does not span a hyperplane off the
    center."""
    f = flats.from_points(cfg, tuple(sorted(P)))
    if f.dim != cfg.rank - 1 or f.contains_origin():
        return None
    # the row that is not constant on V: E7 is written in eight coordinates
    # for rank seven, and there a flat carries a row vanishing on all of V
    k = next(i for i, (_phi, val) in enumerate(f.rows) if any(val))
    (_phi, val), off = f.rows[k], f.offs[k]
    S = frozenset(u for u in range(cfg.n) if val[u] == 0)
    return S, val, -off


@dataclass
class Report:
    facets: int
    external_facets: list
    whole: int
    omitted: dict
    reflex_ridges: dict
    shared: dict
    failures: list = field(default_factory=list)

    @property
    def ok(self):
        return not self.failures

    @property
    def external(self):
        return len(self.external_facets)

    @property
    def internal(self):
        return self.facets - self.external

    def __str__(self):
        return (f"{self.external} external and {self.internal} internal facets; "
                f"{len(self.omitted)} omit coplanar vertices; "
                f"{len(self.shared)} shared carriers; {len(self.failures)} failures")


def check(cfg, facets):
    """Check the boundary census on an already verified unit-edge polytope.

    polytope.verify supplies the geometric and incidence prerequisites.
    This function records carrier and reflex-ridge geometry, not existence.
    """
    facets = [tuple(sorted(P)) for P in facets]
    ridges, _lat = faces.faces_by_class(cfg, facets)
    fails, omitted, reflex = [], {}, {}
    ext, whole = [], 0
    on_plane = {}
    data = {}
    for P, R in zip(facets, ridges):
        got = section_of(cfg, P)
        if got is None:
            fails.append("%s does not span a hyperplane off the center"
                         % (P,))
            continue
        S, val, center = got
        data[P] = (S, val, center)
        on_plane.setdefault(S, []).append(P)
        external = all(v == 0 or (v > 0) == (center > 0) for v in val)
        if external:
            ext.append(P)
        if set(P) == S:
            whole += 1
        else:
            omitted[P] = sorted(S - set(P))
    # the reflex ridges of every internal facet: the facet across the ridge
    # lies past the facet's hyperplane
    owners = {}
    for P, R in zip(facets, ridges):
        for r in R:
            owners.setdefault(r, []).append(P)
    for P, R in zip(facets, ridges):
        if P in ext or P not in data:
            continue
        S, val, center = data[P]
        out = []
        for r in R:
            others = [Q for Q in owners.get(r, []) if Q != P]
            if len(others) != 1:
                continue                       # not a polytope; reported elsewhere
            side = [val[u] for u in others[0] if u not in r]
            if side and all(v * center < 0 for v in side):
                out.append(r)
        reflex[P] = out
    shared = {S: fs for S, fs in on_plane.items() if len(fs) > 1}
    return Report(len(facets), ext, whole, omitted, reflex, shared,
                  fails)


==> anc/verify/candidate_facets.py <==
"""Candidate-facet requirements and branch feasibility within one hyperplane.

Every state consists of selected vertices T and allowed vertices W. For any
ordered selected pair v,w, the contact directions at v must express w-v as
a nonnegative combination. The exact solver in lp.py tests membership in
the cone generated by the allowed contact directions. Identical queries
are cached. Initial contact-rank checks exclude vertices that cannot span a
facet. During traversal, branching determines the selected and allowed sets,
and feasibility tests reject prefixes with no possible completion.

The production search in prefix_orbits.py branches by the next selected
vertex. Section.enumerate supplies a binary include/exclude traversal for
unit tests, sharing the same branch checks and final geometric predicates.
There are no node, time, or solution cutoffs. Integers encode the sets, and
all geometric tests use the verifier's exact arithmetic.
"""
from collections import Counter

import sections
import flats
import edges
import frame
import lp


def indices(mask):
    """Yield the set-bit indices in increasing order."""
    while mask:
        bit = mask & -mask
        yield bit.bit_length() - 1
        mask ^= bit


REDUCTIONS = frozenset(('cone', 'radial'))


class Section:
    """Search data for V intersected with one candidate hyperplane.

    T, W, and contact-neighbor masks use local indices in self.section.
    points(mask) converts them to the configuration's vertex indices.
    """
    def __init__(self, cfg, section, stats=None, *, disabled=(),
                 contact_graph=False, past=None):
        self.disabled = frozenset(disabled)
        if self.disabled - REDUCTIONS:
            raise ValueError('unknown reductions: ' + ', '.join(sorted(self.disabled - REDUCTIONS)))
        self.cfg = cfg
        self.section = tuple(sorted(section))
        self.local = {v: i for i, v in enumerate(self.section)}
        self.size = len(self.section)
        self.full = (1 << self.size) - 1
        self.need = cfg.rank - 1
        self.stats = Counter() if stats is None else stats
        # Each obstruction is an integer system encoding a forbidden radial
        # projection. Callers may supply the systems explicitly for checks.
        self.past = (sections.beyond(cfg, self.section, contact_graph=contact_graph)
                     if past is None else past)
        self.adj = [sum(1 << j for j, w in enumerate(self.section)
                        if cfg.unit(v, w)) for v in self.section]
        self.directions = [
            [[a-b for a, b in zip(cfg.pts[u], cfg.pts[v])]
             for u in self.section] for v in self.section]
        self.allowed = self.full
        if 'cone' not in self.disabled:
            # Incident contact directions must span the facet's hyperplane.
            for v in range(self.size):
                if frame._rank([self.directions[v][u] for u in indices(self.adj[v])]) < self.need:
                    self.allowed &= ~(1 << v)
        self.cone_cache = {}
        self.swallow_cache = {}

    def mask(self, points):
        return sum(1 << self.local[v] for v in points)

    def points(self, mask):
        return tuple(self.section[v] for v in indices(mask))

    def swallowed(self, T):
        if not self.past or T.bit_count() < self.need:
            return False
        if T not in self.swallow_cache:
            self.stats['radial_lp_batches'] += 1
            self.swallow_cache[T] = sections.swallows(self.cfg, self.points(T), self.past)
        return self.swallow_cache[T]

    def valid(self, mask):
        """Direct final checks, independent of branch pruning and cone feasibility.

        Disabling an early rejection postpones its requirement to this test.
        In particular, radial membership includes the candidate's boundary.
        """
        points = self.points(mask)
        if len(points) <= self.need:
            return False
        flat = flats.from_points(self.cfg, points)
        return (flat.dim == self.need and not flat.contains_origin()
                and edges.unit_edge(self.cfg, points)
                and not self.swallowed(mask))

    def cone_feasible(self, v, w, neighbors):
        """Is w-v in the cone of the supplied contact directions at v?"""
        # Other allowed vertices do not affect this nonnegative system.
        key = (v, w, neighbors)
        if key not in self.cone_cache:
            self.cone_cache[key] = lp.feasible(
                [self.directions[v][u] for u in indices(neighbors)],
                self.directions[v][w])
        return self.cone_cache[key]

    def feasible(self, T, W):
        """Necessary conditions for a completion between selected T and allowed W.

        False rules out every completion. True leaves final geometry to valid.
        """
        W &= self.allowed
        if T & ~W or W.bit_count() <= self.need:
            return False
        if 'radial' not in self.disabled and self.swallowed(T):
            self.stats['swallowed'] += 1
            return False
        for v in indices(T) if 'cone' not in self.disabled else ():
            for w in indices(T & ~(self.adj[v] | (1 << v))):
                if not self.cone_feasible(v, w, self.adj[v] & W):
                    self.stats['cone_rejected'] += 1
                    return False
        return True

    def enumerate(self, start=(), allowed=None):
        T = self.mask(start)
        W = self.allowed if allowed is None else self.mask(allowed) & self.allowed
        stack, result = [(T, W)], []
        while stack:
            self.stats['states'] += 1
            T, W = stack.pop()
            if not self.feasible(T, W):
                continue
            optional = W & ~T
            if not optional:
                if self.valid(T):
                    result.append(self.points(T))
                continue
            vertex = max(indices(optional), key=lambda v: (
                -(self.adj[v] & W).bit_count(), -v))
            bit = 1 << vertex
            stack.append((T, W & ~bit))
            stack.append((T | bit, W))
        self.stats['cells'] += len(result)
        return result


==> anc/verify/catalog.py <==
"""The cells that occur as facets, stored, named, and matched.

Each named cell is a file in ``catalog/`` in the format of ``data/``:
integer coordinates and a diagonal form, in the cell's own dimension and
about its own circumcenter, with its squared circumradius on the unit sphere
in the header.  A name in the paper's tables denotes such a file.  A facet is
identified by matching its Gram matrix, about its circumcenter and normalized
to unit circumradius, against the stored cells of the same vertex count and
circumradius, up to a relabeling of the points -- so "a pyramid over a
triangular prism" is checked, not asserted.  A facet matching no stored cell
is reported by its vertex count and circumradius.

The elementary splits are certified in ``reassembly.py``. Here a cell
named "pyramid over B" is checked to have a vertex at unit distance from
every other, with the others forming the stored cell B.
"""
from __future__ import annotations

import os
from fractions import Fraction as F

import facettypes
import frame
from check_data import read, inner, ldl_rank_psd

HERE = os.path.dirname(os.path.abspath(__file__))
DIR = os.path.join(HERE, "catalog")

#: name -> the base, for the pyramids
BASE = {
    "octahedral-pyramid": "octahedron",
    "pyramid-over-triangular-prism": "triangular-prism",
    "pyramid-over-rectified-5-cell": "rectified-5-cell",
    "pyramid-over-5-demicube": "5-demicube",
    "pyramid-over-rectified-5-simplex": "rectified-5-simplex",
    "pyramid-over-diminished-5-demicube": "diminished-5-demicube",
}

#: the names in the order the paper's tables list them
ORDER = ["16-cell", "octahedral-pyramid", "rectified-5-cell",
         "diminished-rectified-5-cell", "pyramid-over-triangular-prism",
         "5-demicube", "diminished-5-demicube",
         "2-diminished-5-demicube", "pyramid-over-rectified-5-cell",
         "6-simplex", "2_21", "diminished-2_21", "pyramid-over-5-demicube",
         "pyramid-over-rectified-5-simplex", "6-diminished-2_21",
         "7-diminished-2_21", "pyramid-over-diminished-5-demicube"]

_cells = None


def _read(path):
    form, pts, meta = read(path)
    r2 = None
    with open(path) as fh:
        for line in fh:
            if line.startswith("# circumradius^2"):
                if r2 is not None:
                    raise ValueError("repeated circumradius header in " + path)
                r2 = F(line.split()[2])
    if r2 is None or not 0 < r2 <= 1:
        raise ValueError("missing or invalid circumradius in " + path)
    norms = {inner(form, p, p) for p in pts}
    if len(norms) != 1 or next(iter(norms)) <= 0:
        raise ValueError("catalog points must have one common positive norm")
    if len(set(pts)) != len(pts):
        raise ValueError("duplicate catalog points")
    norm = next(iter(norms))
    G = [[F(inner(form, p, q), norm) for q in pts] for p in pts]
    rank, psd = ldl_rank_psd(G)
    if not psd or rank != meta["rank"]:
        raise ValueError("catalog rank does not match its header")
    return r2, G


def cells():
    """name -> (squared circumradius, normalized Gram matrix), from disk."""
    global _cells
    if _cells is None:
        loaded = {}
        for fn in sorted(os.listdir(DIR)):
            if fn.endswith(".txt"):
                loaded[fn[:-4]] = _read(os.path.join(DIR, fn))
        _cells = loaded
    return _cells


def identify(cfg, pts):
    """The catalog name of the cell on ``pts``, or None."""
    r2 = frame.radius2(cfg, pts)
    G = frame.gram(cfg, pts)
    sig = frame.signature(G)
    for name, (cr2, CG) in cells().items():
        if cr2 == r2 and len(CG) == len(G) and frame.signature(CG) == sig \
                and facettypes.match(CG, G):
            return name
    return None


def describe(cfg, pts):
    """A name, or a description by vertex count and circumradius."""
    return identify(cfg, pts) or "%d-vertex cell (R^2 = %s)" % (
        len(pts), frame.radius2(cfg, pts))


def pyramid_check(cfg, named):
    """Every pyramid against its name: some vertex is at unit distance from
    every other, and the others are the base the name says.  Returns one
    ``(pyramid, base, verdict)`` per pyramid present."""
    out = []
    for nm in sorted(named):
        base = BASE.get(nm)
        if base is None:
            continue
        pts = list(named[nm])
        ok = False
        for v in pts:
            rest = [w for w in pts if w != v]
            if all(cfg.unit(v, w) for w in rest):
                ok = identify(cfg, rest) == base
                break
        out.append((nm, base, ok))
    return out


==> anc/verify/catalog/16-cell.txt <==
# 16-cell: 8 vertices, unit edges
# circumradius^2 1/2 of the unit sphere's
# coordinates about the cell's own circumcenter; <x,y> = sum_i form_i x_i y_i
points 8
rank 4
form 1 1 1 1
1 0 0 0
-1 0 0 0
0 1 0 0
0 -1 0 0
0 0 1 0
0 0 -1 0
0 0 0 1
0 0 0 -1


==> anc/verify/catalog/2-diminished-5-demicube.txt <==
# 2-diminished-5-demicube: 14 vertices, unit edges
# circumradius^2 5/8 of the unit sphere's
# coordinates about the cell's own circumcenter; <x,y> = sum_i form_i x_i y_i
points 14
rank 5
form 42 28 20 15 105
5 0 0 0 0
1 6 0 0 0
1 1 7 0 0
1 1 1 8 0
1 1 1 -6 2
1 1 -5 2 2
1 -4 2 2 2
-3 2 2 2 2
1 1 -5 -5 -1
1 -4 2 -5 -1
1 -4 -4 3 -1
-3 2 2 -5 -1
-3 2 -4 3 -1
-3 -3 3 3 -1


==> anc/verify/catalog/2_21.txt <==
# 2_21: 27 vertices, unit edges
# circumradius^2 2/3 of the unit sphere's
# coordinates about the cell's own circumcenter; <x,y> = sum_i form_i x_i y_i
points 27
rank 6
form 1 3 3 3 3 3
4 0 0 0 0 0
-2 2 0 0 0 0
-2 -2 0 0 0 0
-2 0 2 0 0 0
-2 0 -2 0 0 0
-2 0 0 2 0 0
-2 0 0 -2 0 0
-2 0 0 0 2 0
-2 0 0 0 -2 0
-2 0 0 0 0 2
-2 0 0 0 0 -2
1 1 1 1 1 -1
1 1 1 1 -1 1
1 1 1 -1 1 1
1 1 1 -1 -1 -1
1 1 -1 1 1 1
1 1 -1 1 -1 -1
1 1 -1 -1 1 -1
1 1 -1 -1 -1 1
1 -1 1 1 1 1
1 -1 1 1 -1 -1
1 -1 1 -1 1 -1
1 -1 1 -1 -1 1
1 -1 -1 1 1 -1
1 -1 -1 1 -1 1
1 -1 -1 -1 1 1
1 -1 -1 -1 -1 -1


==> anc/verify/catalog/5-demicube.txt <==
# 5-demicube: 16 vertices, unit edges
# circumradius^2 5/8 of the unit sphere's
# coordinates about the cell's own circumcenter; <x,y> = sum_i form_i x_i y_i
points 16
rank 5
form 21 14 10 30 210
5 0 0 0 0
1 6 0 0 0
1 1 7 0 0
1 1 1 4 0
1 1 1 -3 1
1 1 -5 1 1
1 -4 2 1 1
-3 2 2 1 1
1 1 1 -3 -1
1 1 -5 1 -1
1 -4 2 1 -1
-3 2 2 1 -1
1 -4 -4 -2 0
-3 2 -4 -2 0
-3 -3 3 -2 0
-3 -3 -3 2 0


==> anc/verify/catalog/6-diminished-2_21.txt <==
# 6-diminished-2_21: 21 vertices, unit edges
# circumradius^2 2/3 of the unit sphere's
# coordinates about the cell's own circumcenter; <x,y> = sum_i form_i x_i y_i
points 21
rank 6
form 5 3 2 10 15 15
4 0 0 0 0 0
1 5 0 0 0 0
1 1 6 0 0 0
1 1 -4 2 0 0
1 -3 2 2 0 0
-2 2 2 2 0 0
1 1 1 1 2 0
1 1 -4 -1 -1 1
1 -3 2 -1 -1 1
-2 2 2 -1 -1 1
-2 -2 -2 1 -1 1
1 1 1 -2 1 1
1 -3 -3 0 1 1
-2 2 -3 0 1 1
-2 -2 3 0 1 1
1 1 1 1 0 2
1 1 -4 -1 1 -1
1 -3 2 -1 1 -1
-2 2 2 -1 1 -1
-2 -2 -2 1 1 -1
-2 -2 -2 -2 0 0


==> anc/verify/catalog/6-simplex.txt <==
# 6-simplex: 7 vertices, unit edges
# circumradius^2 3/7 of the unit sphere's
# coordinates about the cell's own circumcenter; <x,y> = sum_i form_i x_i y_i
points 7
rank 6
form 10 14 21 35 70 210
6 0 0 0 0 0
-1 5 0 0 0 0
-1 -1 4 0 0 0
-1 -1 -1 3 0 0
-1 -1 -1 -1 2 0
-1 -1 -1 -1 -1 1
-1 -1 -1 -1 -1 -1


==> anc/verify/catalog/7-diminished-2_21.txt <==
# 7-diminished-2_21: 20 vertices, unit edges
# circumradius^2 2/3 of the unit sphere's
# coordinates about the cell's own circumcenter; <x,y> = sum_i form_i x_i y_i
points 20
rank 6
form 5 3 2 10 30 30
4 0 0 0 0 0
1 5 0 0 0 0
1 1 6 0 0 0
1 1 -4 2 0 0
1 -3 2 2 0 0
-2 2 2 2 0 0
1 1 -4 -1 1 0
1 -3 2 -1 1 0
-2 2 2 -1 1 0
-2 -2 -2 1 1 0
1 1 1 -2 0 1
1 -3 -3 0 0 1
-2 2 -3 0 0 1
-2 -2 3 0 0 1
1 1 1 1 1 -1
1 1 1 -2 0 -1
1 -3 -3 0 0 -1
-2 2 -3 0 0 -1
-2 -2 3 0 0 -1
-2 -2 -2 -2 0 0


==> anc/verify/catalog/diminished-2_21.txt <==
# diminished-2_21: 26 vertices, unit edges
# circumradius^2 2/3 of the unit sphere's
# coordinates about the cell's own circumcenter; <x,y> = sum_i form_i x_i y_i
points 26
rank 6
form 5 3 2 10 15 15
4 0 0 0 0 0
1 5 0 0 0 0
1 1 6 0 0 0
1 1 -4 2 0 0
1 -3 2 2 0 0
-2 2 2 2 0 0
1 1 1 1 2 0
1 1 1 1 -2 0
1 1 1 -2 -1 1
1 -3 -3 0 -1 1
-2 2 -3 0 -1 1
-2 -2 3 0 -1 1
1 1 -4 -1 1 1
1 -3 2 -1 1 1
-2 2 2 -1 1 1
-2 -2 -2 1 1 1
1 1 1 1 0 -2
1 1 -4 -1 -1 -1
1 -3 2 -1 -1 -1
-2 2 2 -1 -1 -1
-2 -2 -2 1 -1 -1
1 1 1 -2 1 -1
1 -3 -3 0 1 -1
-2 2 -3 0 1 -1
-2 -2 3 0 1 -1
-2 -2 -2 -2 0 0


==> anc/verify/catalog/diminished-5-demicube.txt <==
# diminished-5-demicube: 15 vertices, unit edges
# circumradius^2 5/8 of the unit sphere's
# coordinates about the cell's own circumcenter; <x,y> = sum_i form_i x_i y_i
points 15
rank 5
form 42 28 20 15 105
5 0 0 0 0
1 6 0 0 0
1 1 7 0 0
1 1 1 8 0
1 1 1 1 3
1 1 1 -6 -2
1 1 -5 2 -2
1 -4 2 2 -2
-3 2 2 2 -2
1 1 -5 -5 1
1 -4 2 -5 1
-3 2 2 -5 1
1 -4 -4 3 1
-3 2 -4 3 1
-3 -3 3 3 1


==> anc/verify/catalog/diminished-rectified-5-cell.txt <==
# diminished-rectified-5-cell: 9 vertices, unit edges
# circumradius^2 3/5 of the unit sphere's
# coordinates about the cell's own circumcenter; <x,y> = sum_i form_i x_i y_i
points 9
rank 4
form 7 5 15 105
6 0 0 0
1 7 0 0
1 1 4 0
1 1 -3 1
1 1 -3 -1
1 -5 1 1
1 -5 1 -1
-4 2 1 1
-4 2 1 -1


==> anc/verify/catalog/octahedral-pyramid.txt <==
# octahedral-pyramid: 7 vertices, unit edges
# circumradius^2 1/2 of the unit sphere's
# coordinates about the cell's own circumcenter; <x,y> = sum_i form_i x_i y_i
points 7
rank 4
form 1 1 1 1
1 0 0 0
0 1 0 0
0 0 1 0
0 0 0 1
0 0 0 -1
0 0 -1 0
0 -1 0 0


==> anc/verify/catalog/octahedron.txt <==
# octahedron: 6 vertices, unit edges
# circumradius^2 1/2 of the unit sphere's
# coordinates about the cell's own circumcenter; <x,y> = sum_i form_i x_i y_i
points 6
rank 3
form 1 1 1
1 0 0
0 1 0
0 0 1
0 0 -1
0 -1 0
-1 0 0


==> anc/verify/catalog/pyramid-over-5-demicube.txt <==
# pyramid-over-5-demicube: 17 vertices, unit edges
# circumradius^2 2/3 of the unit sphere's
# coordinates about the cell's own circumcenter; <x,y> = sum_i form_i x_i y_i
points 17
rank 6
form 5 3 2 10 15 15
4 0 0 0 0 0
1 5 0 0 0 0
1 1 6 0 0 0
1 1 -4 2 0 0
1 -3 2 2 0 0
-2 2 2 2 0 0
1 1 1 1 2 0
1 1 1 -2 1 1
1 -3 -3 0 1 1
-2 2 -3 0 1 1
-2 -2 3 0 1 1
1 1 -4 -1 -1 1
1 -3 2 -1 -1 1
-2 2 2 -1 -1 1
-2 -2 -2 1 -1 1
1 1 1 1 -2 0
1 1 1 1 0 2


==> anc/verify/catalog/pyramid-over-diminished-5-demicube.txt <==
# pyramid-over-diminished-5-demicube: 16 vertices, unit edges
# circumradius^2 2/3 of the unit sphere's
# coordinates about the cell's own circumcenter; <x,y> = sum_i form_i x_i y_i
points 16
rank 6
form 5 3 2 10 30 30
4 0 0 0 0 0
1 5 0 0 0 0
1 1 6 0 0 0
1 1 -4 2 0 0
1 -3 2 2 0 0
-2 2 2 2 0 0
1 1 1 -2 1 0
1 -3 -3 0 1 0
-2 2 -3 0 1 0
-2 -2 3 0 1 0
1 1 -4 -1 0 1
1 -3 2 -1 0 1
-2 2 2 -1 0 1
-2 -2 -2 1 0 1
1 1 1 1 -1 1
1 1 1 1 1 1


==> anc/verify/catalog/pyramid-over-rectified-5-cell.txt <==
# pyramid-over-rectified-5-cell: 11 vertices, unit edges
# circumradius^2 5/8 of the unit sphere's
# coordinates about the cell's own circumcenter; <x,y> = sum_i form_i x_i y_i
points 11
rank 5
form 42 28 20 15 105
5 0 0 0 0
1 6 0 0 0
1 1 7 0 0
1 1 1 8 0
1 1 1 1 3
1 1 1 -6 -2
1 1 -5 2 -2
1 1 -5 -5 1
1 -4 2 2 -2
1 -4 2 -5 1
1 -4 -4 3 1


==> anc/verify/catalog/pyramid-over-rectified-5-simplex.txt <==
# pyramid-over-rectified-5-simplex: 16 vertices, unit edges
# circumradius^2 3/4 of the unit sphere's
# coordinates about the cell's own circumcenter; <x,y> = sum_i form_i x_i y_i
points 16
rank 6
form 10 5 3 3 15 30
3 0 0 0 0 0
1 4 0 0 0 0
1 1 5 0 0 0
1 1 -3 4 0 0
1 -2 2 4 0 0
-1 2 2 4 0 0
1 1 1 2 2 0
1 1 -3 -1 1 1
1 -2 2 -1 1 1
-1 2 2 -1 1 1
-1 -1 -1 3 1 1
1 1 -3 -1 1 -1
1 -2 2 -1 1 -1
-1 2 2 -1 1 -1
-1 -1 -1 3 1 -1
-1 -1 -1 -2 2 0


==> anc/verify/catalog/pyramid-over-triangular-prism.txt <==
# pyramid-over-triangular-prism: 7 vertices, unit edges
# circumradius^2 3/5 of the unit sphere's
# coordinates about the cell's own circumcenter; <x,y> = sum_i form_i x_i y_i
points 7
rank 4
form 28 20 15 105
6 0 0 0
1 7 0 0
1 1 8 0
1 1 1 3
1 1 -6 -2
1 -5 2 -2
1 -5 -5 1


==> anc/verify/catalog/rectified-5-cell.txt <==
# rectified-5-cell: 10 vertices, unit edges
# circumradius^2 3/5 of the unit sphere's
# coordinates about the cell's own circumcenter; <x,y> = sum_i form_i x_i y_i
points 10
rank 4
form 28 20 15 105
6 0 0 0
1 7 0 0
1 1 8 0
1 1 1 3
1 1 -6 -2
1 -5 2 -2
1 -5 -5 1
-4 2 2 -2
-4 2 -5 1
-4 -4 3 1


==> anc/verify/catalog/rectified-5-simplex.txt <==
# rectified-5-simplex: 15 vertices, unit edges
# circumradius^2 2/3 of the unit sphere's
# coordinates about the cell's own circumcenter; <x,y> = sum_i form_i x_i y_i
points 15
rank 5
form 5 3 8 10 30
4 0 0 0 0
1 5 0 0 0
1 1 3 0 0
1 1 -2 2 0
1 -3 1 2 0
-2 2 1 2 0
1 1 -2 -1 1
1 -3 1 -1 1
-2 2 1 -1 1
-2 -2 -1 1 1
1 1 -2 -1 -1
1 -3 1 -1 -1
-2 2 1 -1 -1
-2 -2 -1 1 -1
-2 -2 -1 -2 0


==> anc/verify/catalog/triangular-prism.txt <==
# triangular-prism: 6 vertices, unit edges
# circumradius^2 7/12 of the unit sphere's
# coordinates about the cell's own circumcenter; <x,y> = sum_i form_i x_i y_i
points 6
rank 3
form 4 3 21
7 0 0
1 8 0
1 1 3
1 -6 -2
-5 2 -2
-5 -5 1


==> anc/verify/certificates/E7-A7-construction.json <==
{
  "configuration": "E7",
  "coordinates": [
    [
      2,
      -2,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      -2,
      2,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      2,
      -2,
      0,
      0,
      0,
      0
    ],
    [
      1,
      1,
      1,
      1,
      -1,
      -1,
      -1,
      -1
    ],
    [
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      1,
      1
    ],
    [
      0,
      0,
      -2,
      2,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      2,
      0,
      -2,
      0,
      0,
      0
    ],
    [
      1,
      1,
      1,
      -1,
      1,
      -1,
      -1,
      -1
    ],
    [
      -1,
      -1,
      -1,
      1,
      -1,
      1,
      1,
      1
    ],
    [
      0,
      0,
      -2,
      0,
      2,
      0,
      0,
      0
    ],
    [
      0,
      0,
      2,
      0,
      0,
      -2,
      0,
      0
    ],
    [
      1,
      1,
      1,
      -1,
      -1,
      1,
      -1,
      -1
    ],
    [
      -1,
      -1,
      -1,
      1,
      1,
      -1,
      1,
      1
    ],
    [
      0,
      0,
      -2,
      0,
      0,
      2,
      0,
      0
    ],
    [
      0,
      0,
      2,
      0,
      0,
      0,
      -2,
      0
    ],
    [
      1,
      1,
      1,
      -1,
      -1,
      -1,
      1,
      -1
    ],
    [
      -1,
      -1,
      -1,
      1,
      1,
      1,
      -1,
      1
    ],
    [
      0,
      0,
      -2,
      0,
      0,
      0,
      2,
      0
    ],
    [
      1,
      1,
      1,
      -1,
      -1,
      -1,
      -1,
      1
    ],
    [
      0,
      0,
      2,
      0,
      0,
      0,
      0,
      -2
    ],
    [
      0,
      0,
      -2,
      0,
      0,
      0,
      0,
      2
    ],
    [
      -1,
      -1,
      -1,
      1,
      1,
      1,
      1,
      -1
    ],
    [
      -1,
      -1,
      1,
      -1,
      -1,
      1,
      1,
      1
    ],
    [
      0,
      0,
      0,
      -2,
      2,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      2,
      -2,
      0,
      0,
      0
    ],
    [
      1,
      1,
      -1,
      1,
      1,
      -1,
      -1,
      -1
    ],
    [
      -1,
      -1,
      1,
      -1,
      1,
      -1,
      1,
      1
    ],
    [
      0,
      0,
      0,
      -2,
      0,
      2,
      0,
      0
    ],
    [
      0,
      0,
      0,
      2,
      0,
      -2,
      0,
      0
    ],
    [
      1,
      1,
      -1,
      1,
      -1,
      1,
      -1,
      -1
    ],
    [
      -1,
      -1,
      1,
      -1,
      1,
      1,
      -1,
      1
    ],
    [
      0,
      0,
      0,
      -2,
      0,
      0,
      2,
      0
    ],
    [
      0,
      0,
      0,
      2,
      0,
      0,
      -2,
      0
    ],
    [
      1,
      1,
      -1,
      1,
      -1,
      -1,
      1,
      -1
    ],
    [
      0,
      0,
      0,
      -2,
      0,
      0,
      0,
      2
    ],
    [
      -1,
      -1,
      1,
      -1,
      1,
      1,
      1,
      -1
    ],
    [
      1,
      1,
      -1,
      1,
      -1,
      -1,
      -1,
      1
    ],
    [
      0,
      0,
      0,
      2,
      0,
      0,
      0,
      -2
    ],
    [
      -1,
      -1,
      1,
      1,
      -1,
      -1,
      1,
      1
    ],
    [
      0,
      0,
      0,
      0,
      -2,
      2,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      2,
      -2,
      0,
      0
    ],
    [
      1,
      1,
      -1,
      -1,
      1,
      1,
      -1,
      -1
    ],
    [
      -1,
      -1,
      1,
      1,
      -1,
      1,
      -1,
      1
    ],
    [
      0,
      0,
      0,
      0,
      -2,
      0,
      2,
      0
    ],
    [
      0,
      0,
      0,
      0,
      2,
      0,
      -2,
      0
    ],
    [
      1,
      1,
      -1,
      -1,
      1,
      -1,
      1,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      -2,
      0,
      0,
      2
    ],
    [
      -1,
      -1,
      1,
      1,
      -1,
      1,
      1,
      -1
    ],
    [
      1,
      1,
      -1,
      -1,
      1,
      -1,
      -1,
      1
    ],
    [
      0,
      0,
      0,
      0,
      2,
      0,
      0,
      -2
    ],
    [
      -1,
      -1,
      1,
      1,
      1,
      -1,
      -1,
      1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      -2,
      2,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      2,
      -2,
      0
    ],
    [
      1,
      1,
      -1,
      -1,
      -1,
      1,
      1,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      -2,
      0,
      2
    ],
    [
      -1,
      -1,
      1,
      1,
      1,
      -1,
      1,
      -1
    ],
    [
      1,
      1,
      -1,
      -1,
      -1,
      1,
      -1,
      1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      2,
      0,
      -2
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      -2,
      2
    ],
    [
      -1,
      -1,
      1,
      1,
      1,
      1,
      -1,
      -1
    ],
    [
      1,
      1,
      -1,
      -1,
      -1,
      -1,
      1,
      1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      2,
      -2
    ],
    [
      0,
      -2,
      2,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      -1,
      1,
      -1,
      -1,
      -1,
      1,
      1
    ],
    [
      1,
      -1,
      1,
      -1,
      -1,
      1,
      -1,
      1
    ],
    [
      1,
      -1,
      1,
      -1,
      -1,
      1,
      1,
      -1
    ],
    [
      1,
      -1,
      1,
      -1,
      1,
      -1,
      -1,
      1
    ],
    [
      1,
      -1,
      1,
      -1,
      1,
      -1,
      1,
      -1
    ],
    [
      1,
      -1,
      1,
      -1,
      1,
      1,
      -1,
      -1
    ],
    [
      2,
      0,
      0,
      -2,
      0,
      0,
      0,
      0
    ],
    [
      1,
      -1,
      1,
      1,
      -1,
      -1,
      -1,
      1
    ],
    [
      1,
      -1,
      1,
      1,
      -1,
      -1,
      1,
      -1
    ],
    [
      1,
      -1,
      1,
      1,
      -1,
      1,
      -1,
      -1
    ],
    [
      2,
      0,
      0,
      0,
      -2,
      0,
      0,
      0
    ],
    [
      1,
      -1,
      1,
      1,
      1,
      -1,
      -1,
      -1
    ],
    [
      2,
      0,
      0,
      0,
      0,
      -2,
      0,
      0
    ],
    [
      2,
      0,
      0,
      0,
      0,
      0,
      -2,
      0
    ],
    [
      2,
      0,
      0,
      0,
      0,
      0,
      0,
      -2
    ],
    [
      0,
      -2,
      0,
      0,
      0,
      0,
      0,
      2
    ],
    [
      0,
      -2,
      0,
      0,
      0,
      0,
      2,
      0
    ],
    [
      0,
      -2,
      0,
      0,
      0,
      2,
      0,
      0
    ],
    [
      1,
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      1
    ],
    [
      0,
      -2,
      0,
      0,
      2,
      0,
      0,
      0
    ],
    [
      1,
      -1,
      -1,
      -1,
      1,
      -1,
      1,
      1
    ],
    [
      1,
      -1,
      -1,
      -1,
      1,
      1,
      -1,
      1
    ],
    [
      1,
      -1,
      -1,
      -1,
      1,
      1,
      1,
      -1
    ],
    [
      0,
      -2,
      0,
      2,
      0,
      0,
      0,
      0
    ],
    [
      1,
      -1,
      -1,
      1,
      -1,
      -1,
      1,
      1
    ],
    [
      1,
      -1,
      -1,
      1,
      -1,
      1,
      -1,
      1
    ],
    [
      1,
      -1,
      -1,
      1,
      -1,
      1,
      1,
      -1
    ],
    [
      1,
      -1,
      -1,
      1,
      1,
      -1,
      -1,
      1
    ],
    [
      1,
      -1,
      -1,
      1,
      1,
      -1,
      1,
      -1
    ],
    [
      1,
      -1,
      -1,
      1,
      1,
      1,
      -1,
      -1
    ],
    [
      2,
      0,
      -2,
      0,
      0,
      0,
      0,
      0
    ],
    [
      -2,
      0,
      2,
      0,
      0,
      0,
      0,
      0
    ],
    [
      -1,
      1,
      1,
      -1,
      -1,
      -1,
      1,
      1
    ],
    [
      -1,
      1,
      1,
      -1,
      -1,
      1,
      -1,
      1
    ],
    [
      -1,
      1,
      1,
      -1,
      -1,
      1,
      1,
      -1
    ],
    [
      -1,
      1,
      1,
      -1,
      1,
      -1,
      -1,
      1
    ],
    [
      -1,
      1,
      1,
      -1,
      1,
      -1,
      1,
      -1
    ],
    [
      -1,
      1,
      1,
      -1,
      1,
      1,
      -1,
      -1
    ],
    [
      0,
      2,
      0,
      -2,
      0,
      0,
      0,
      0
    ],
    [
      -1,
      1,
      1,
      1,
      -1,
      -1,
      -1,
      1
    ],
    [
      -1,
      1,
      1,
      1,
      -1,
      -1,
      1,
      -1
    ],
    [
      -1,
      1,
      1,
      1,
      -1,
      1,
      -1,
      -1
    ],
    [
      0,
      2,
      0,
      0,
      -2,
      0,
      0,
      0
    ],
    [
      -1,
      1,
      1,
      1,
      1,
      -1,
      -1,
      -1
    ],
    [
      0,
      2,
      0,
      0,
      0,
      -2,
      0,
      0
    ],
    [
      0,
      2,
      0,
      0,
      0,
      0,
      -2,
      0
    ],
    [
      0,
      2,
      0,
      0,
      0,
      0,
      0,
      -2
    ],
    [
      -2,
      0,
      0,
      0,
      0,
      0,
      0,
      2
    ],
    [
      -2,
      0,
      0,
      0,
      0,
      0,
      2,
      0
    ],
    [
      -2,
      0,
      0,
      0,
      0,
      2,
      0,
      0
    ],
    [
      -1,
      1,
      -1,
      -1,
      -1,
      1,
      1,
      1
    ],
    [
      -2,
      0,
      0,
      0,
      2,
      0,
      0,
      0
    ],
    [
      -1,
      1,
      -1,
      -1,
      1,
      -1,
      1,
      1
    ],
    [
      -1,
      1,
      -1,
      -1,
      1,
      1,
      -1,
      1
    ],
    [
      -1,
      1,
      -1,
      -1,
      1,
      1,
      1,
      -1
    ],
    [
      -2,
      0,
      0,
      2,
      0,
      0,
      0,
      0
    ],
    [
      -1,
      1,
      -1,
      1,
      -1,
      -1,
      1,
      1
    ],
    [
      -1,
      1,
      -1,
      1,
      -1,
      1,
      -1,
      1
    ],
    [
      -1,
      1,
      -1,
      1,
      -1,
      1,
      1,
      -1
    ],
    [
      -1,
      1,
      -1,
      1,
      1,
      -1,
      -1,
      1
    ],
    [
      -1,
      1,
      -1,
      1,
      1,
      -1,
      1,
      -1
    ],
    [
      -1,
      1,
      -1,
      1,
      1,
      1,
      -1,
      -1
    ],
    [
      0,
      2,
      -2,
      0,
      0,
      0,
      0,
      0
    ]
  ],
  "A7_vertices": [
    0,
    1,
    2,
    5,
    6,
    9,
    10,
    13,
    14,
    17,
    19,
    20,
    23,
    24,
    27,
    28,
    31,
    32,
    34,
    37,
    39,
    40,
    43,
    44,
    46,
    49,
    51,
    52,
    54,
    57,
    58,
    61,
    62,
    69,
    73,
    75,
    76,
    77,
    78,
    79,
    80,
    82,
    86,
    93,
    94,
    101,
    105,
    107,
    108,
    109,
    110,
    111,
    112,
    114,
    118,
    125
  ],
  "balanced_pyramids": [
    {
      "positive_coordinates": [
        0,
        1,
        2,
        3
      ],
      "apex": 3,
      "base_vertices": [
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37,
        73,
        75,
        76,
        77,
        105,
        107,
        108,
        109
      ]
    },
    {
      "positive_coordinates": [
        0,
        1,
        2,
        4
      ],
      "apex": 7,
      "base_vertices": [
        2,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        69,
        75,
        76,
        77,
        101,
        107,
        108,
        109
      ]
    },
    {
      "positive_coordinates": [
        0,
        1,
        2,
        5
      ],
      "apex": 11,
      "base_vertices": [
        2,
        6,
        14,
        19,
        27,
        39,
        52,
        57,
        69,
        73,
        76,
        77,
        101,
        105,
        108,
        109
      ]
    },
    {
      "positive_coordinates": [
        0,
        1,
        2,
        6
      ],
      "apex": 15,
      "base_vertices": [
        2,
        6,
        10,
        19,
        31,
        43,
        51,
        61,
        69,
        73,
        75,
        77,
        101,
        105,
        107,
        109
      ]
    },
    {
      "positive_coordinates": [
        0,
        1,
        2,
        7
      ],
      "apex": 18,
      "base_vertices": [
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        69,
        73,
        75,
        76,
        101,
        105,
        107,
        108
      ]
    },
    {
      "positive_coordinates": [
        0,
        1,
        3,
        4
      ],
      "apex": 25,
      "base_vertices": [
        5,
        9,
        28,
        32,
        37,
        40,
        44,
        49,
        75,
        76,
        77,
        93,
        107,
        108,
        109,
        125
      ]
    },
    {
      "positive_coordinates": [
        0,
        1,
        3,
        5
      ],
      "apex": 29,
      "base_vertices": [
        5,
        13,
        24,
        32,
        37,
        39,
        52,
        57,
        73,
        76,
        77,
        93,
        105,
        108,
        109,
        125
      ]
    },
    {
      "positive_coordinates": [
        0,
        1,
        3,
        6
      ],
      "apex": 33,
      "base_vertices": [
        5,
        17,
        24,
        28,
        37,
        43,
        51,
        61,
        73,
        75,
        77,
        93,
        105,
        107,
        109,
        125
      ]
    },
    {
      "positive_coordinates": [
        0,
        1,
        3,
        7
      ],
      "apex": 36,
      "base_vertices": [
        5,
        20,
        24,
        28,
        32,
        46,
        54,
        58,
        73,
        75,
        76,
        93,
        105,
        107,
        108,
        125
      ]
    },
    {
      "positive_coordinates": [
        0,
        1,
        4,
        5
      ],
      "apex": 41,
      "base_vertices": [
        9,
        13,
        23,
        27,
        44,
        49,
        52,
        57,
        69,
        76,
        77,
        93,
        101,
        108,
        109,
        125
      ]
    },
    {
      "positive_coordinates": [
        0,
        1,
        4,
        6
      ],
      "apex": 45,
      "base_vertices": [
        9,
        17,
        23,
        31,
        40,
        49,
        51,
        61,
        69,
        75,
        77,
        93,
        101,
        107,
        109,
        125
      ]
    },
    {
      "positive_coordinates": [
        0,
        1,
        4,
        7
      ],
      "apex": 48,
      "base_vertices": [
        9,
        20,
        23,
        34,
        40,
        44,
        54,
        58,
        69,
        75,
        76,
        93,
        101,
        107,
        108,
        125
      ]
    },
    {
      "positive_coordinates": [
        0,
        1,
        5,
        6
      ],
      "apex": 53,
      "base_vertices": [
        13,
        17,
        27,
        31,
        39,
        43,
        57,
        61,
        69,
        73,
        77,
        93,
        101,
        105,
        109,
        125
      ]
    },
    {
      "positive_coordinates": [
        0,
        1,
        5,
        7
      ],
      "apex": 56,
      "base_vertices": [
        13,
        20,
        27,
        34,
        39,
        46,
        52,
        58,
        69,
        73,
        76,
        93,
        101,
        105,
        108,
        125
      ]
    },
    {
      "positive_coordinates": [
        0,
        1,
        6,
        7
      ],
      "apex": 60,
      "base_vertices": [
        17,
        20,
        31,
        34,
        43,
        46,
        51,
        54,
        69,
        73,
        75,
        93,
        101,
        105,
        107,
        125
      ]
    },
    {
      "positive_coordinates": [
        0,
        2,
        3,
        4
      ],
      "apex": 74,
      "base_vertices": [
        0,
        10,
        14,
        19,
        28,
        32,
        37,
        40,
        44,
        49,
        62,
        75,
        76,
        77,
        82,
        86
      ]
    },
    {
      "positive_coordinates": [
        0,
        2,
        3,
        5
      ],
      "apex": 72,
      "base_vertices": [
        0,
        6,
        14,
        19,
        24,
        32,
        37,
        39,
        52,
        57,
        62,
        73,
        76,
        77,
        80,
        86
      ]
    },
    {
      "positive_coordinates": [
        0,
        2,
        3,
        6
      ],
      "apex": 71,
      "base_vertices": [
        0,
        6,
        10,
        19,
        24,
        28,
        37,
        43,
        51,
        61,
        62,
        73,
        75,
        77,
        79,
        86
      ]
    },
    {
      "positive_coordinates": [
        0,
        2,
        3,
        7
      ],
      "apex": 70,
      "base_vertices": [
        0,
        6,
        10,
        14,
        24,
        28,
        32,
        46,
        54,
        58,
        62,
        73,
        75,
        76,
        78,
        86
      ]
    },
    {
      "positive_coordinates": [
        0,
        2,
        4,
        5
      ],
      "apex": 68,
      "base_vertices": [
        0,
        2,
        14,
        19,
        23,
        27,
        44,
        49,
        52,
        57,
        62,
        69,
        76,
        77,
        80,
        82
      ]
    },
    {
      "positive_coordinates": [
        0,
        2,
        4,
        6
      ],
      "apex": 67,
      "base_vertices": [
        0,
        2,
        10,
        19,
        23,
        31,
        40,
        49,
        51,
        61,
        62,
        69,
        75,
        77,
        79,
        82
      ]
    },
    {
      "positive_coordinates": [
        0,
        2,
        4,
        7
      ],
      "apex": 66,
      "base_vertices": [
        0,
        2,
        10,
        14,
        23,
        34,
        40,
        44,
        54,
        58,
        62,
        69,
        75,
        76,
        78,
        82
      ]
    },
    {
      "positive_coordinates": [
        0,
        2,
        5,
        6
      ],
      "apex": 65,
      "base_vertices": [
        0,
        2,
        6,
        19,
        27,
        31,
        39,
        43,
        57,
        61,
        62,
        69,
        73,
        77,
        79,
        80
      ]
    },
    {
      "positive_coordinates": [
        0,
        2,
        5,
        7
      ],
      "apex": 64,
      "base_vertices": [
        0,
        2,
        6,
        14,
        27,
        34,
        39,
        46,
        52,
        58,
        62,
        69,
        73,
        76,
        78,
        80
      ]
    },
    {
      "positive_coordinates": [
        0,
        2,
        6,
        7
      ],
      "apex": 63,
      "base_vertices": [
        0,
        2,
        6,
        10,
        31,
        34,
        43,
        46,
        51,
        54,
        62,
        69,
        73,
        75,
        78,
        79
      ]
    },
    {
      "positive_coordinates": [
        0,
        3,
        4,
        5
      ],
      "apex": 92,
      "base_vertices": [
        0,
        5,
        9,
        13,
        32,
        37,
        44,
        49,
        52,
        57,
        76,
        77,
        80,
        82,
        86,
        93
      ]
    },
    {
      "positive_coordinates": [
        0,
        3,
        4,
        6
      ],
      "apex": 91,
      "base_vertices": [
        0,
        5,
        9,
        17,
        28,
        37,
        40,
        49,
        51,
        61,
        75,
        77,
        79,
        82,
        86,
        93
      ]
    },
    {
      "positive_coordinates": [
        0,
        3,
        4,
        7
      ],
      "apex": 90,
      "base_vertices": [
        0,
        5,
        9,
        20,
        28,
        32,
        40,
        44,
        54,
        58,
        75,
        76,
        78,
        82,
        86,
        93
      ]
    },
    {
      "positive_coordinates": [
        0,
        3,
        5,
        6
      ],
      "apex": 89,
      "base_vertices": [
        0,
        5,
        13,
        17,
        24,
        37,
        39,
        43,
        57,
        61,
        73,
        77,
        79,
        80,
        86,
        93
      ]
    },
    {
      "positive_coordinates": [
        0,
        3,
        5,
        7
      ],
      "apex": 88,
      "base_vertices": [
        0,
        5,
        13,
        20,
        24,
        32,
        39,
        46,
        52,
        58,
        73,
        76,
        78,
        80,
        86,
        93
      ]
    },
    {
      "positive_coordinates": [
        0,
        3,
        6,
        7
      ],
      "apex": 87,
      "base_vertices": [
        0,
        5,
        17,
        20,
        24,
        28,
        43,
        46,
        51,
        54,
        73,
        75,
        78,
        79,
        86,
        93
      ]
    },
    {
      "positive_coordinates": [
        0,
        4,
        5,
        6
      ],
      "apex": 85,
      "base_vertices": [
        0,
        9,
        13,
        17,
        23,
        27,
        31,
        49,
        57,
        61,
        69,
        77,
        79,
        80,
        82,
        93
      ]
    },
    {
      "positive_coordinates": [
        0,
        4,
        5,
        7
      ],
      "apex": 84,
      "base_vertices": [
        0,
        9,
        13,
        20,
        23,
        27,
        34,
        44,
        52,
        58,
        69,
        76,
        78,
        80,
        82,
        93
      ]
    },
    {
      "positive_coordinates": [
        0,
        4,
        6,
        7
      ],
      "apex": 83,
      "base_vertices": [
        0,
        9,
        17,
        20,
        23,
        31,
        34,
        40,
        51,
        54,
        69,
        75,
        78,
        79,
        82,
        93
      ]
    },
    {
      "positive_coordinates": [
        0,
        5,
        6,
        7
      ],
      "apex": 81,
      "base_vertices": [
        0,
        13,
        17,
        20,
        27,
        31,
        34,
        39,
        43,
        46,
        69,
        73,
        78,
        79,
        80,
        93
      ]
    },
    {
      "positive_coordinates": [
        1,
        2,
        3,
        4
      ],
      "apex": 106,
      "base_vertices": [
        1,
        10,
        14,
        19,
        28,
        32,
        37,
        40,
        44,
        49,
        94,
        107,
        108,
        109,
        114,
        118
      ]
    },
    {
      "positive_coordinates": [
        1,
        2,
        3,
        5
      ],
      "apex": 104,
      "base_vertices": [
        1,
        6,
        14,
        19,
        24,
        32,
        37,
        39,
        52,
        57,
        94,
        105,
        108,
        109,
        112,
        118
      ]
    },
    {
      "positive_coordinates": [
        1,
        2,
        3,
        6
      ],
      "apex": 103,
      "base_vertices": [
        1,
        6,
        10,
        19,
        24,
        28,
        37,
        43,
        51,
        61,
        94,
        105,
        107,
        109,
        111,
        118
      ]
    },
    {
      "positive_coordinates": [
        1,
        2,
        3,
        7
      ],
      "apex": 102,
      "base_vertices": [
        1,
        6,
        10,
        14,
        24,
        28,
        32,
        46,
        54,
        58,
        94,
        105,
        107,
        108,
        110,
        118
      ]
    },
    {
      "positive_coordinates": [
        1,
        2,
        4,
        5
      ],
      "apex": 100,
      "base_vertices": [
        1,
        2,
        14,
        19,
        23,
        27,
        44,
        49,
        52,
        57,
        94,
        101,
        108,
        109,
        112,
        114
      ]
    },
    {
      "positive_coordinates": [
        1,
        2,
        4,
        6
      ],
      "apex": 99,
      "base_vertices": [
        1,
        2,
        10,
        19,
        23,
        31,
        40,
        49,
        51,
        61,
        94,
        101,
        107,
        109,
        111,
        114
      ]
    },
    {
      "positive_coordinates": [
        1,
        2,
        4,
        7
      ],
      "apex": 98,
      "base_vertices": [
        1,
        2,
        10,
        14,
        23,
        34,
        40,
        44,
        54,
        58,
        94,
        101,
        107,
        108,
        110,
        114
      ]
    },
    {
      "positive_coordinates": [
        1,
        2,
        5,
        6
      ],
      "apex": 97,
      "base_vertices": [
        1,
        2,
        6,
        19,
        27,
        31,
        39,
        43,
        57,
        61,
        94,
        101,
        105,
        109,
        111,
        112
      ]
    },
    {
      "positive_coordinates": [
        1,
        2,
        5,
        7
      ],
      "apex": 96,
      "base_vertices": [
        1,
        2,
        6,
        14,
        27,
        34,
        39,
        46,
        52,
        58,
        94,
        101,
        105,
        108,
        110,
        112
      ]
    },
    {
      "positive_coordinates": [
        1,
        2,
        6,
        7
      ],
      "apex": 95,
      "base_vertices": [
        1,
        2,
        6,
        10,
        31,
        34,
        43,
        46,
        51,
        54,
        94,
        101,
        105,
        107,
        110,
        111
      ]
    },
    {
      "positive_coordinates": [
        1,
        3,
        4,
        5
      ],
      "apex": 124,
      "base_vertices": [
        1,
        5,
        9,
        13,
        32,
        37,
        44,
        49,
        52,
        57,
        108,
        109,
        112,
        114,
        118,
        125
      ]
    },
    {
      "positive_coordinates": [
        1,
        3,
        4,
        6
      ],
      "apex": 123,
      "base_vertices": [
        1,
        5,
        9,
        17,
        28,
        37,
        40,
        49,
        51,
        61,
        107,
        109,
        111,
        114,
        118,
        125
      ]
    },
    {
      "positive_coordinates": [
        1,
        3,
        4,
        7
      ],
      "apex": 122,
      "base_vertices": [
        1,
        5,
        9,
        20,
        28,
        32,
        40,
        44,
        54,
        58,
        107,
        108,
        110,
        114,
        118,
        125
      ]
    },
    {
      "positive_coordinates": [
        1,
        3,
        5,
        6
      ],
      "apex": 121,
      "base_vertices": [
        1,
        5,
        13,
        17,
        24,
        37,
        39,
        43,
        57,
        61,
        105,
        109,
        111,
        112,
        118,
        125
      ]
    },
    {
      "positive_coordinates": [
        1,
        3,
        5,
        7
      ],
      "apex": 120,
      "base_vertices": [
        1,
        5,
        13,
        20,
        24,
        32,
        39,
        46,
        52,
        58,
        105,
        108,
        110,
        112,
        118,
        125
      ]
    },
    {
      "positive_coordinates": [
        1,
        3,
        6,
        7
      ],
      "apex": 119,
      "base_vertices": [
        1,
        5,
        17,
        20,
        24,
        28,
        43,
        46,
        51,
        54,
        105,
        107,
        110,
        111,
        118,
        125
      ]
    },
    {
      "positive_coordinates": [
        1,
        4,
        5,
        6
      ],
      "apex": 117,
      "base_vertices": [
        1,
        9,
        13,
        17,
        23,
        27,
        31,
        49,
        57,
        61,
        101,
        109,
        111,
        112,
        114,
        125
      ]
    },
    {
      "positive_coordinates": [
        1,
        4,
        5,
        7
      ],
      "apex": 116,
      "base_vertices": [
        1,
        9,
        13,
        20,
        23,
        27,
        34,
        44,
        52,
        58,
        101,
        108,
        110,
        112,
        114,
        125
      ]
    },
    {
      "positive_coordinates": [
        1,
        4,
        6,
        7
      ],
      "apex": 115,
      "base_vertices": [
        1,
        9,
        17,
        20,
        23,
        31,
        34,
        40,
        51,
        54,
        101,
        107,
        110,
        111,
        114,
        125
      ]
    },
    {
      "positive_coordinates": [
        1,
        5,
        6,
        7
      ],
      "apex": 113,
      "base_vertices": [
        1,
        13,
        17,
        20,
        27,
        31,
        34,
        39,
        43,
        46,
        101,
        105,
        110,
        111,
        112,
        125
      ]
    },
    {
      "positive_coordinates": [
        2,
        3,
        4,
        5
      ],
      "apex": 59,
      "base_vertices": [
        14,
        19,
        32,
        37,
        44,
        49,
        52,
        57,
        62,
        80,
        82,
        86,
        94,
        112,
        114,
        118
      ]
    },
    {
      "positive_coordinates": [
        2,
        3,
        4,
        6
      ],
      "apex": 55,
      "base_vertices": [
        10,
        19,
        28,
        37,
        40,
        49,
        51,
        61,
        62,
        79,
        82,
        86,
        94,
        111,
        114,
        118
      ]
    },
    {
      "positive_coordinates": [
        2,
        3,
        4,
        7
      ],
      "apex": 50,
      "base_vertices": [
        10,
        14,
        28,
        32,
        40,
        44,
        54,
        58,
        62,
        78,
        82,
        86,
        94,
        110,
        114,
        118
      ]
    },
    {
      "positive_coordinates": [
        2,
        3,
        5,
        6
      ],
      "apex": 47,
      "base_vertices": [
        6,
        19,
        24,
        37,
        39,
        43,
        57,
        61,
        62,
        79,
        80,
        86,
        94,
        111,
        112,
        118
      ]
    },
    {
      "positive_coordinates": [
        2,
        3,
        5,
        7
      ],
      "apex": 42,
      "base_vertices": [
        6,
        14,
        24,
        32,
        39,
        46,
        52,
        58,
        62,
        78,
        80,
        86,
        94,
        110,
        112,
        118
      ]
    },
    {
      "positive_coordinates": [
        2,
        3,
        6,
        7
      ],
      "apex": 38,
      "base_vertices": [
        6,
        10,
        24,
        28,
        43,
        46,
        51,
        54,
        62,
        78,
        79,
        86,
        94,
        110,
        111,
        118
      ]
    },
    {
      "positive_coordinates": [
        2,
        4,
        5,
        6
      ],
      "apex": 35,
      "base_vertices": [
        2,
        19,
        23,
        27,
        31,
        49,
        57,
        61,
        62,
        79,
        80,
        82,
        94,
        111,
        112,
        114
      ]
    },
    {
      "positive_coordinates": [
        2,
        4,
        5,
        7
      ],
      "apex": 30,
      "base_vertices": [
        2,
        14,
        23,
        27,
        34,
        44,
        52,
        58,
        62,
        78,
        80,
        82,
        94,
        110,
        112,
        114
      ]
    },
    {
      "positive_coordinates": [
        2,
        4,
        6,
        7
      ],
      "apex": 26,
      "base_vertices": [
        2,
        10,
        23,
        31,
        34,
        40,
        51,
        54,
        62,
        78,
        79,
        82,
        94,
        110,
        111,
        114
      ]
    },
    {
      "positive_coordinates": [
        2,
        5,
        6,
        7
      ],
      "apex": 22,
      "base_vertices": [
        2,
        6,
        27,
        31,
        34,
        39,
        43,
        46,
        62,
        78,
        79,
        80,
        94,
        110,
        111,
        112
      ]
    },
    {
      "positive_coordinates": [
        3,
        4,
        5,
        6
      ],
      "apex": 21,
      "base_vertices": [
        5,
        9,
        13,
        17,
        37,
        49,
        57,
        61,
        79,
        80,
        82,
        86,
        111,
        112,
        114,
        118
      ]
    },
    {
      "positive_coordinates": [
        3,
        4,
        5,
        7
      ],
      "apex": 16,
      "base_vertices": [
        5,
        9,
        13,
        20,
        32,
        44,
        52,
        58,
        78,
        80,
        82,
        86,
        110,
        112,
        114,
        118
      ]
    },
    {
      "positive_coordinates": [
        3,
        4,
        6,
        7
      ],
      "apex": 12,
      "base_vertices": [
        5,
        9,
        17,
        20,
        28,
        40,
        51,
        54,
        78,
        79,
        82,
        86,
        110,
        111,
        114,
        118
      ]
    },
    {
      "positive_coordinates": [
        3,
        5,
        6,
        7
      ],
      "apex": 8,
      "base_vertices": [
        5,
        13,
        17,
        20,
        24,
        39,
        43,
        46,
        78,
        79,
        80,
        86,
        110,
        111,
        112,
        118
      ]
    },
    {
      "positive_coordinates": [
        4,
        5,
        6,
        7
      ],
      "apex": 4,
      "base_vertices": [
        9,
        13,
        17,
        20,
        23,
        27,
        31,
        34,
        78,
        79,
        80,
        82,
        110,
        111,
        112,
        114
      ]
    }
  ],
  "facet_file_sha256": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
  "normalization": "Divide the canonical integer coordinates by sqrt(8). All comparison arithmetic is integer."
}


==> anc/verify/certificates/E7-alternative.txt <==
0 2 6 10 14 19 62 69 73 75 76 77
0 2 6 10 14 34 46 54 58 62 69 73 75 76 78
0 2 6 10 19 31 43 51 61 62 69 73 75 77 79
0 2 6 10 31 43 51 62 63 69 73 75 79
0 2 6 10 34 46 54 62 63 69 73 75 78
0 2 6 14 19 27 39 52 57 62 69 73 76 77 80
0 2 6 14 27 39 52 62 64 69 73 76 80
0 2 6 14 34 46 58 62 64 69 73 76 78
0 2 6 19 27 39 57 62 65 69 73 77 80
0 2 6 19 31 43 61 62 65 69 73 77 79
0 2 6 27 31 34 39 43 46 62 69 73 78 79 80
0 2 6 27 31 39 43 62 65 69 73 79 80
0 2 6 27 34 39 46 62 64 69 73 78 80
0 2 6 31 34 43 46 62 63 69 73 78 79
0 2 10 14 19 23 40 44 49 62 69 75 76 77 82
0 2 10 14 23 40 44 62 66 69 75 76 82
0 2 10 14 34 54 58 62 66 69 75 76 78
0 2 10 19 23 40 49 62 67 69 75 77 82
0 2 10 19 31 51 61 62 67 69 75 77 79
0 2 10 23 31 34 40 51 54 62 69 75 78 79 82
0 2 10 23 31 40 51 62 67 69 75 79 82
0 2 10 23 34 40 54 62 66 69 75 78 82
0 2 10 31 34 51 54 62 63 69 75 78 79
0 2 14 19 23 44 49 62 68 69 76 77 82
0 2 14 19 27 52 57 62 68 69 76 77 80
0 2 14 23 27 34 44 52 58 62 69 76 78 80 82
0 2 14 23 27 44 52 62 68 69 76 80 82
0 2 14 23 34 44 58 62 66 69 76 78 82
0 2 14 27 34 52 58 62 64 69 76 78 80
0 2 19 23 27 31 49 57 61 62 69 77 79 80 82
0 2 19 23 27 49 57 62 68 69 77 80 82
0 2 19 23 31 49 61 62 67 69 77 79 82
0 2 19 27 31 57 61 62 65 69 77 79 80
0 2 23 27 31 34 62 69 78 79 80 82
0 5 9 13 17 20 78 79 80 82 86 93
0 5 9 13 17 37 49 57 61 77 79 80 82 86 93
0 5 9 13 20 32 44 52 58 76 78 80 82 86 93
0 5 9 13 32 44 52 76 80 82 86 92 93
0 5 9 13 37 49 57 77 80 82 86 92 93
0 5 9 17 20 28 40 51 54 75 78 79 82 86 93
0 5 9 17 28 40 51 75 79 82 86 91 93
0 5 9 17 37 49 61 77 79 82 86 91 93
0 5 9 20 28 40 54 75 78 82 86 90 93
0 5 9 20 32 44 58 76 78 82 86 90 93
0 5 9 28 32 37 40 44 49 75 76 77 82 86 93
0 5 9 28 32 40 44 75 76 82 86 90 93
0 5 9 28 37 40 49 75 77 82 86 91 93
0 5 9 32 37 44 49 76 77 82 86 92 93
0 5 13 17 20 24 39 43 46 73 78 79 80 86 93
0 5 13 17 24 39 43 73 79 80 86 89 93
0 5 13 17 37 57 61 77 79 80 86 89 93
0 5 13 20 24 39 46 73 78 80 86 88 93
0 5 13 20 32 52 58 76 78 80 86 88 93
0 5 13 24 32 37 39 52 57 73 76 77 80 86 93
0 5 13 24 32 39 52 73 76 80 86 88 93
0 5 13 24 37 39 57 73 77 80 86 89 93
0 5 13 32 37 52 57 76 77 80 86 92 93
0 5 17 20 24 43 46 73 78 79 86 87 93
0 5 17 20 28 51 54 75 78 79 86 87 93
0 5 17 24 28 37 43 51 61 73 75 77 79 86 93
0 5 17 24 28 43 51 73 75 79 86 87 93
0 5 17 24 37 43 61 73 77 79 86 89 93
0 5 17 28 37 51 61 75 77 79 86 91 93
0 5 20 24 28 32 46 54 58 73 75 76 78 86 93
0 5 20 24 28 46 54 73 75 78 86 87 93
0 5 20 24 32 46 58 73 76 78 86 88 93
0 5 20 28 32 54 58 75 76 78 86 90 93
0 5 24 28 32 37 73 75 76 77 86 93
0 6 10 14 19 24 28 32 37 62 73 75 76 77 86
0 6 10 14 24 28 32 62 70 73 75 76 86
0 6 10 14 46 54 58 62 70 73 75 76 78
0 6 10 19 24 28 37 62 71 73 75 77 86
0 6 10 19 43 51 61 62 71 73 75 77 79
0 6 10 24 28 43 46 51 54 62 73 75 78 79 86
0 6 10 24 28 43 51 62 71 73 75 79 86
0 6 10 24 28 46 54 62 70 73 75 78 86
0 6 10 43 46 51 54 62 63 73 75 78 79
0 6 14 19 24 32 37 62 72 73 76 77 86
0 6 14 19 39 52 57 62 72 73 76 77 80
0 6 14 24 32 39 46 52 58 62 73 76 78 80 86
0 6 14 24 32 39 52 62 72 73 76 80 86
0 6 14 24 32 46 58 62 70 73 76 78 86
0 6 14 39 46 52 58 62 64 73 76 78 80
0 6 19 24 37 39 43 57 61 62 73 77 79 80 86
0 6 19 24 37 39 57 62 72 73 77 80 86
0 6 19 24 37 43 61 62 71 73 77 79 86
0 6 19 39 43 57 61 62 65 73 77 79 80
0 6 24 39 43 46 62 73 78 79 80 86
0 9 13 17 20 23 27 31 34 69 78 79 80 82 93
0 9 13 17 23 27 31 69 79 80 82 85 93
0 9 13 17 49 57 61 77 79 80 82 85 93
0 9 13 20 23 27 34 69 78 80 82 84 93
0 9 13 20 44 52 58 76 78 80 82 84 93
0 9 13 23 27 44 49 52 57 69 76 77 80 82 93
0 9 13 23 27 44 52 69 76 80 82 84 93
0 9 13 23 27 49 57 69 77 80 82 85 93
0 9 13 44 49 52 57 76 77 80 82 92 93
0 9 17 20 23 31 34 69 78 79 82 83 93
0 9 17 20 40 51 54 75 78 79 82 83 93
0 9 17 23 31 40 49 51 61 69 75 77 79 82 93
0 9 17 23 31 40 51 69 75 79 82 83 93
0 9 17 23 31 49 61 69 77 79 82 85 93
0 9 17 40 49 51 61 75 77 79 82 91 93
0 9 20 23 34 40 44 54 58 69 75 76 78 82 93
0 9 20 23 34 40 54 69 75 78 82 83 93
0 9 20 23 34 44 58 69 76 78 82 84 93
0 9 20 40 44 54 58 75 76 78 82 90 93
0 9 23 40 44 49 69 75 76 77 82 93
0 10 14 19 28 32 37 62 74 75 76 77 86
0 10 14 19 40 44 49 62 74 75 76 77 82
0 10 14 28 32 40 44 54 58 62 75 76 78 82 86
0 10 14 28 32 40 44 62 74 75 76 82 86
0 10 14 28 32 54 58 62 70 75 76 78 86
0 10 14 40 44 54 58 62 66 75 76 78 82
0 10 19 28 37 40 49 51 61 62 75 77 79 82 86
0 10 19 28 37 40 49 62 74 75 77 82 86
0 10 19 28 37 51 61 62 71 75 77 79 86
0 10 19 40 49 51 61 62 67 75 77 79 82
0 10 28 40 51 54 62 75 78 79 82 86
0 13 17 20 27 31 34 69 78 79 80 81 93
0 13 17 20 39 43 46 73 78 79 80 81 93
0 13 17 27 31 39 43 57 61 69 73 77 79 80 93
0 13 17 27 31 39 43 69 73 79 80 81 93
0 13 17 27 31 57 61 69 77 79 80 85 93
0 13 17 39 43 57 61 73 77 79 80 89 93
0 13 20 27 34 39 46 52 58 69 73 76 78 80 93
0 13 20 27 34 39 46 69 73 78 80 81 93
0 13 20 27 34 52 58 69 76 78 80 84 93
0 13 20 39 46 52 58 73 76 78 80 88 93
0 13 27 39 52 57 69 73 76 77 80 93
0 14 19 32 37 44 49 52 57 62 76 77 80 82 86
0 14 19 32 37 44 49 62 74 76 77 82 86
0 14 19 32 37 52 57 62 72 76 77 80 86
0 14 19 44 49 52 57 62 68 76 77 80 82
0 14 32 44 52 58 62 76 78 80 82 86
0 17 20 31 34 43 46 51 54 69 73 75 78 79 93
0 17 20 31 34 43 46 69 73 78 79 81 93
0 17 20 31 34 51 54 69 75 78 79 83 93
0 17 20 43 46 51 54 73 75 78 79 87 93
0 17 31 43 51 61 69 73 75 77 79 93
0 19 37 49 57 61 62 77 79 80 82 86
0 20 34 46 54 58 69 73 75 76 78 93
0 23 27 31 49 57 61 69 77 79 80 82 85
0 23 27 34 44 52 58 69 76 78 80 82 84
0 23 27 44 49 52 57 68 69 76 77 80 82
0 23 31 34 40 51 54 69 75 78 79 82 83
0 23 31 40 49 51 61 67 69 75 77 79 82
0 23 34 40 44 54 58 66 69 75 76 78 82
0 24 28 32 46 54 58 70 73 75 76 78 86
0 24 28 37 43 51 61 71 73 75 77 79 86
0 24 28 43 46 51 54 73 75 78 79 86 87
0 24 32 37 39 52 57 72 73 76 77 80 86
0 24 32 39 46 52 58 73 76 78 80 86 88
0 24 37 39 43 57 61 73 77 79 80 86 89
0 27 31 34 39 43 46 69 73 78 79 80 81
0 27 31 39 43 57 61 65 69 73 77 79 80
0 27 34 39 46 52 58 64 69 73 76 78 80
0 28 32 37 40 44 49 74 75 76 77 82 86
0 28 32 40 44 54 58 75 76 78 82 86 90
0 28 37 40 49 51 61 75 77 79 82 86 91
0 31 34 43 46 51 54 63 69 73 75 78 79
0 32 37 44 49 52 57 76 77 80 82 86 92
0 62 78 79 80 82 86
0 69 73 75 76 77 93
1 2 6 10 14 19 94 101 105 107 108 109
1 2 6 10 14 34 46 54 58 94 101 105 107 108 110
1 2 6 10 19 31 43 51 61 94 101 105 107 109 111
1 2 6 10 31 43 51 94 95 101 105 107 111
1 2 6 10 34 46 54 94 95 101 105 107 110
1 2 6 14 19 27 39 52 57 94 101 105 108 109 112
1 2 6 14 27 39 52 94 96 101 105 108 112
1 2 6 14 34 46 58 94 96 101 105 108 110
1 2 6 19 27 39 57 94 97 101 105 109 112
1 2 6 19 31 43 61 94 97 101 105 109 111
1 2 6 27 31 34 39 43 46 94 101 105 110 111 112
1 2 6 27 31 39 43 94 97 101 105 111 112
1 2 6 27 34 39 46 94 96 101 105 110 112
1 2 6 31 34 43 46 94 95 101 105 110 111
1 2 10 14 19 23 40 44 49 94 101 107 108 109 114
1 2 10 14 23 40 44 94 98 101 107 108 114
1 2 10 14 34 54 58 94 98 101 107 108 110
1 2 10 19 23 40 49 94 99 101 107 109 114
1 2 10 19 31 51 61 94 99 101 107 109 111
1 2 10 23 31 34 40 51 54 94 101 107 110 111 114
1 2 10 23 31 40 51 94 99 101 107 111 114
1 2 10 23 34 40 54 94 98 101 107 110 114
1 2 10 31 34 51 54 94 95 101 107 110 111
1 2 14 19 23 44 49 94 100 101 108 109 114
1 2 14 19 27 52 57 94 100 101 108 109 112
1 2 14 23 27 34 44 52 58 94 101 108 110 112 114
1 2 14 23 27 44 52 94 100 101 108 112 114
1 2 14 23 34 44 58 94 98 101 108 110 114
1 2 14 27 34 52 58 94 96 101 108 110 112
1 2 19 23 27 31 49 57 61 94 101 109 111 112 114
1 2 19 23 27 49 57 94 100 101 109 112 114
1 2 19 23 31 49 61 94 99 101 109 111 114
1 2 19 27 31 57 61 94 97 101 109 111 112
1 2 23 27 31 34 94 101 110 111 112 114
1 5 9 13 17 20 110 111 112 114 118 125
1 5 9 13 17 37 49 57 61 109 111 112 114 118 125
1 5 9 13 20 32 44 52 58 108 110 112 114 118 125
1 5 9 13 32 44 52 108 112 114 118 124 125
1 5 9 13 37 49 57 109 112 114 118 124 125
1 5 9 17 20 28 40 51 54 107 110 111 114 118 125
1 5 9 17 28 40 51 107 111 114 118 123 125
1 5 9 17 37 49 61 109 111 114 118 123 125
1 5 9 20 28 40 54 107 110 114 118 122 125
1 5 9 20 32 44 58 108 110 114 118 122 125
1 5 9 28 32 37 40 44 49 107 108 109 114 118 125
1 5 9 28 32 40 44 107 108 114 118 122 125
1 5 9 28 37 40 49 107 109 114 118 123 125
1 5 9 32 37 44 49 108 109 114 118 124 125
1 5 13 17 20 24 39 43 46 105 110 111 112 118 125
1 5 13 17 24 39 43 105 111 112 118 121 125
1 5 13 17 37 57 61 109 111 112 118 121 125
1 5 13 20 24 39 46 105 110 112 118 120 125
1 5 13 20 32 52 58 108 110 112 118 120 125
1 5 13 24 32 37 39 52 57 105 108 109 112 118 125
1 5 13 24 32 39 52 105 108 112 118 120 125
1 5 13 24 37 39 57 105 109 112 118 121 125
1 5 13 32 37 52 57 108 109 112 118 124 125
1 5 17 20 24 43 46 105 110 111 118 119 125
1 5 17 20 28 51 54 107 110 111 118 119 125
1 5 17 24 28 37 43 51 61 105 107 109 111 118 125
1 5 17 24 28 43 51 105 107 111 118 119 125
1 5 17 24 37 43 61 105 109 111 118 121 125
1 5 17 28 37 51 61 107 109 111 118 123 125
1 5 20 24 28 32 46 54 58 105 107 108 110 118 125
1 5 20 24 28 46 54 105 107 110 118 119 125
1 5 20 24 32 46 58 105 108 110 118 120 125
1 5 20 28 32 54 58 107 108 110 118 122 125
1 5 24 28 32 37 105 107 108 109 118 125
1 6 10 14 19 24 28 32 37 94 105 107 108 109 118
1 6 10 14 24 28 32 94 102 105 107 108 118
1 6 10 14 46 54 58 94 102 105 107 108 110
1 6 10 19 24 28 37 94 103 105 107 109 118
1 6 10 19 43 51 61 94 103 105 107 109 111
1 6 10 24 28 43 46 51 54 94 105 107 110 111 118
1 6 10 24 28 43 51 94 103 105 107 111 118
1 6 10 24 28 46 54 94 102 105 107 110 118
1 6 10 43 46 51 54 94 95 105 107 110 111
1 6 14 19 24 32 37 94 104 105 108 109 118
1 6 14 19 39 52 57 94 104 105 108 109 112
1 6 14 24 32 39 46 52 58 94 105 108 110 112 118
1 6 14 24 32 39 52 94 104 105 108 112 118
1 6 14 24 32 46 58 94 102 105 108 110 118
1 6 14 39 46 52 58 94 96 105 108 110 112
1 6 19 24 37 39 43 57 61 94 105 109 111 112 118
1 6 19 24 37 39 57 94 104 105 109 112 118
1 6 19 24 37 43 61 94 103 105 109 111 118
1 6 19 39 43 57 61 94 97 105 109 111 112
1 6 24 39 43 46 94 105 110 111 112 118
1 9 13 17 20 23 27 31 34 101 110 111 112 114 125
1 9 13 17 23 27 31 101 111 112 114 117 125
1 9 13 17 49 57 61 109 111 112 114 117 125
1 9 13 20 23 27 34 101 110 112 114 116 125
1 9 13 20 44 52 58 108 110 112 114 116 125
1 9 13 23 27 44 49 52 57 101 108 109 112 114 125
1 9 13 23 27 44 52 101 108 112 114 116 125
1 9 13 23 27 49 57 101 109 112 114 117 125
1 9 13 44 49 52 57 108 109 112 114 124 125
1 9 17 20 23 31 34 101 110 111 114 115 125
1 9 17 20 40 51 54 107 110 111 114 115 125
1 9 17 23 31 40 49 51 61 101 107 109 111 114 125
1 9 17 23 31 40 51 101 107 111 114 115 125
1 9 17 23 31 49 61 101 109 111 114 117 125
1 9 17 40 49 51 61 107 109 111 114 123 125
1 9 20 23 34 40 44 54 58 101 107 108 110 114 125
1 9 20 23 34 40 54 101 107 110 114 115 125
1 9 20 23 34 44 58 101 108 110 114 116 125
1 9 20 40 44 54 58 107 108 110 114 122 125
1 9 23 40 44 49 101 107 108 109 114 125
1 10 14 19 28 32 37 94 106 107 108 109 118
1 10 14 19 40 44 49 94 106 107 108 109 114
1 10 14 28 32 40 44 54 58 94 107 108 110 114 118
1 10 14 28 32 40 44 94 106 107 108 114 118
1 10 14 28 32 54 58 94 102 107 108 110 118
1 10 14 40 44 54 58 94 98 107 108 110 114
1 10 19 28 37 40 49 51 61 94 107 109 111 114 118
1 10 19 28 37 40 49 94 106 107 109 114 118
1 10 19 28 37 51 61 94 103 107 109 111 118
1 10 19 40 49 51 61 94 99 107 109 111 114
1 10 28 40 51 54 94 107 110 111 114 118
1 13 17 20 27 31 34 101 110 111 112 113 125
1 13 17 20 39 43 46 105 110 111 112 113 125
1 13 17 27 31 39 43 57 61 101 105 109 111 112 125
1 13 17 27 31 39 43 101 105 111 112 113 125
1 13 17 27 31 57 61 101 109 111 112 117 125
1 13 17 39 43 57 61 105 109 111 112 121 125
1 13 20 27 34 39 46 52 58 101 105 108 110 112 125
1 13 20 27 34 39 46 101 105 110 112 113 125
1 13 20 27 34 52 58 101 108 110 112 116 125
1 13 20 39 46 52 58 105 108 110 112 120 125
1 13 27 39 52 57 101 105 108 109 112 125
1 14 19 32 37 44 49 52 57 94 108 109 112 114 118
1 14 19 32 37 44 49 94 106 108 109 114 118
1 14 19 32 37 52 57 94 104 108 109 112 118
1 14 19 44 49 52 57 94 100 108 109 112 114
1 14 32 44 52 58 94 108 110 112 114 118
1 17 20 31 34 43 46 51 54 101 105 107 110 111 125
1 17 20 31 34 43 46 101 105 110 111 113 125
1 17 20 31 34 51 54 101 107 110 111 115 125
1 17 20 43 46 51 54 105 107 110 111 119 125
1 17 31 43 51 61 101 105 107 109 111 125
1 19 37 49 57 61 94 109 111 112 114 118
1 20 34 46 54 58 101 105 107 108 110 125
1 23 27 31 49 57 61 101 109 111 112 114 117
1 23 27 34 44 52 58 101 108 110 112 114 116
1 23 27 44 49 52 57 100 101 108 109 112 114
1 23 31 34 40 51 54 101 107 110 111 114 115
1 23 31 40 49 51 61 99 101 107 109 111 114
1 23 34 40 44 54 58 98 101 107 108 110 114
1 24 28 32 46 54 58 102 105 107 108 110 118
1 24 28 37 43 51 61 103 105 107 109 111 118
1 24 28 43 46 51 54 105 107 110 111 118 119
1 24 32 37 39 52 57 104 105 108 109 112 118
1 24 32 39 46 52 58 105 108 110 112 118 120
1 24 37 39 43 57 61 105 109 111 112 118 121
1 27 31 34 39 43 46 101 105 110 111 112 113
1 27 31 39 43 57 61 97 101 105 109 111 112
1 27 34 39 46 52 58 96 101 105 108 110 112
1 28 32 37 40 44 49 106 107 108 109 114 118
1 28 32 40 44 54 58 107 108 110 114 118 122
1 28 37 40 49 51 61 107 109 111 114 118 123
1 31 34 43 46 51 54 95 101 105 107 110 111
1 32 37 44 49 52 57 108 109 112 114 118 124
1 94 110 111 112 114 118
1 101 105 107 108 109 125
2 6 10 14 18 34 46 54 58 69 73 75 76
2 6 10 14 18 34 46 54 58 101 105 107 108
2 6 10 14 18 69 73 75 76 101 105 107 108
2 6 10 14 19 62 94
2 6 10 14 19 69 73 75 76 77 101 105 107 108 109
2 6 10 14 34 46 54 58 62 78 94 110
2 6 10 15 19 31 43 51 61 69 73 75 77
2 6 10 15 19 31 43 51 61 101 105 107 109
2 6 10 15 19 69 73 75 77 101 105 107 109
2 6 10 15 31 43 51 69 73 75 101 105 107
2 6 10 18 34 46 54 69 73 75 101 105 107
2 6 10 19 31 43 51 61 62 79 94 111
2 6 10 31 34 43 46 51 54 62 63 78 79
2 6 10 31 34 43 46 51 54 62 78 79 94 110 111
2 6 10 31 34 43 46 51 54 63 69 73 75
2 6 10 31 34 43 46 51 54 69 73 75 101 105 107
2 6 10 31 34 43 46 51 54 94 95 110 111
2 6 10 31 34 43 46 51 54 95 101 105 107
2 6 11 14 19 27 39 52 57 69 73 76 77
2 6 11 14 19 27 39 52 57 101 105 108 109
2 6 11 14 19 69 73 76 77 101 105 108 109
2 6 11 14 27 39 52 69 73 76 101 105 108
2 6 11 19 27 39 57 69 73 77 101 105 109
2 6 14 18 34 46 58 69 73 76 101 105 108
2 6 14 19 27 39 52 57 62 80 94 112
2 6 14 27 34 39 46 52 58 62 64 78 80
2 6 14 27 34 39 46 52 58 62 78 80 94 110 112
2 6 14 27 34 39 46 52 58 64 69 73 76
2 6 14 27 34 39 46 52 58 69 73 76 101 105 108
2 6 14 27 34 39 46 52 58 94 96 110 112
2 6 14 27 34 39 46 52 58 96 101 105 108
2 6 15 19 31 43 61 69 73 77 101 105 109
2 6 19 27 31 39 43 57 61 62 65 79 80
2 6 19 27 31 39 43 57 61 62 79 80 94 111 112
2 6 19 27 31 39 43 57 61 65 69 73 77
2 6 19 27 31 39 43 57 61 69 73 77 101 105 109
2 6 19 27 31 39 43 57 61 94 97 111 112
2 6 19 27 31 39 43 57 61 97 101 105 109
2 6 22 27 31 34 39 43 46 62 78 79 80
2 6 22 27 31 34 39 43 46 94 110 111 112
2 6 22 27 31 39 43 62 79 80 94 111 112
2 6 22 27 34 39 46 62 78 80 94 110 112
2 6 22 31 34 43 46 62 78 79 94 110 111
2 6 27 31 34 39 43 46 69 73 101 105
2 7 10 14 19 23 40 44 49 69 75 76 77
2 7 10 14 19 23 40 44 49 101 107 108 109
2 7 10 14 19 69 75 76 77 101 107 108 109
2 7 10 14 23 40 44 69 75 76 101 107 108
2 7 10 19 23 40 49 69 75 77 101 107 109
2 7 14 19 23 44 49 69 76 77 101 108 109
2 10 14 18 34 54 58 69 75 76 101 107 108
2 10 14 19 23 40 44 49 62 82 94 114
2 10 14 23 34 40 44 54 58 62 66 78 82
2 10 14 23 34 40 44 54 58 62 78 82 94 110 114
2 10 14 23 34 40 44 54 58 66 69 75 76
2 10 14 23 34 40 44 54 58 69 75 76 101 107 108
2 10 14 23 34 40 44 54 58 94 98 110 114
2 10 14 23 34 40 44 54 58 98 101 107 108
2 10 15 19 31 51 61 69 75 77 101 107 109
2 10 19 23 31 40 49 51 61 62 67 79 82
2 10 19 23 31 40 49 51 61 62 79 82 94 111 114
2 10 19 23 31 40 49 51 61 67 69 75 77
2 10 19 23 31 40 49 51 61 69 75 77 101 107 109
2 10 19 23 31 40 49 51 61 94 99 111 114
2 10 19 23 31 40 49 51 61 99 101 107 109
2 10 23 26 31 34 40 51 54 62 78 79 82
2 10 23 26 31 34 40 51 54 94 110 111 114
2 10 23 26 31 40 51 62 79 82 94 111 114
2 10 23 26 34 40 54 62 78 82 94 110 114
2 10 23 31 34 40 51 54 69 75 101 107
2 10 26 31 34 51 54 62 78 79 94 110 111
2 11 14 19 27 52 57 69 76 77 101 108 109
2 14 19 23 27 44 49 52 57 62 68 80 82
2 14 19 23 27 44 49 52 57 62 80 82 94 112 114
2 14 19 23 27 44 49 52 57 68 69 76 77
2 14 19 23 27 44 49 52 57 69 76 77 101 108 109
2 14 19 23 27 44 49 52 57 94 100 112 114
2 14 19 23 27 44 49 52 57 100 101 108 109
2 14 23 27 30 34 44 52 58 62 78 80 82
2 14 23 27 30 34 44 52 58 94 110 112 114
2 14 23 27 30 44 52 62 80 82 94 112 114
2 14 23 27 34 44 52 58 69 76 101 108
2 14 23 30 34 44 58 62 78 82 94 110 114
2 14 27 30 34 52 58 62 78 80 94 110 112
2 19 23 27 31 35 49 57 61 62 79 80 82
2 19 23 27 31 35 49 57 61 94 111 112 114
2 19 23 27 31 49 57 61 69 77 101 109
2 19 23 27 35 49 57 62 80 82 94 112 114
2 19 23 31 35 49 61 62 79 82 94 111 114
2 19 27 31 35 57 61 62 79 80 94 111 112
2 22 27 31 34 62 78 79 80 94 110 111 112
2 23 26 31 34 62 78 79 82 94 110 111 114
2 23 27 30 34 62 78 80 82 94 110 112 114
2 23 27 31 34 62 78 79 80 82 94 110 111 112 114
2 23 27 31 34 69 101
2 23 27 31 35 62 79 80 82 94 111 112 114
3 6 10 14 19 24 28 32 37 73 75 76 77
3 6 10 14 19 24 28 32 37 105 107 108 109
3 6 10 14 19 73 75 76 77 105 107 108 109
3 6 10 14 24 28 32 73 75 76 105 107 108
3 6 10 19 24 28 37 73 75 77 105 107 109
3 6 14 19 24 32 37 73 76 77 105 108 109
3 10 14 19 28 32 37 75 76 77 107 108 109
3 24 28 32 37 73 75 76 77 105 107 108 109
4 9 13 17 20 23 27 31 34 78 79 80 82
4 9 13 17 20 23 27 31 34 110 111 112 114
4 9 13 17 20 78 79 80 82 110 111 112 114
4 9 13 17 23 27 31 79 80 82 111 112 114
4 9 13 20 23 27 34 78 80 82 110 112 114
4 9 17 20 23 31 34 78 79 82 110 111 114
4 13 17 20 27 31 34 78 79 80 110 111 112
4 23 27 31 34 78 79 80 82 110 111 112 114
5 8 13 17 20 24 39 43 46 78 79 80 86
5 8 13 17 20 24 39 43 46 110 111 112 118
5 8 13 17 20 78 79 80 86 110 111 112 118
5 8 13 17 24 39 43 79 80 86 111 112 118
5 8 13 20 24 39 46 78 80 86 110 112 118
5 8 17 20 24 43 46 78 79 86 110 111 118
5 9 12 17 20 28 40 51 54 78 79 82 86
5 9 12 17 20 28 40 51 54 110 111 114 118
5 9 12 17 20 78 79 82 86 110 111 114 118
5 9 12 17 28 40 51 79 82 86 111 114 118
5 9 12 20 28 40 54 78 82 86 110 114 118
5 9 13 16 20 32 44 52 58 78 80 82 86
5 9 13 16 20 32 44 52 58 110 112 114 118
5 9 13 16 20 78 80 82 86 110 112 114 118
5 9 13 16 32 44 52 80 82 86 112 114 118
5 9 13 17 20 78 79 80 82 86 110 111 112 114 118
5 9 13 17 20 93 125
5 9 13 17 21 37 49 57 61 79 80 82 86
5 9 13 17 21 37 49 57 61 111 112 114 118
5 9 13 17 21 79 80 82 86 111 112 114 118
5 9 13 17 37 49 57 61 77 93 109 125
5 9 13 20 32 44 52 58 76 93 108 125
5 9 13 21 37 49 57 80 82 86 112 114 118
5 9 13 32 37 44 49 52 57 76 77 92 93
5 9 13 32 37 44 49 52 57 76 77 93 108 109 125
5 9 13 32 37 44 49 52 57 80 82 86 92
5 9 13 32 37 44 49 52 57 80 82 86 112 114 118
5 9 13 32 37 44 49 52 57 108 109 124 125
5 9 13 32 37 44 49 52 57 112 114 118 124
5 9 16 20 32 44 58 78 82 86 110 114 118
5 9 17 20 28 40 51 54 75 93 107 125
5 9 17 21 37 49 61 79 82 86 111 114 118
5 9 17 28 37 40 49 51 61 75 77 91 93
5 9 17 28 37 40 49 51 61 75 77 93 107 109 125
5 9 17 28 37 40 49 51 61 79 82 86 91
5 9 17 28 37 40 49 51 61 79 82 86 111 114 118
5 9 17 28 37 40 49 51 61 107 109 123 125
5 9 17 28 37 40 49 51 61 111 114 118 123
5 9 20 28 32 40 44 54 58 75 76 90 93
5 9 20 28 32 40 44 54 58 75 76 93 107 108 125
5 9 20 28 32 40 44 54 58 78 82 86 90
5 9 20 28 32 40 44 54 58 78 82 86 110 114 118
5 9 20 28 32 40 44 54 58 107 108 122 125
5 9 20 28 32 40 44 54 58 110 114 118 122
5 9 25 28 32 37 40 44 49 75 76 77 93
5 9 25 28 32 37 40 44 49 107 108 109 125
5 9 25 28 32 40 44 75 76 93 107 108 125
5 9 25 28 37 40 49 75 77 93 107 109 125
5 9 25 32 37 44 49 76 77 93 108 109 125
5 9 28 32 37 40 44 49 82 86 114 118
5 12 17 20 28 51 54 78 79 86 110 111 118
5 13 16 20 32 52 58 78 80 86 110 112 118
5 13 17 20 24 39 43 46 73 93 105 125
5 13 17 21 37 57 61 79 80 86 111 112 118
5 13 17 24 37 39 43 57 61 73 77 89 93
5 13 17 24 37 39 43 57 61 73 77 93 105 109 125
5 13 17 24 37 39 43 57 61 79 80 86 89
5 13 17 24 37 39 43 57 61 79 80 86 111 112 118
5 13 17 24 37 39 43 57 61 105 109 121 125
5 13 17 24 37 39 43 57 61 111 112 118 121
5 13 20 24 32 39 46 52 58 73 76 88 93
5 13 20 24 32 39 46 52 58 73 76 93 105 108 125
5 13 20 24 32 39 46 52 58 78 80 86 88
5 13 20 24 32 39 46 52 58 78 80 86 110 112 118
5 13 20 24 32 39 46 52 58 105 108 120 125
5 13 20 24 32 39 46 52 58 110 112 118 120
5 13 24 29 32 37 39 52 57 73 76 77 93
5 13 24 29 32 37 39 52 57 105 108 109 125
5 13 24 29 32 39 52 73 76 93 105 108 125
5 13 24 29 37 39 57 73 77 93 105 109 125
5 13 24 32 37 39 52 57 80 86 112 118
5 13 29 32 37 52 57 76 77 93 108 109 125
5 17 20 24 28 43 46 51 54 73 75 87 93
5 17 20 24 28 43 46 51 54 73 75 93 105 107 125
5 17 20 24 28 43 46 51 54 78 79 86 87
5 17 20 24 28 43 46 51 54 78 79 86 110 111 118
5 17 20 24 28 43 46 51 54 105 107 119 125
5 17 20 24 28 43 46 51 54 110 111 118 119
5 17 24 28 33 37 43 51 61 73 75 77 93
5 17 24 28 33 37 43 51 61 105 107 109 125
5 17 24 28 33 43 51 73 75 93 105 107 125
5 17 24 28 37 43 51 61 79 86 111 118
5 17 24 33 37 43 61 73 77 93 105 109 125
5 17 28 33 37 51 61 75 77 93 107 109 125
5 20 24 28 32 36 46 54 58 73 75 76 93
5 20 24 28 32 36 46 54 58 105 107 108 125
5 20 24 28 32 46 54 58 78 86 110 118
5 20 24 28 36 46 54 73 75 93 105 107 125
5 20 24 32 36 46 58 73 76 93 105 108 125
5 20 28 32 36 54 58 75 76 93 107 108 125
5 24 28 32 36 73 75 76 93 105 107 108 125
5 24 28 32 37 73 75 76 77 93 105 107 108 109 125
5 24 28 32 37 86 118
5 24 28 33 37 73 75 77 93 105 107 109 125
5 24 29 32 37 73 76 77 93 105 108 109 125
5 25 28 32 37 75 76 77 93 107 108 109 125
6 10 14 18 46 54 58 73 75 76 105 107 108
6 10 14 19 24 28 32 37 62 86 94 118
6 10 14 24 28 32 46 54 58 62 70 78 86
6 10 14 24 28 32 46 54 58 62 78 86 94 110 118
6 10 14 24 28 32 46 54 58 70 73 75 76
6 10 14 24 28 32 46 54 58 73 75 76 105 107 108
6 10 14 24 28 32 46 54 58 94 102 110 118
6 10 14 24 28 32 46 54 58 102 105 107 108
6 10 15 19 43 51 61 73 75 77 105 107 109
6 10 19 24 28 37 43 51 61 62 71 79 86
6 10 19 24 28 37 43 51 61 62 79 86 94 111 118
6 10 19 24 28 37 43 51 61 71 73 75 77
6 10 19 24 28 37 43 51 61 73 75 77 105 107 109
6 10 19 24 28 37 43 51 61 94 103 111 118
6 10 19 24 28 37 43 51 61 103 105 107 109
6 10 24 28 38 43 46 51 54 62 78 79 86
6 10 24 28 38 43 46 51 54 94 110 111 118
6 10 24 28 38 43 51 62 79 86 94 111 118
6 10 24 28 38 46 54 62 78 86 94 110 118
6 10 24 28 43 46 51 54 73 75 105 107
6 10 38 43 46 51 54 62 78 79 94 110 111
6 11 14 19 39 52 57 73 76 77 105 108 109
6 14 19 24 32 37 39 52 57 62 72 80 86
6 14 19 24 32 37 39 52 57 62 80 86 94 112 118
6 14 19 24 32 37 39 52 57 72 73 76 77
6 14 19 24 32 37 39 52 57 73 76 77 105 108 109
6 14 19 24 32 37 39 52 57 94 104 112 118
6 14 19 24 32 37 39 52 57 104 105 108 109
6 14 24 32 39 42 46 52 58 62 78 80 86
6 14 24 32 39 42 46 52 58 94 110 112 118
6 14 24 32 39 42 52 62 80 86 94 112 118
6 14 24 32 39 46 52 58 73 76 105 108
6 14 24 32 42 46 58 62 78 86 94 110 118
6 14 39 42 46 52 58 62 78 80 94 110 112
6 19 24 37 39 43 47 57 61 62 79 80 86
6 19 24 37 39 43 47 57 61 94 111 112 118
6 19 24 37 39 43 57 61 73 77 105 109
6 19 24 37 39 47 57 62 80 86 94 112 118
6 19 24 37 43 47 61 62 79 86 94 111 118
6 19 39 43 47 57 61 62 79 80 94 111 112
6 22 39 43 46 62 78 79 80 94 110 111 112
6 24 38 43 46 62 78 79 86 94 110 111 118
6 24 39 42 46 62 78 80 86 94 110 112 118
6 24 39 43 46 62 78 79 80 86 94 110 111 112 118
6 24 39 43 46 73 105
6 24 39 43 47 62 79 80 86 94 111 112 118
7 10 14 19 40 44 49 75 76 77 107 108 109
7 23 40 44 49 69 75 76 77 101 107 108 109
8 13 17 20 39 43 46 78 79 80 110 111 112
8 24 39 43 46 78 79 80 86 110 111 112 118
9 12 17 20 40 51 54 78 79 82 110 111 114
9 13 16 20 44 52 58 78 80 82 110 112 114
9 13 17 20 23 27 31 34 69 93 101 125
9 13 17 21 49 57 61 79 80 82 111 112 114
9 13 17 23 27 31 49 57 61 69 77 85 93
9 13 17 23 27 31 49 57 61 69 77 93 101 109 125
9 13 17 23 27 31 49 57 61 79 80 82 85
9 13 17 23 27 31 49 57 61 79 80 82 111 112 114
9 13 17 23 27 31 49 57 61 101 109 117 125
9 13 17 23 27 31 49 57 61 111 112 114 117
9 13 20 23 27 34 44 52 58 69 76 84 93
9 13 20 23 27 34 44 52 58 69 76 93 101 108 125
9 13 20 23 27 34 44 52 58 78 80 82 84
9 13 20 23 27 34 44 52 58 78 80 82 110 112 114
9 13 20 23 27 34 44 52 58 101 108 116 125
9 13 20 23 27 34 44 52 58 110 112 114 116
9 13 23 27 41 44 49 52 57 69 76 77 93
9 13 23 27 41 44 49 52 57 101 108 109 125
9 13 23 27 41 44 52 69 76 93 101 108 125
9 13 23 27 41 49 57 69 77 93 101 109 125
9 13 23 27 44 49 52 57 80 82 112 114
9 13 41 44 49 52 57 76 77 93 108 109 125
9 17 20 23 31 34 40 51 54 69 75 83 93
9 17 20 23 31 34 40 51 54 69 75 93 101 107 125
9 17 20 23 31 34 40 51 54 78 79 82 83
9 17 20 23 31 34 40 51 54 78 79 82 110 111 114
9 17 20 23 31 34 40 51 54 101 107 115 125
9 17 20 23 31 34 40 51 54 110 111 114 115
9 17 23 31 40 45 49 51 61 69 75 77 93
9 17 23 31 40 45 49 51 61 101 107 109 125
9 17 23 31 40 45 51 69 75 93 101 107 125
9 17 23 31 40 49 51 61 79 82 111 114
9 17 23 31 45 49 61 69 77 93 101 109 125
9 17 40 45 49 51 61 75 77 93 107 109 125
9 20 23 34 40 44 48 54 58 69 75 76 93
9 20 23 34 40 44 48 54 58 101 107 108 125
9 20 23 34 40 44 54 58 78 82 110 114
9 20 23 34 40 48 54 69 75 93 101 107 125
9 20 23 34 44 48 58 69 76 93 101 108 125
9 20 40 44 48 54 58 75 76 93 107 108 125
9 23 40 44 48 69 75 76 93 101 107 108 125
9 23 40 44 49 69 75 76 77 93 101 107 108 109 125
9 23 40 44 49 82 114
9 23 40 45 49 69 75 77 93 101 107 109 125
9 23 41 44 49 69 76 77 93 101 108 109 125
9 25 40 44 49 75 76 77 93 107 108 109 125
10 14 19 28 32 37 40 44 49 62 74 82 86
10 14 19 28 32 37 40 44 49 62 82 86 94 114 118
10 14 19 28 32 37 40 44 49 74 75 76 77
10 14 19 28 32 37 40 44 49 75 76 77 107 108 109
10 14 19 28 32 37 40 44 49 94 106 114 118
10 14 19 28 32 37 40 44 49 106 107 108 109
10 14 28 32 40 44 50 54 58 62 78 82 86
10 14 28 32 40 44 50 54 58 94 110 114 118
10 14 28 32 40 44 50 62 82 86 94 114 118
10 14 28 32 40 44 54 58 75 76 107 108
10 14 28 32 50 54 58 62 78 86 94 110 118
10 14 40 44 50 54 58 62 78 82 94 110 114
10 19 28 37 40 49 51 55 61 62 79 82 86
10 19 28 37 40 49 51 55 61 94 111 114 118
10 19 28 37 40 49 51 61 75 77 107 109
10 19 28 37 40 49 55 62 82 86 94 114 118
10 19 28 37 51 55 61 62 79 86 94 111 118
10 19 40 49 51 55 61 62 79 82 94 111 114
10 26 40 51 54 62 78 79 82 94 110 111 114
10 28 38 51 54 62 78 79 86 94 110 111 118
10 28 40 50 54 62 78 82 86 94 110 114 118
10 28 40 51 54 62 78 79 82 86 94 110 111 114 118
10 28 40 51 54 75 107
10 28 40 51 55 62 79 82 86 94 111 114 118
11 27 39 52 57 69 73 76 77 101 105 108 109
12 28 40 51 54 78 79 82 86 110 111 114 118
13 17 20 27 31 34 39 43 46 69 73 81 93
13 17 20 27 31 34 39 43 46 69 73 93 101 105 125
13 17 20 27 31 34 39 43 46 78 79 80 81
13 17 20 27 31 34 39 43 46 78 79 80 110 111 112
13 17 20 27 31 34 39 43 46 101 105 113 125
13 17 20 27 31 34 39 43 46 110 111 112 113
13 17 27 31 39 43 53 57 61 69 73 77 93
13 17 27 31 39 43 53 57 61 101 105 109 125
13 17 27 31 39 43 53 69 73 93 101 105 125
13 17 27 31 39 43 57 61 79 80 111 112
13 17 27 31 53 57 61 69 77 93 101 109 125
13 17 39 43 53 57 61 73 77 93 105 109 125
13 20 27 34 39 46 52 56 58 69 73 76 93
13 20 27 34 39 46 52 56 58 101 105 108 125
13 20 27 34 39 46 52 58 78 80 110 112
13 20 27 34 39 46 56 69 73 93 101 105 125
13 20 27 34 52 56 58 69 76 93 101 108 125
13 20 39 46 52 56 58 73 76 93 105 108 125
13 27 39 52 56 69 73 76 93 101 105 108 125
13 27 39 52 57 69 73 76 77 93 101 105 108 109 125
13 27 39 52 57 80 112
13 27 39 53 57 69 73 77 93 101 105 109 125
13 27 41 52 57 69 76 77 93 101 108 109 125
13 29 39 52 57 73 76 77 93 105 108 109 125
14 19 32 37 44 49 52 57 59 62 80 82 86
14 19 32 37 44 49 52 57 59 94 112 114 118
14 19 32 37 44 49 52 57 76 77 108 109
14 19 32 37 44 49 59 62 82 86 94 114 118
14 19 32 37 52 57 59 62 80 86 94 112 118
14 19 44 49 52 57 59 62 80 82 94 112 114
14 30 44 52 58 62 78 80 82 94 110 112 114
14 32 42 52 58 62 78 80 86 94 110 112 118
14 32 44 50 58 62 78 82 86 94 110 114 118
14 32 44 52 58 62 78 80 82 86 94 110 112 114 118
14 32 44 52 58 76 108
14 32 44 52 59 62 80 82 86 94 112 114 118
15 31 43 51 61 69 73 75 77 101 105 107 109
16 32 44 52 58 78 80 82 86 110 112 114 118
17 20 31 34 43 46 51 54 60 69 73 75 93
17 20 31 34 43 46 51 54 60 101 105 107 125
17 20 31 34 43 46 51 54 78 79 110 111
17 20 31 34 43 46 60 69 73 93 101 105 125
17 20 31 34 51 54 60 69 75 93 101 107 125
17 20 43 46 51 54 60 73 75 93 105 107 125
17 31 43 51 60 69 73 75 93 101 105 107 125
17 31 43 51 61 69 73 75 77 93 101 105 107 109 125
17 31 43 51 61 79 111
17 31 43 53 61 69 73 77 93 101 105 109 125
17 31 45 51 61 69 75 77 93 101 107 109 125
17 33 43 51 61 73 75 77 93 105 107 109 125
18 34 46 54 58 69 73 75 76 101 105 107 108
19 35 49 57 61 62 79 80 82 94 111 112 114
19 37 47 57 61 62 79 80 86 94 111 112 118
19 37 49 55 61 62 79 82 86 94 111 114 118
19 37 49 57 59 62 80 82 86 94 112 114 118
19 37 49 57 61 62 79 80 82 86 94 111 112 114 118
19 37 49 57 61 77 109
20 34 46 54 58 69 73 75 76 93 101 105 107 108 125
20 34 46 54 58 78 110
20 34 46 54 60 69 73 75 93 101 105 107 125
20 34 46 56 58 69 73 76 93 101 105 108 125
20 34 48 54 58 69 75 76 93 101 107 108 125
20 36 46 54 58 73 75 76 93 105 107 108 125
21 37 49 57 61 79 80 82 86 111 112 114 118
22 27 31 34 39 43 46 78 79 80 110 111 112
23 26 31 34 40 51 54 78 79 82 110 111 114
23 27 30 34 44 52 58 78 80 82 110 112 114
23 27 31 35 49 57 61 79 80 82 111 112 114
23 27 41 44 49 52 57 69 76 77 101 108 109
23 31 40 45 49 51 61 69 75 77 101 107 109
23 34 40 44 48 54 58 69 75 76 101 107 108
24 28 32 36 46 54 58 73 75 76 105 107 108
24 28 33 37 43 51 61 73 75 77 105 107 109
24 28 38 43 46 51 54 78 79 86 110 111 118
24 29 32 37 39 52 57 73 76 77 105 108 109
24 32 39 42 46 52 58 78 80 86 110 112 118
24 37 39 43 47 57 61 79 80 86 111 112 118
25 28 32 37 40 44 49 75 76 77 107 108 109
27 31 39 43 53 57 61 69 73 77 101 105 109
27 34 39 46 52 56 58 69 73 76 101 105 108
28 32 40 44 50 54 58 78 82 86 110 114 118
28 37 40 49 51 55 61 79 82 86 111 114 118
31 34 43 46 51 54 60 69 73 75 101 105 107
32 37 44 49 52 57 59 80 82 86 112 114 118
62 78 79 80 82 86 94 110 111 112 114 118
69 73 75 76 77 93 101 105 107 108 109 125


==> anc/verify/certificates/E7-forced-closure.json <==
{
  "seed": [
    0,
    2,
    6,
    10,
    14,
    19,
    62,
    69,
    73,
    75,
    76,
    77
  ],
  "forced_count": 744,
  "forced_facets": [
    [
      0,
      2,
      6,
      10,
      14,
      19,
      62,
      69,
      73,
      75,
      76,
      77
    ],
    [
      0,
      2,
      6,
      10,
      14,
      34,
      46,
      54,
      58,
      62,
      69,
      73,
      75,
      76,
      78
    ],
    [
      0,
      2,
      6,
      10,
      19,
      31,
      43,
      51,
      61,
      62,
      69,
      73,
      75,
      77,
      79
    ],
    [
      0,
      2,
      6,
      14,
      19,
      27,
      39,
      52,
      57,
      62,
      69,
      73,
      76,
      77,
      80
    ],
    [
      0,
      2,
      10,
      14,
      19,
      23,
      40,
      44,
      49,
      62,
      69,
      75,
      76,
      77,
      82
    ],
    [
      0,
      6,
      10,
      14,
      19,
      24,
      28,
      32,
      37,
      62,
      73,
      75,
      76,
      77,
      86
    ],
    [
      0,
      69,
      73,
      75,
      76,
      77,
      93
    ],
    [
      2,
      6,
      10,
      14,
      19,
      62,
      94
    ],
    [
      2,
      6,
      10,
      14,
      19,
      69,
      73,
      75,
      76,
      77,
      101,
      105,
      107,
      108,
      109
    ],
    [
      0,
      2,
      6,
      10,
      34,
      46,
      54,
      62,
      63,
      69,
      73,
      75,
      78
    ],
    [
      0,
      2,
      6,
      14,
      34,
      46,
      58,
      62,
      64,
      69,
      73,
      76,
      78
    ],
    [
      0,
      2,
      10,
      14,
      34,
      54,
      58,
      62,
      66,
      69,
      75,
      76,
      78
    ],
    [
      0,
      6,
      10,
      14,
      46,
      54,
      58,
      62,
      70,
      73,
      75,
      76,
      78
    ],
    [
      0,
      20,
      34,
      46,
      54,
      58,
      69,
      73,
      75,
      76,
      78,
      93
    ],
    [
      2,
      6,
      10,
      14,
      34,
      46,
      54,
      58,
      62,
      78,
      94,
      110
    ],
    [
      2,
      6,
      10,
      14,
      18,
      34,
      46,
      54,
      58,
      69,
      73,
      75,
      76
    ],
    [
      0,
      2,
      6,
      10,
      31,
      43,
      51,
      62,
      63,
      69,
      73,
      75,
      79
    ],
    [
      0,
      2,
      6,
      19,
      31,
      43,
      61,
      62,
      65,
      69,
      73,
      77,
      79
    ],
    [
      0,
      2,
      10,
      19,
      31,
      51,
      61,
      62,
      67,
      69,
      75,
      77,
      79
    ],
    [
      0,
      6,
      10,
      19,
      43,
      51,
      61,
      62,
      71,
      73,
      75,
      77,
      79
    ],
    [
      0,
      17,
      31,
      43,
      51,
      61,
      69,
      73,
      75,
      77,
      79,
      93
    ],
    [
      2,
      6,
      10,
      19,
      31,
      43,
      51,
      61,
      62,
      79,
      94,
      111
    ],
    [
      2,
      6,
      10,
      15,
      19,
      31,
      43,
      51,
      61,
      69,
      73,
      75,
      77
    ],
    [
      0,
      2,
      6,
      14,
      27,
      39,
      52,
      62,
      64,
      69,
      73,
      76,
      80
    ],
    [
      0,
      2,
      6,
      19,
      27,
      39,
      57,
      62,
      65,
      69,
      73,
      77,
      80
    ],
    [
      0,
      2,
      14,
      19,
      27,
      52,
      57,
      62,
      68,
      69,
      76,
      77,
      80
    ],
    [
      0,
      6,
      14,
      19,
      39,
      52,
      57,
      62,
      72,
      73,
      76,
      77,
      80
    ],
    [
      0,
      13,
      27,
      39,
      52,
      57,
      69,
      73,
      76,
      77,
      80,
      93
    ],
    [
      2,
      6,
      14,
      19,
      27,
      39,
      52,
      57,
      62,
      80,
      94,
      112
    ],
    [
      2,
      6,
      11,
      14,
      19,
      27,
      39,
      52,
      57,
      69,
      73,
      76,
      77
    ],
    [
      0,
      2,
      10,
      14,
      23,
      40,
      44,
      62,
      66,
      69,
      75,
      76,
      82
    ],
    [
      0,
      2,
      10,
      19,
      23,
      40,
      49,
      62,
      67,
      69,
      75,
      77,
      82
    ],
    [
      0,
      2,
      14,
      19,
      23,
      44,
      49,
      62,
      68,
      69,
      76,
      77,
      82
    ],
    [
      0,
      10,
      14,
      19,
      40,
      44,
      49,
      62,
      74,
      75,
      76,
      77,
      82
    ],
    [
      0,
      9,
      23,
      40,
      44,
      49,
      69,
      75,
      76,
      77,
      82,
      93
    ],
    [
      2,
      10,
      14,
      19,
      23,
      40,
      44,
      49,
      62,
      82,
      94,
      114
    ],
    [
      2,
      7,
      10,
      14,
      19,
      23,
      40,
      44,
      49,
      69,
      75,
      76,
      77
    ],
    [
      0,
      6,
      10,
      14,
      24,
      28,
      32,
      62,
      70,
      73,
      75,
      76,
      86
    ],
    [
      0,
      6,
      10,
      19,
      24,
      28,
      37,
      62,
      71,
      73,
      75,
      77,
      86
    ],
    [
      0,
      6,
      14,
      19,
      24,
      32,
      37,
      62,
      72,
      73,
      76,
      77,
      86
    ],
    [
      0,
      10,
      14,
      19,
      28,
      32,
      37,
      62,
      74,
      75,
      76,
      77,
      86
    ],
    [
      0,
      5,
      24,
      28,
      32,
      37,
      73,
      75,
      76,
      77,
      86,
      93
    ],
    [
      6,
      10,
      14,
      19,
      24,
      28,
      32,
      37,
      62,
      86,
      94,
      118
    ],
    [
      3,
      6,
      10,
      14,
      19,
      24,
      28,
      32,
      37,
      73,
      75,
      76,
      77
    ],
    [
      1,
      2,
      6,
      10,
      14,
      19,
      94,
      101,
      105,
      107,
      108,
      109
    ],
    [
      2,
      6,
      10,
      14,
      18,
      69,
      73,
      75,
      76,
      101,
      105,
      107,
      108
    ],
    [
      2,
      6,
      10,
      15,
      19,
      69,
      73,
      75,
      77,
      101,
      105,
      107,
      109
    ],
    [
      2,
      6,
      11,
      14,
      19,
      69,
      73,
      76,
      77,
      101,
      105,
      108,
      109
    ],
    [
      2,
      7,
      10,
      14,
      19,
      69,
      75,
      76,
      77,
      101,
      107,
      108,
      109
    ],
    [
      3,
      6,
      10,
      14,
      19,
      73,
      75,
      76,
      77,
      105,
      107,
      108,
      109
    ],
    [
      69,
      73,
      75,
      76,
      77,
      93,
      101,
      105,
      107,
      108,
      109,
      125
    ],
    [
      0,
      2,
      6,
      31,
      34,
      43,
      46,
      62,
      63,
      69,
      73,
      78,
      79
    ],
    [
      0,
      2,
      10,
      31,
      34,
      51,
      54,
      62,
      63,
      69,
      75,
      78,
      79
    ],
    [
      0,
      6,
      10,
      43,
      46,
      51,
      54,
      62,
      63,
      73,
      75,
      78,
      79
    ],
    [
      0,
      31,
      34,
      43,
      46,
      51,
      54,
      63,
      69,
      73,
      75,
      78,
      79
    ],
    [
      2,
      6,
      10,
      31,
      34,
      43,
      46,
      51,
      54,
      62,
      63,
      78,
      79
    ],
    [
      2,
      6,
      10,
      31,
      34,
      43,
      46,
      51,
      54,
      63,
      69,
      73,
      75
    ],
    [
      0,
      2,
      6,
      27,
      34,
      39,
      46,
      62,
      64,
      69,
      73,
      78,
      80
    ],
    [
      0,
      2,
      14,
      27,
      34,
      52,
      58,
      62,
      64,
      69,
      76,
      78,
      80
    ],
    [
      0,
      6,
      14,
      39,
      46,
      52,
      58,
      62,
      64,
      73,
      76,
      78,
      80
    ],
    [
      0,
      27,
      34,
      39,
      46,
      52,
      58,
      64,
      69,
      73,
      76,
      78,
      80
    ],
    [
      2,
      6,
      14,
      27,
      34,
      39,
      46,
      52,
      58,
      62,
      64,
      78,
      80
    ],
    [
      2,
      6,
      14,
      27,
      34,
      39,
      46,
      52,
      58,
      64,
      69,
      73,
      76
    ],
    [
      0,
      2,
      10,
      23,
      34,
      40,
      54,
      62,
      66,
      69,
      75,
      78,
      82
    ],
    [
      0,
      2,
      14,
      23,
      34,
      44,
      58,
      62,
      66,
      69,
      76,
      78,
      82
    ],
    [
      0,
      10,
      14,
      40,
      44,
      54,
      58,
      62,
      66,
      75,
      76,
      78,
      82
    ],
    [
      0,
      23,
      34,
      40,
      44,
      54,
      58,
      66,
      69,
      75,
      76,
      78,
      82
    ],
    [
      2,
      10,
      14,
      23,
      34,
      40,
      44,
      54,
      58,
      62,
      66,
      78,
      82
    ],
    [
      2,
      10,
      14,
      23,
      34,
      40,
      44,
      54,
      58,
      66,
      69,
      75,
      76
    ],
    [
      0,
      6,
      10,
      24,
      28,
      46,
      54,
      62,
      70,
      73,
      75,
      78,
      86
    ],
    [
      0,
      6,
      14,
      24,
      32,
      46,
      58,
      62,
      70,
      73,
      76,
      78,
      86
    ],
    [
      0,
      10,
      14,
      28,
      32,
      54,
      58,
      62,
      70,
      75,
      76,
      78,
      86
    ],
    [
      0,
      24,
      28,
      32,
      46,
      54,
      58,
      70,
      73,
      75,
      76,
      78,
      86
    ],
    [
      6,
      10,
      14,
      24,
      28,
      32,
      46,
      54,
      58,
      62,
      70,
      78,
      86
    ],
    [
      6,
      10,
      14,
      24,
      28,
      32,
      46,
      54,
      58,
      70,
      73,
      75,
      76
    ],
    [
      0,
      17,
      20,
      31,
      34,
      43,
      46,
      51,
      54,
      69,
      73,
      75,
      78,
      79,
      93
    ],
    [
      0,
      13,
      20,
      27,
      34,
      39,
      46,
      52,
      58,
      69,
      73,
      76,
      78,
      80,
      93
    ],
    [
      0,
      9,
      20,
      23,
      34,
      40,
      44,
      54,
      58,
      69,
      75,
      76,
      78,
      82,
      93
    ],
    [
      0,
      5,
      20,
      24,
      28,
      32,
      46,
      54,
      58,
      73,
      75,
      76,
      78,
      86,
      93
    ],
    [
      20,
      34,
      46,
      54,
      58,
      69,
      73,
      75,
      76,
      93,
      101,
      105,
      107,
      108,
      125
    ],
    [
      20,
      34,
      46,
      54,
      58,
      78,
      110
    ],
    [
      1,
      2,
      6,
      10,
      14,
      34,
      46,
      54,
      58,
      94,
      101,
      105,
      107,
      108,
      110
    ],
    [
      2,
      6,
      10,
      31,
      34,
      43,
      46,
      51,
      54,
      62,
      78,
      79,
      94,
      110,
      111
    ],
    [
      2,
      6,
      14,
      27,
      34,
      39,
      46,
      52,
      58,
      62,
      78,
      80,
      94,
      110,
      112
    ],
    [
      2,
      10,
      14,
      23,
      34,
      40,
      44,
      54,
      58,
      62,
      78,
      82,
      94,
      110,
      114
    ],
    [
      6,
      10,
      14,
      24,
      28,
      32,
      46,
      54,
      58,
      62,
      78,
      86,
      94,
      110,
      118
    ],
    [
      2,
      6,
      10,
      14,
      18,
      34,
      46,
      54,
      58,
      101,
      105,
      107,
      108
    ],
    [
      2,
      6,
      10,
      18,
      34,
      46,
      54,
      69,
      73,
      75,
      101,
      105,
      107
    ],
    [
      2,
      6,
      14,
      18,
      34,
      46,
      58,
      69,
      73,
      76,
      101,
      105,
      108
    ],
    [
      2,
      10,
      14,
      18,
      34,
      54,
      58,
      69,
      75,
      76,
      101,
      107,
      108
    ],
    [
      6,
      10,
      14,
      18,
      46,
      54,
      58,
      73,
      75,
      76,
      105,
      107,
      108
    ],
    [
      18,
      34,
      46,
      54,
      58,
      69,
      73,
      75,
      76,
      101,
      105,
      107,
      108
    ],
    [
      0,
      2,
      6,
      27,
      31,
      39,
      43,
      62,
      65,
      69,
      73,
      79,
      80
    ],
    [
      0,
      2,
      19,
      27,
      31,
      57,
      61,
      62,
      65,
      69,
      77,
      79,
      80
    ],
    [
      0,
      6,
      19,
      39,
      43,
      57,
      61,
      62,
      65,
      73,
      77,
      79,
      80
    ],
    [
      0,
      27,
      31,
      39,
      43,
      57,
      61,
      65,
      69,
      73,
      77,
      79,
      80
    ],
    [
      2,
      6,
      19,
      27,
      31,
      39,
      43,
      57,
      61,
      62,
      65,
      79,
      80
    ],
    [
      2,
      6,
      19,
      27,
      31,
      39,
      43,
      57,
      61,
      65,
      69,
      73,
      77
    ],
    [
      0,
      2,
      10,
      23,
      31,
      40,
      51,
      62,
      67,
      69,
      75,
      79,
      82
    ],
    [
      0,
      2,
      19,
      23,
      31,
      49,
      61,
      62,
      67,
      69,
      77,
      79,
      82
    ],
    [
      0,
      10,
      19,
      40,
      49,
      51,
      61,
      62,
      67,
      75,
      77,
      79,
      82
    ],
    [
      0,
      23,
      31,
      40,
      49,
      51,
      61,
      67,
      69,
      75,
      77,
      79,
      82
    ],
    [
      2,
      10,
      19,
      23,
      31,
      40,
      49,
      51,
      61,
      62,
      67,
      79,
      82
    ],
    [
      2,
      10,
      19,
      23,
      31,
      40,
      49,
      51,
      61,
      67,
      69,
      75,
      77
    ],
    [
      0,
      6,
      10,
      24,
      28,
      43,
      51,
      62,
      71,
      73,
      75,
      79,
      86
    ],
    [
      0,
      6,
      19,
      24,
      37,
      43,
      61,
      62,
      71,
      73,
      77,
      79,
      86
    ],
    [
      0,
      10,
      19,
      28,
      37,
      51,
      61,
      62,
      71,
      75,
      77,
      79,
      86
    ],
    [
      0,
      24,
      28,
      37,
      43,
      51,
      61,
      71,
      73,
      75,
      77,
      79,
      86
    ],
    [
      6,
      10,
      19,
      24,
      28,
      37,
      43,
      51,
      61,
      62,
      71,
      79,
      86
    ],
    [
      6,
      10,
      19,
      24,
      28,
      37,
      43,
      51,
      61,
      71,
      73,
      75,
      77
    ],
    [
      0,
      13,
      17,
      27,
      31,
      39,
      43,
      57,
      61,
      69,
      73,
      77,
      79,
      80,
      93
    ],
    [
      0,
      9,
      17,
      23,
      31,
      40,
      49,
      51,
      61,
      69,
      75,
      77,
      79,
      82,
      93
    ],
    [
      0,
      5,
      17,
      24,
      28,
      37,
      43,
      51,
      61,
      73,
      75,
      77,
      79,
      86,
      93
    ],
    [
      17,
      31,
      43,
      51,
      61,
      69,
      73,
      75,
      77,
      93,
      101,
      105,
      107,
      109,
      125
    ],
    [
      17,
      31,
      43,
      51,
      61,
      79,
      111
    ],
    [
      1,
      2,
      6,
      10,
      19,
      31,
      43,
      51,
      61,
      94,
      101,
      105,
      107,
      109,
      111
    ],
    [
      2,
      6,
      19,
      27,
      31,
      39,
      43,
      57,
      61,
      62,
      79,
      80,
      94,
      111,
      112
    ],
    [
      2,
      10,
      19,
      23,
      31,
      40,
      49,
      51,
      61,
      62,
      79,
      82,
      94,
      111,
      114
    ],
    [
      6,
      10,
      19,
      24,
      28,
      37,
      43,
      51,
      61,
      62,
      79,
      86,
      94,
      111,
      118
    ],
    [
      2,
      6,
      10,
      15,
      19,
      31,
      43,
      51,
      61,
      101,
      105,
      107,
      109
    ],
    [
      2,
      6,
      10,
      15,
      31,
      43,
      51,
      69,
      73,
      75,
      101,
      105,
      107
    ],
    [
      2,
      6,
      15,
      19,
      31,
      43,
      61,
      69,
      73,
      77,
      101,
      105,
      109
    ],
    [
      2,
      10,
      15,
      19,
      31,
      51,
      61,
      69,
      75,
      77,
      101,
      107,
      109
    ],
    [
      6,
      10,
      15,
      19,
      43,
      51,
      61,
      73,
      75,
      77,
      105,
      107,
      109
    ],
    [
      15,
      31,
      43,
      51,
      61,
      69,
      73,
      75,
      77,
      101,
      105,
      107,
      109
    ],
    [
      0,
      2,
      14,
      23,
      27,
      44,
      52,
      62,
      68,
      69,
      76,
      80,
      82
    ],
    [
      0,
      2,
      19,
      23,
      27,
      49,
      57,
      62,
      68,
      69,
      77,
      80,
      82
    ],
    [
      0,
      14,
      19,
      44,
      49,
      52,
      57,
      62,
      68,
      76,
      77,
      80,
      82
    ],
    [
      0,
      23,
      27,
      44,
      49,
      52,
      57,
      68,
      69,
      76,
      77,
      80,
      82
    ],
    [
      2,
      14,
      19,
      23,
      27,
      44,
      49,
      52,
      57,
      62,
      68,
      80,
      82
    ],
    [
      2,
      14,
      19,
      23,
      27,
      44,
      49,
      52,
      57,
      68,
      69,
      76,
      77
    ],
    [
      0,
      6,
      14,
      24,
      32,
      39,
      52,
      62,
      72,
      73,
      76,
      80,
      86
    ],
    [
      0,
      6,
      19,
      24,
      37,
      39,
      57,
      62,
      72,
      73,
      77,
      80,
      86
    ],
    [
      0,
      14,
      19,
      32,
      37,
      52,
      57,
      62,
      72,
      76,
      77,
      80,
      86
    ],
    [
      0,
      24,
      32,
      37,
      39,
      52,
      57,
      72,
      73,
      76,
      77,
      80,
      86
    ],
    [
      6,
      14,
      19,
      24,
      32,
      37,
      39,
      52,
      57,
      62,
      72,
      80,
      86
    ],
    [
      6,
      14,
      19,
      24,
      32,
      37,
      39,
      52,
      57,
      72,
      73,
      76,
      77
    ],
    [
      0,
      9,
      13,
      23,
      27,
      44,
      49,
      52,
      57,
      69,
      76,
      77,
      80,
      82,
      93
    ],
    [
      0,
      5,
      13,
      24,
      32,
      37,
      39,
      52,
      57,
      73,
      76,
      77,
      80,
      86,
      93
    ],
    [
      13,
      27,
      39,
      52,
      57,
      69,
      73,
      76,
      77,
      93,
      101,
      105,
      108,
      109,
      125
    ],
    [
      13,
      27,
      39,
      52,
      57,
      80,
      112
    ],
    [
      1,
      2,
      6,
      14,
      19,
      27,
      39,
      52,
      57,
      94,
      101,
      105,
      108,
      109,
      112
    ],
    [
      2,
      14,
      19,
      23,
      27,
      44,
      49,
      52,
      57,
      62,
      80,
      82,
      94,
      112,
      114
    ],
    [
      6,
      14,
      19,
      24,
      32,
      37,
      39,
      52,
      57,
      62,
      80,
      86,
      94,
      112,
      118
    ],
    [
      2,
      6,
      11,
      14,
      19,
      27,
      39,
      52,
      57,
      101,
      105,
      108,
      109
    ],
    [
      2,
      6,
      11,
      14,
      27,
      39,
      52,
      69,
      73,
      76,
      101,
      105,
      108
    ],
    [
      2,
      6,
      11,
      19,
      27,
      39,
      57,
      69,
      73,
      77,
      101,
      105,
      109
    ],
    [
      2,
      11,
      14,
      19,
      27,
      52,
      57,
      69,
      76,
      77,
      101,
      108,
      109
    ],
    [
      6,
      11,
      14,
      19,
      39,
      52,
      57,
      73,
      76,
      77,
      105,
      108,
      109
    ],
    [
      11,
      27,
      39,
      52,
      57,
      69,
      73,
      76,
      77,
      101,
      105,
      108,
      109
    ],
    [
      0,
      10,
      14,
      28,
      32,
      40,
      44,
      62,
      74,
      75,
      76,
      82,
      86
    ],
    [
      0,
      10,
      19,
      28,
      37,
      40,
      49,
      62,
      74,
      75,
      77,
      82,
      86
    ],
    [
      0,
      14,
      19,
      32,
      37,
      44,
      49,
      62,
      74,
      76,
      77,
      82,
      86
    ],
    [
      0,
      28,
      32,
      37,
      40,
      44,
      49,
      74,
      75,
      76,
      77,
      82,
      86
    ],
    [
      10,
      14,
      19,
      28,
      32,
      37,
      40,
      44,
      49,
      62,
      74,
      82,
      86
    ],
    [
      10,
      14,
      19,
      28,
      32,
      37,
      40,
      44,
      49,
      74,
      75,
      76,
      77
    ],
    [
      0,
      5,
      9,
      28,
      32,
      37,
      40,
      44,
      49,
      75,
      76,
      77,
      82,
      86,
      93
    ],
    [
      9,
      23,
      40,
      44,
      49,
      69,
      75,
      76,
      77,
      93,
      101,
      107,
      108,
      109,
      125
    ],
    [
      9,
      23,
      40,
      44,
      49,
      82,
      114
    ],
    [
      1,
      2,
      10,
      14,
      19,
      23,
      40,
      44,
      49,
      94,
      101,
      107,
      108,
      109,
      114
    ],
    [
      10,
      14,
      19,
      28,
      32,
      37,
      40,
      44,
      49,
      62,
      82,
      86,
      94,
      114,
      118
    ],
    [
      2,
      7,
      10,
      14,
      19,
      23,
      40,
      44,
      49,
      101,
      107,
      108,
      109
    ],
    [
      2,
      7,
      10,
      14,
      23,
      40,
      44,
      69,
      75,
      76,
      101,
      107,
      108
    ],
    [
      2,
      7,
      10,
      19,
      23,
      40,
      49,
      69,
      75,
      77,
      101,
      107,
      109
    ],
    [
      2,
      7,
      14,
      19,
      23,
      44,
      49,
      69,
      76,
      77,
      101,
      108,
      109
    ],
    [
      7,
      10,
      14,
      19,
      40,
      44,
      49,
      75,
      76,
      77,
      107,
      108,
      109
    ],
    [
      7,
      23,
      40,
      44,
      49,
      69,
      75,
      76,
      77,
      101,
      107,
      108,
      109
    ],
    [
      5,
      24,
      28,
      32,
      37,
      73,
      75,
      76,
      77,
      93,
      105,
      107,
      108,
      109,
      125
    ],
    [
      5,
      24,
      28,
      32,
      37,
      86,
      118
    ],
    [
      1,
      6,
      10,
      14,
      19,
      24,
      28,
      32,
      37,
      94,
      105,
      107,
      108,
      109,
      118
    ],
    [
      3,
      6,
      10,
      14,
      19,
      24,
      28,
      32,
      37,
      105,
      107,
      108,
      109
    ],
    [
      3,
      6,
      10,
      14,
      24,
      28,
      32,
      73,
      75,
      76,
      105,
      107,
      108
    ],
    [
      3,
      6,
      10,
      19,
      24,
      28,
      37,
      73,
      75,
      77,
      105,
      107,
      109
    ],
    [
      3,
      6,
      14,
      19,
      24,
      32,
      37,
      73,
      76,
      77,
      105,
      108,
      109
    ],
    [
      3,
      10,
      14,
      19,
      28,
      32,
      37,
      75,
      76,
      77,
      107,
      108,
      109
    ],
    [
      3,
      24,
      28,
      32,
      37,
      73,
      75,
      76,
      77,
      105,
      107,
      108,
      109
    ],
    [
      1,
      101,
      105,
      107,
      108,
      109,
      125
    ],
    [
      0,
      2,
      6,
      27,
      31,
      34,
      39,
      43,
      46,
      62,
      69,
      73,
      78,
      79,
      80
    ],
    [
      0,
      2,
      10,
      23,
      31,
      34,
      40,
      51,
      54,
      62,
      69,
      75,
      78,
      79,
      82
    ],
    [
      0,
      6,
      10,
      24,
      28,
      43,
      46,
      51,
      54,
      62,
      73,
      75,
      78,
      79,
      86
    ],
    [
      2,
      6,
      10,
      31,
      34,
      43,
      46,
      51,
      54,
      69,
      73,
      75,
      101,
      105,
      107
    ],
    [
      0,
      2,
      14,
      23,
      27,
      34,
      44,
      52,
      58,
      62,
      69,
      76,
      78,
      80,
      82
    ],
    [
      0,
      6,
      14,
      24,
      32,
      39,
      46,
      52,
      58,
      62,
      73,
      76,
      78,
      80,
      86
    ],
    [
      2,
      6,
      14,
      27,
      34,
      39,
      46,
      52,
      58,
      69,
      73,
      76,
      101,
      105,
      108
    ],
    [
      0,
      10,
      14,
      28,
      32,
      40,
      44,
      54,
      58,
      62,
      75,
      76,
      78,
      82,
      86
    ],
    [
      2,
      10,
      14,
      23,
      34,
      40,
      44,
      54,
      58,
      69,
      75,
      76,
      101,
      107,
      108
    ],
    [
      6,
      10,
      14,
      24,
      28,
      32,
      46,
      54,
      58,
      73,
      75,
      76,
      105,
      107,
      108
    ],
    [
      0,
      17,
      20,
      31,
      34,
      43,
      46,
      69,
      73,
      78,
      79,
      81,
      93
    ],
    [
      0,
      17,
      20,
      31,
      34,
      51,
      54,
      69,
      75,
      78,
      79,
      83,
      93
    ],
    [
      0,
      17,
      20,
      43,
      46,
      51,
      54,
      73,
      75,
      78,
      79,
      87,
      93
    ],
    [
      17,
      20,
      31,
      34,
      43,
      46,
      51,
      54,
      60,
      69,
      73,
      75,
      93
    ],
    [
      17,
      20,
      31,
      34,
      43,
      46,
      51,
      54,
      78,
      79,
      110,
      111
    ],
    [
      0,
      13,
      20,
      27,
      34,
      39,
      46,
      69,
      73,
      78,
      80,
      81,
      93
    ],
    [
      0,
      13,
      20,
      27,
      34,
      52,
      58,
      69,
      76,
      78,
      80,
      84,
      93
    ],
    [
      0,
      13,
      20,
      39,
      46,
      52,
      58,
      73,
      76,
      78,
      80,
      88,
      93
    ],
    [
      13,
      20,
      27,
      34,
      39,
      46,
      52,
      56,
      58,
      69,
      73,
      76,
      93
    ],
    [
      13,
      20,
      27,
      34,
      39,
      46,
      52,
      58,
      78,
      80,
      110,
      112
    ],
    [
      0,
      9,
      20,
      23,
      34,
      40,
      54,
      69,
      75,
      78,
      82,
      83,
      93
    ],
    [
      0,
      9,
      20,
      23,
      34,
      44,
      58,
      69,
      76,
      78,
      82,
      84,
      93
    ],
    [
      0,
      9,
      20,
      40,
      44,
      54,
      58,
      75,
      76,
      78,
      82,
      90,
      93
    ],
    [
      9,
      20,
      23,
      34,
      40,
      44,
      48,
      54,
      58,
      69,
      75,
      76,
      93
    ],
    [
      9,
      20,
      23,
      34,
      40,
      44,
      54,
      58,
      78,
      82,
      110,
      114
    ],
    [
      0,
      5,
      20,
      24,
      28,
      46,
      54,
      73,
      75,
      78,
      86,
      87,
      93
    ],
    [
      0,
      5,
      20,
      24,
      32,
      46,
      58,
      73,
      76,
      78,
      86,
      88,
      93
    ],
    [
      0,
      5,
      20,
      28,
      32,
      54,
      58,
      75,
      76,
      78,
      86,
      90,
      93
    ],
    [
      5,
      20,
      24,
      28,
      32,
      36,
      46,
      54,
      58,
      73,
      75,
      76,
      93
    ],
    [
      5,
      20,
      24,
      28,
      32,
      46,
      54,
      58,
      78,
      86,
      110,
      118
    ],
    [
      1,
      20,
      34,
      46,
      54,
      58,
      101,
      105,
      107,
      108,
      110,
      125
    ],
    [
      20,
      34,
      46,
      54,
      60,
      69,
      73,
      75,
      93,
      101,
      105,
      107,
      125
    ],
    [
      20,
      34,
      46,
      56,
      58,
      69,
      73,
      76,
      93,
      101,
      105,
      108,
      125
    ],
    [
      20,
      34,
      48,
      54,
      58,
      69,
      75,
      76,
      93,
      101,
      107,
      108,
      125
    ],
    [
      20,
      36,
      46,
      54,
      58,
      73,
      75,
      76,
      93,
      105,
      107,
      108,
      125
    ],
    [
      1,
      2,
      6,
      10,
      34,
      46,
      54,
      94,
      95,
      101,
      105,
      107,
      110
    ],
    [
      1,
      2,
      6,
      14,
      34,
      46,
      58,
      94,
      96,
      101,
      105,
      108,
      110
    ],
    [
      1,
      2,
      10,
      14,
      34,
      54,
      58,
      94,
      98,
      101,
      107,
      108,
      110
    ],
    [
      1,
      6,
      10,
      14,
      46,
      54,
      58,
      94,
      102,
      105,
      107,
      108,
      110
    ],
    [
      2,
      6,
      10,
      31,
      34,
      43,
      46,
      51,
      54,
      94,
      95,
      110,
      111
    ],
    [
      2,
      6,
      22,
      31,
      34,
      43,
      46,
      62,
      78,
      79,
      94,
      110,
      111
    ],
    [
      2,
      10,
      26,
      31,
      34,
      51,
      54,
      62,
      78,
      79,
      94,
      110,
      111
    ],
    [
      6,
      10,
      38,
      43,
      46,
      51,
      54,
      62,
      78,
      79,
      94,
      110,
      111
    ],
    [
      2,
      6,
      14,
      27,
      34,
      39,
      46,
      52,
      58,
      94,
      96,
      110,
      112
    ],
    [
      2,
      6,
      22,
      27,
      34,
      39,
      46,
      62,
      78,
      80,
      94,
      110,
      112
    ],
    [
      2,
      14,
      27,
      30,
      34,
      52,
      58,
      62,
      78,
      80,
      94,
      110,
      112
    ],
    [
      6,
      14,
      39,
      42,
      46,
      52,
      58,
      62,
      78,
      80,
      94,
      110,
      112
    ],
    [
      2,
      10,
      14,
      23,
      34,
      40,
      44,
      54,
      58,
      94,
      98,
      110,
      114
    ],
    [
      2,
      10,
      23,
      26,
      34,
      40,
      54,
      62,
      78,
      82,
      94,
      110,
      114
    ],
    [
      2,
      14,
      23,
      30,
      34,
      44,
      58,
      62,
      78,
      82,
      94,
      110,
      114
    ],
    [
      10,
      14,
      40,
      44,
      50,
      54,
      58,
      62,
      78,
      82,
      94,
      110,
      114
    ],
    [
      6,
      10,
      14,
      24,
      28,
      32,
      46,
      54,
      58,
      94,
      102,
      110,
      118
    ],
    [
      6,
      10,
      24,
      28,
      38,
      46,
      54,
      62,
      78,
      86,
      94,
      110,
      118
    ],
    [
      6,
      14,
      24,
      32,
      42,
      46,
      58,
      62,
      78,
      86,
      94,
      110,
      118
    ],
    [
      10,
      14,
      28,
      32,
      50,
      54,
      58,
      62,
      78,
      86,
      94,
      110,
      118
    ],
    [
      0,
      2,
      19,
      23,
      27,
      31,
      49,
      57,
      61,
      62,
      69,
      77,
      79,
      80,
      82
    ],
    [
      0,
      6,
      19,
      24,
      37,
      39,
      43,
      57,
      61,
      62,
      73,
      77,
      79,
      80,
      86
    ],
    [
      2,
      6,
      19,
      27,
      31,
      39,
      43,
      57,
      61,
      69,
      73,
      77,
      101,
      105,
      109
    ],
    [
      0,
      10,
      19,
      28,
      37,
      40,
      49,
      51,
      61,
      62,
      75,
      77,
      79,
      82,
      86
    ],
    [
      2,
      10,
      19,
      23,
      31,
      40,
      49,
      51,
      61,
      69,
      75,
      77,
      101,
      107,
      109
    ],
    [
      6,
      10,
      19,
      24,
      28,
      37,
      43,
      51,
      61,
      73,
      75,
      77,
      105,
      107,
      109
    ],
    [
      0,
      13,
      17,
      27,
      31,
      39,
      43,
      69,
      73,
      79,
      80,
      81,
      93
    ],
    [
      0,
      13,
      17,
      27,
      31,
      57,
      61,
      69,
      77,
      79,
      80,
      85,
      93
    ],
    [
      0,
      13,
      17,
      39,
      43,
      57,
      61,
      73,
      77,
      79,
      80,
      89,
      93
    ],
    [
      13,
      17,
      27,
      31,
      39,
      43,
      53,
      57,
      61,
      69,
      73,
      77,
      93
    ],
    [
      13,
      17,
      27,
      31,
      39,
      43,
      57,
      61,
      79,
      80,
      111,
      112
    ],
    [
      0,
      9,
      17,
      23,
      31,
      40,
      51,
      69,
      75,
      79,
      82,
      83,
      93
    ],
    [
      0,
      9,
      17,
      23,
      31,
      49,
      61,
      69,
      77,
      79,
      82,
      85,
      93
    ],
    [
      0,
      9,
      17,
      40,
      49,
      51,
      61,
      75,
      77,
      79,
      82,
      91,
      93
    ],
    [
      9,
      17,
      23,
      31,
      40,
      45,
      49,
      51,
      61,
      69,
      75,
      77,
      93
    ],
    [
      9,
      17,
      23,
      31,
      40,
      49,
      51,
      61,
      79,
      82,
      111,
      114
    ],
    [
      0,
      5,
      17,
      24,
      28,
      43,
      51,
      73,
      75,
      79,
      86,
      87,
      93
    ],
    [
      0,
      5,
      17,
      24,
      37,
      43,
      61,
      73,
      77,
      79,
      86,
      89,
      93
    ],
    [
      0,
      5,
      17,
      28,
      37,
      51,
      61,
      75,
      77,
      79,
      86,
      91,
      93
    ],
    [
      5,
      17,
      24,
      28,
      33,
      37,
      43,
      51,
      61,
      73,
      75,
      77,
      93
    ],
    [
      5,
      17,
      24,
      28,
      37,
      43,
      51,
      61,
      79,
      86,
      111,
      118
    ],
    [
      1,
      17,
      31,
      43,
      51,
      61,
      101,
      105,
      107,
      109,
      111,
      125
    ],
    [
      17,
      31,
      43,
      51,
      60,
      69,
      73,
      75,
      93,
      101,
      105,
      107,
      125
    ],
    [
      17,
      31,
      43,
      53,
      61,
      69,
      73,
      77,
      93,
      101,
      105,
      109,
      125
    ],
    [
      17,
      31,
      45,
      51,
      61,
      69,
      75,
      77,
      93,
      101,
      107,
      109,
      125
    ],
    [
      17,
      33,
      43,
      51,
      61,
      73,
      75,
      77,
      93,
      105,
      107,
      109,
      125
    ],
    [
      1,
      2,
      6,
      10,
      31,
      43,
      51,
      94,
      95,
      101,
      105,
      107,
      111
    ],
    [
      1,
      2,
      6,
      19,
      31,
      43,
      61,
      94,
      97,
      101,
      105,
      109,
      111
    ],
    [
      1,
      2,
      10,
      19,
      31,
      51,
      61,
      94,
      99,
      101,
      107,
      109,
      111
    ],
    [
      1,
      6,
      10,
      19,
      43,
      51,
      61,
      94,
      103,
      105,
      107,
      109,
      111
    ],
    [
      2,
      6,
      19,
      27,
      31,
      39,
      43,
      57,
      61,
      94,
      97,
      111,
      112
    ],
    [
      2,
      6,
      22,
      27,
      31,
      39,
      43,
      62,
      79,
      80,
      94,
      111,
      112
    ],
    [
      2,
      19,
      27,
      31,
      35,
      57,
      61,
      62,
      79,
      80,
      94,
      111,
      112
    ],
    [
      6,
      19,
      39,
      43,
      47,
      57,
      61,
      62,
      79,
      80,
      94,
      111,
      112
    ],
    [
      2,
      10,
      19,
      23,
      31,
      40,
      49,
      51,
      61,
      94,
      99,
      111,
      114
    ],
    [
      2,
      10,
      23,
      26,
      31,
      40,
      51,
      62,
      79,
      82,
      94,
      111,
      114
    ],
    [
      2,
      19,
      23,
      31,
      35,
      49,
      61,
      62,
      79,
      82,
      94,
      111,
      114
    ],
    [
      10,
      19,
      40,
      49,
      51,
      55,
      61,
      62,
      79,
      82,
      94,
      111,
      114
    ],
    [
      6,
      10,
      19,
      24,
      28,
      37,
      43,
      51,
      61,
      94,
      103,
      111,
      118
    ],
    [
      6,
      10,
      24,
      28,
      38,
      43,
      51,
      62,
      79,
      86,
      94,
      111,
      118
    ],
    [
      6,
      19,
      24,
      37,
      43,
      47,
      61,
      62,
      79,
      86,
      94,
      111,
      118
    ],
    [
      10,
      19,
      28,
      37,
      51,
      55,
      61,
      62,
      79,
      86,
      94,
      111,
      118
    ],
    [
      0,
      14,
      19,
      32,
      37,
      44,
      49,
      52,
      57,
      62,
      76,
      77,
      80,
      82,
      86
    ],
    [
      2,
      14,
      19,
      23,
      27,
      44,
      49,
      52,
      57,
      69,
      76,
      77,
      101,
      108,
      109
    ],
    [
      6,
      14,
      19,
      24,
      32,
      37,
      39,
      52,
      57,
      73,
      76,
      77,
      105,
      108,
      109
    ],
    [
      0,
      9,
      13,
      23,
      27,
      44,
      52,
      69,
      76,
      80,
      82,
      84,
      93
    ],
    [
      0,
      9,
      13,
      23,
      27,
      49,
      57,
      69,
      77,
      80,
      82,
      85,
      93
    ],
    [
      0,
      9,
      13,
      44,
      49,
      52,
      57,
      76,
      77,
      80,
      82,
      92,
      93
    ],
    [
      9,
      13,
      23,
      27,
      41,
      44,
      49,
      52,
      57,
      69,
      76,
      77,
      93
    ],
    [
      9,
      13,
      23,
      27,
      44,
      49,
      52,
      57,
      80,
      82,
      112,
      114
    ],
    [
      0,
      5,
      13,
      24,
      32,
      39,
      52,
      73,
      76,
      80,
      86,
      88,
      93
    ],
    [
      0,
      5,
      13,
      24,
      37,
      39,
      57,
      73,
      77,
      80,
      86,
      89,
      93
    ],
    [
      0,
      5,
      13,
      32,
      37,
      52,
      57,
      76,
      77,
      80,
      86,
      92,
      93
    ],
    [
      5,
      13,
      24,
      29,
      32,
      37,
      39,
      52,
      57,
      73,
      76,
      77,
      93
    ],
    [
      5,
      13,
      24,
      32,
      37,
      39,
      52,
      57,
      80,
      86,
      112,
      118
    ],
    [
      1,
      13,
      27,
      39,
      52,
      57,
      101,
      105,
      108,
      109,
      112,
      125
    ],
    [
      13,
      27,
      39,
      52,
      56,
      69,
      73,
      76,
      93,
      101,
      105,
      108,
      125
    ],
    [
      13,
      27,
      39,
      53,
      57,
      69,
      73,
      77,
      93,
      101,
      105,
      109,
      125
    ],
    [
      13,
      27,
      41,
      52,
      57,
      69,
      76,
      77,
      93,
      101,
      108,
      109,
      125
    ],
    [
      13,
      29,
      39,
      52,
      57,
      73,
      76,
      77,
      93,
      105,
      108,
      109,
      125
    ],
    [
      1,
      2,
      6,
      14,
      27,
      39,
      52,
      94,
      96,
      101,
      105,
      108,
      112
    ],
    [
      1,
      2,
      6,
      19,
      27,
      39,
      57,
      94,
      97,
      101,
      105,
      109,
      112
    ],
    [
      1,
      2,
      14,
      19,
      27,
      52,
      57,
      94,
      100,
      101,
      108,
      109,
      112
    ],
    [
      1,
      6,
      14,
      19,
      39,
      52,
      57,
      94,
      104,
      105,
      108,
      109,
      112
    ],
    [
      2,
      14,
      19,
      23,
      27,
      44,
      49,
      52,
      57,
      94,
      100,
      112,
      114
    ],
    [
      2,
      14,
      23,
      27,
      30,
      44,
      52,
      62,
      80,
      82,
      94,
      112,
      114
    ],
    [
      2,
      19,
      23,
      27,
      35,
      49,
      57,
      62,
      80,
      82,
      94,
      112,
      114
    ],
    [
      14,
      19,
      44,
      49,
      52,
      57,
      59,
      62,
      80,
      82,
      94,
      112,
      114
    ],
    [
      6,
      14,
      19,
      24,
      32,
      37,
      39,
      52,
      57,
      94,
      104,
      112,
      118
    ],
    [
      6,
      14,
      24,
      32,
      39,
      42,
      52,
      62,
      80,
      86,
      94,
      112,
      118
    ],
    [
      6,
      19,
      24,
      37,
      39,
      47,
      57,
      62,
      80,
      86,
      94,
      112,
      118
    ],
    [
      14,
      19,
      32,
      37,
      52,
      57,
      59,
      62,
      80,
      86,
      94,
      112,
      118
    ],
    [
      10,
      14,
      19,
      28,
      32,
      37,
      40,
      44,
      49,
      75,
      76,
      77,
      107,
      108,
      109
    ],
    [
      0,
      5,
      9,
      28,
      32,
      40,
      44,
      75,
      76,
      82,
      86,
      90,
      93
    ],
    [
      0,
      5,
      9,
      28,
      37,
      40,
      49,
      75,
      77,
      82,
      86,
      91,
      93
    ],
    [
      0,
      5,
      9,
      32,
      37,
      44,
      49,
      76,
      77,
      82,
      86,
      92,
      93
    ],
    [
      5,
      9,
      25,
      28,
      32,
      37,
      40,
      44,
      49,
      75,
      76,
      77,
      93
    ],
    [
      5,
      9,
      28,
      32,
      37,
      40,
      44,
      49,
      82,
      86,
      114,
      118
    ],
    [
      1,
      9,
      23,
      40,
      44,
      49,
      101,
      107,
      108,
      109,
      114,
      125
    ],
    [
      9,
      23,
      40,
      44,
      48,
      69,
      75,
      76,
      93,
      101,
      107,
      108,
      125
    ],
    [
      9,
      23,
      40,
      45,
      49,
      69,
      75,
      77,
      93,
      101,
      107,
      109,
      125
    ],
    [
      9,
      23,
      41,
      44,
      49,
      69,
      76,
      77,
      93,
      101,
      108,
      109,
      125
    ],
    [
      9,
      25,
      40,
      44,
      49,
      75,
      76,
      77,
      93,
      107,
      108,
      109,
      125
    ],
    [
      1,
      2,
      10,
      14,
      23,
      40,
      44,
      94,
      98,
      101,
      107,
      108,
      114
    ],
    [
      1,
      2,
      10,
      19,
      23,
      40,
      49,
      94,
      99,
      101,
      107,
      109,
      114
    ],
    [
      1,
      2,
      14,
      19,
      23,
      44,
      49,
      94,
      100,
      101,
      108,
      109,
      114
    ],
    [
      1,
      10,
      14,
      19,
      40,
      44,
      49,
      94,
      106,
      107,
      108,
      109,
      114
    ],
    [
      10,
      14,
      19,
      28,
      32,
      37,
      40,
      44,
      49,
      94,
      106,
      114,
      118
    ],
    [
      10,
      14,
      28,
      32,
      40,
      44,
      50,
      62,
      82,
      86,
      94,
      114,
      118
    ],
    [
      10,
      19,
      28,
      37,
      40,
      49,
      55,
      62,
      82,
      86,
      94,
      114,
      118
    ],
    [
      14,
      19,
      32,
      37,
      44,
      49,
      59,
      62,
      82,
      86,
      94,
      114,
      118
    ],
    [
      1,
      5,
      24,
      28,
      32,
      37,
      105,
      107,
      108,
      109,
      118,
      125
    ],
    [
      5,
      24,
      28,
      32,
      36,
      73,
      75,
      76,
      93,
      105,
      107,
      108,
      125
    ],
    [
      5,
      24,
      28,
      33,
      37,
      73,
      75,
      77,
      93,
      105,
      107,
      109,
      125
    ],
    [
      5,
      24,
      29,
      32,
      37,
      73,
      76,
      77,
      93,
      105,
      108,
      109,
      125
    ],
    [
      5,
      25,
      28,
      32,
      37,
      75,
      76,
      77,
      93,
      107,
      108,
      109,
      125
    ],
    [
      1,
      6,
      10,
      14,
      24,
      28,
      32,
      94,
      102,
      105,
      107,
      108,
      118
    ],
    [
      1,
      6,
      10,
      19,
      24,
      28,
      37,
      94,
      103,
      105,
      107,
      109,
      118
    ],
    [
      1,
      6,
      14,
      19,
      24,
      32,
      37,
      94,
      104,
      105,
      108,
      109,
      118
    ],
    [
      1,
      10,
      14,
      19,
      28,
      32,
      37,
      94,
      106,
      107,
      108,
      109,
      118
    ],
    [
      0,
      2,
      23,
      27,
      31,
      34,
      62,
      69,
      78,
      79,
      80,
      82
    ],
    [
      0,
      6,
      24,
      39,
      43,
      46,
      62,
      73,
      78,
      79,
      80,
      86
    ],
    [
      0,
      27,
      31,
      34,
      39,
      43,
      46,
      69,
      73,
      78,
      79,
      80,
      81
    ],
    [
      2,
      6,
      22,
      27,
      31,
      34,
      39,
      43,
      46,
      62,
      78,
      79,
      80
    ],
    [
      2,
      6,
      27,
      31,
      34,
      39,
      43,
      46,
      69,
      73,
      101,
      105
    ],
    [
      0,
      10,
      28,
      40,
      51,
      54,
      62,
      75,
      78,
      79,
      82,
      86
    ],
    [
      0,
      23,
      31,
      34,
      40,
      51,
      54,
      69,
      75,
      78,
      79,
      82,
      83
    ],
    [
      2,
      10,
      23,
      26,
      31,
      34,
      40,
      51,
      54,
      62,
      78,
      79,
      82
    ],
    [
      2,
      10,
      23,
      31,
      34,
      40,
      51,
      54,
      69,
      75,
      101,
      107
    ],
    [
      0,
      24,
      28,
      43,
      46,
      51,
      54,
      73,
      75,
      78,
      79,
      86,
      87
    ],
    [
      6,
      10,
      24,
      28,
      38,
      43,
      46,
      51,
      54,
      62,
      78,
      79,
      86
    ],
    [
      6,
      10,
      24,
      28,
      43,
      46,
      51,
      54,
      73,
      75,
      105,
      107
    ],
    [
      2,
      6,
      10,
      31,
      34,
      43,
      46,
      51,
      54,
      95,
      101,
      105,
      107
    ],
    [
      31,
      34,
      43,
      46,
      51,
      54,
      60,
      69,
      73,
      75,
      101,
      105,
      107
    ],
    [
      0,
      14,
      32,
      44,
      52,
      58,
      62,
      76,
      78,
      80,
      82,
      86
    ],
    [
      0,
      23,
      27,
      34,
      44,
      52,
      58,
      69,
      76,
      78,
      80,
      82,
      84
    ],
    [
      2,
      14,
      23,
      27,
      30,
      34,
      44,
      52,
      58,
      62,
      78,
      80,
      82
    ],
    [
      2,
      14,
      23,
      27,
      34,
      44,
      52,
      58,
      69,
      76,
      101,
      108
    ],
    [
      0,
      24,
      32,
      39,
      46,
      52,
      58,
      73,
      76,
      78,
      80,
      86,
      88
    ],
    [
      6,
      14,
      24,
      32,
      39,
      42,
      46,
      52,
      58,
      62,
      78,
      80,
      86
    ],
    [
      6,
      14,
      24,
      32,
      39,
      46,
      52,
      58,
      73,
      76,
      105,
      108
    ],
    [
      2,
      6,
      14,
      27,
      34,
      39,
      46,
      52,
      58,
      96,
      101,
      105,
      108
    ],
    [
      27,
      34,
      39,
      46,
      52,
      56,
      58,
      69,
      73,
      76,
      101,
      105,
      108
    ],
    [
      0,
      28,
      32,
      40,
      44,
      54,
      58,
      75,
      76,
      78,
      82,
      86,
      90
    ],
    [
      10,
      14,
      28,
      32,
      40,
      44,
      50,
      54,
      58,
      62,
      78,
      82,
      86
    ],
    [
      10,
      14,
      28,
      32,
      40,
      44,
      54,
      58,
      75,
      76,
      107,
      108
    ],
    [
      2,
      10,
      14,
      23,
      34,
      40,
      44,
      54,
      58,
      98,
      101,
      107,
      108
    ],
    [
      23,
      34,
      40,
      44,
      48,
      54,
      58,
      69,
      75,
      76,
      101,
      107,
      108
    ],
    [
      6,
      10,
      14,
      24,
      28,
      32,
      46,
      54,
      58,
      102,
      105,
      107,
      108
    ],
    [
      24,
      28,
      32,
      36,
      46,
      54,
      58,
      73,
      75,
      76,
      105,
      107,
      108
    ],
    [
      0,
      13,
      17,
      20,
      27,
      31,
      34,
      69,
      78,
      79,
      80,
      81,
      93
    ],
    [
      0,
      13,
      17,
      20,
      39,
      43,
      46,
      73,
      78,
      79,
      80,
      81,
      93
    ],
    [
      13,
      17,
      20,
      27,
      31,
      34,
      39,
      43,
      46,
      69,
      73,
      81,
      93
    ],
    [
      13,
      17,
      20,
      27,
      31,
      34,
      39,
      43,
      46,
      78,
      79,
      80,
      81
    ],
    [
      0,
      9,
      17,
      20,
      23,
      31,
      34,
      69,
      78,
      79,
      82,
      83,
      93
    ],
    [
      0,
      9,
      17,
      20,
      40,
      51,
      54,
      75,
      78,
      79,
      82,
      83,
      93
    ],
    [
      9,
      17,
      20,
      23,
      31,
      34,
      40,
      51,
      54,
      69,
      75,
      83,
      93
    ],
    [
      9,
      17,
      20,
      23,
      31,
      34,
      40,
      51,
      54,
      78,
      79,
      82,
      83
    ],
    [
      0,
      5,
      17,
      20,
      24,
      43,
      46,
      73,
      78,
      79,
      86,
      87,
      93
    ],
    [
      0,
      5,
      17,
      20,
      28,
      51,
      54,
      75,
      78,
      79,
      86,
      87,
      93
    ],
    [
      5,
      17,
      20,
      24,
      28,
      43,
      46,
      51,
      54,
      73,
      75,
      87,
      93
    ],
    [
      5,
      17,
      20,
      24,
      28,
      43,
      46,
      51,
      54,
      78,
      79,
      86,
      87
    ],
    [
      17,
      20,
      31,
      34,
      43,
      46,
      51,
      54,
      60,
      101,
      105,
      107,
      125
    ],
    [
      17,
      20,
      31,
      34,
      43,
      46,
      60,
      69,
      73,
      93,
      101,
      105,
      125
    ],
    [
      17,
      20,
      31,
      34,
      51,
      54,
      60,
      69,
      75,
      93,
      101,
      107,
      125
    ],
    [
      17,
      20,
      43,
      46,
      51,
      54,
      60,
      73,
      75,
      93,
      105,
      107,
      125
    ],
    [
      1,
      17,
      20,
      31,
      34,
      43,
      46,
      51,
      54,
      101,
      105,
      107,
      110,
      111,
      125
    ],
    [
      13,
      17,
      20,
      27,
      31,
      34,
      39,
      43,
      46,
      78,
      79,
      80,
      110,
      111,
      112
    ],
    [
      9,
      17,
      20,
      23,
      31,
      34,
      40,
      51,
      54,
      78,
      79,
      82,
      110,
      111,
      114
    ],
    [
      5,
      17,
      20,
      24,
      28,
      43,
      46,
      51,
      54,
      78,
      79,
      86,
      110,
      111,
      118
    ],
    [
      0,
      9,
      13,
      20,
      23,
      27,
      34,
      69,
      78,
      80,
      82,
      84,
      93
    ],
    [
      0,
      9,
      13,
      20,
      44,
      52,
      58,
      76,
      78,
      80,
      82,
      84,
      93
    ],
    [
      9,
      13,
      20,
      23,
      27,
      34,
      44,
      52,
      58,
      69,
      76,
      84,
      93
    ],
    [
      9,
      13,
      20,
      23,
      27,
      34,
      44,
      52,
      58,
      78,
      80,
      82,
      84
    ],
    [
      0,
      5,
      13,
      20,
      24,
      39,
      46,
      73,
      78,
      80,
      86,
      88,
      93
    ],
    [
      0,
      5,
      13,
      20,
      32,
      52,
      58,
      76,
      78,
      80,
      86,
      88,
      93
    ],
    [
      5,
      13,
      20,
      24,
      32,
      39,
      46,
      52,
      58,
      73,
      76,
      88,
      93
    ],
    [
      5,
      13,
      20,
      24,
      32,
      39,
      46,
      52,
      58,
      78,
      80,
      86,
      88
    ],
    [
      13,
      20,
      27,
      34,
      39,
      46,
      52,
      56,
      58,
      101,
      105,
      108,
      125
    ],
    [
      13,
      20,
      27,
      34,
      39,
      46,
      56,
      69,
      73,
      93,
      101,
      105,
      125
    ],
    [
      13,
      20,
      27,
      34,
      52,
      56,
      58,
      69,
      76,
      93,
      101,
      108,
      125
    ],
    [
      13,
      20,
      39,
      46,
      52,
      56,
      58,
      73,
      76,
      93,
      105,
      108,
      125
    ],
    [
      1,
      13,
      20,
      27,
      34,
      39,
      46,
      52,
      58,
      101,
      105,
      108,
      110,
      112,
      125
    ],
    [
      9,
      13,
      20,
      23,
      27,
      34,
      44,
      52,
      58,
      78,
      80,
      82,
      110,
      112,
      114
    ],
    [
      5,
      13,
      20,
      24,
      32,
      39,
      46,
      52,
      58,
      78,
      80,
      86,
      110,
      112,
      118
    ],
    [
      0,
      5,
      9,
      20,
      28,
      40,
      54,
      75,
      78,
      82,
      86,
      90,
      93
    ],
    [
      0,
      5,
      9,
      20,
      32,
      44,
      58,
      76,
      78,
      82,
      86,
      90,
      93
    ],
    [
      5,
      9,
      20,
      28,
      32,
      40,
      44,
      54,
      58,
      75,
      76,
      90,
      93
    ],
    [
      5,
      9,
      20,
      28,
      32,
      40,
      44,
      54,
      58,
      78,
      82,
      86,
      90
    ],
    [
      9,
      20,
      23,
      34,
      40,
      44,
      48,
      54,
      58,
      101,
      107,
      108,
      125
    ],
    [
      9,
      20,
      23,
      34,
      40,
      48,
      54,
      69,
      75,
      93,
      101,
      107,
      125
    ],
    [
      9,
      20,
      23,
      34,
      44,
      48,
      58,
      69,
      76,
      93,
      101,
      108,
      125
    ],
    [
      9,
      20,
      40,
      44,
      48,
      54,
      58,
      75,
      76,
      93,
      107,
      108,
      125
    ],
    [
      1,
      9,
      20,
      23,
      34,
      40,
      44,
      54,
      58,
      101,
      107,
      108,
      110,
      114,
      125
    ],
    [
      5,
      9,
      20,
      28,
      32,
      40,
      44,
      54,
      58,
      78,
      82,
      86,
      110,
      114,
      118
    ],
    [
      5,
      20,
      24,
      28,
      32,
      36,
      46,
      54,
      58,
      105,
      107,
      108,
      125
    ],
    [
      5,
      20,
      24,
      28,
      36,
      46,
      54,
      73,
      75,
      93,
      105,
      107,
      125
    ],
    [
      5,
      20,
      24,
      32,
      36,
      46,
      58,
      73,
      76,
      93,
      105,
      108,
      125
    ],
    [
      5,
      20,
      28,
      32,
      36,
      54,
      58,
      75,
      76,
      93,
      107,
      108,
      125
    ],
    [
      1,
      5,
      20,
      24,
      28,
      32,
      46,
      54,
      58,
      105,
      107,
      108,
      110,
      118,
      125
    ],
    [
      1,
      2,
      6,
      31,
      34,
      43,
      46,
      94,
      95,
      101,
      105,
      110,
      111
    ],
    [
      1,
      2,
      10,
      31,
      34,
      51,
      54,
      94,
      95,
      101,
      107,
      110,
      111
    ],
    [
      1,
      6,
      10,
      43,
      46,
      51,
      54,
      94,
      95,
      105,
      107,
      110,
      111
    ],
    [
      1,
      31,
      34,
      43,
      46,
      51,
      54,
      95,
      101,
      105,
      107,
      110,
      111
    ],
    [
      1,
      2,
      6,
      27,
      34,
      39,
      46,
      94,
      96,
      101,
      105,
      110,
      112
    ],
    [
      1,
      2,
      14,
      27,
      34,
      52,
      58,
      94,
      96,
      101,
      108,
      110,
      112
    ],
    [
      1,
      6,
      14,
      39,
      46,
      52,
      58,
      94,
      96,
      105,
      108,
      110,
      112
    ],
    [
      1,
      27,
      34,
      39,
      46,
      52,
      58,
      96,
      101,
      105,
      108,
      110,
      112
    ],
    [
      1,
      2,
      10,
      23,
      34,
      40,
      54,
      94,
      98,
      101,
      107,
      110,
      114
    ],
    [
      1,
      2,
      14,
      23,
      34,
      44,
      58,
      94,
      98,
      101,
      108,
      110,
      114
    ],
    [
      1,
      10,
      14,
      40,
      44,
      54,
      58,
      94,
      98,
      107,
      108,
      110,
      114
    ],
    [
      1,
      23,
      34,
      40,
      44,
      54,
      58,
      98,
      101,
      107,
      108,
      110,
      114
    ],
    [
      1,
      6,
      10,
      24,
      28,
      46,
      54,
      94,
      102,
      105,
      107,
      110,
      118
    ],
    [
      1,
      6,
      14,
      24,
      32,
      46,
      58,
      94,
      102,
      105,
      108,
      110,
      118
    ],
    [
      1,
      10,
      14,
      28,
      32,
      54,
      58,
      94,
      102,
      107,
      108,
      110,
      118
    ],
    [
      1,
      24,
      28,
      32,
      46,
      54,
      58,
      102,
      105,
      107,
      108,
      110,
      118
    ],
    [
      2,
      6,
      22,
      27,
      31,
      34,
      39,
      43,
      46,
      94,
      110,
      111,
      112
    ],
    [
      2,
      22,
      27,
      31,
      34,
      62,
      78,
      79,
      80,
      94,
      110,
      111,
      112
    ],
    [
      6,
      22,
      39,
      43,
      46,
      62,
      78,
      79,
      80,
      94,
      110,
      111,
      112
    ],
    [
      22,
      27,
      31,
      34,
      39,
      43,
      46,
      78,
      79,
      80,
      110,
      111,
      112
    ],
    [
      2,
      10,
      23,
      26,
      31,
      34,
      40,
      51,
      54,
      94,
      110,
      111,
      114
    ],
    [
      2,
      23,
      26,
      31,
      34,
      62,
      78,
      79,
      82,
      94,
      110,
      111,
      114
    ],
    [
      10,
      26,
      40,
      51,
      54,
      62,
      78,
      79,
      82,
      94,
      110,
      111,
      114
    ],
    [
      23,
      26,
      31,
      34,
      40,
      51,
      54,
      78,
      79,
      82,
      110,
      111,
      114
    ],
    [
      6,
      10,
      24,
      28,
      38,
      43,
      46,
      51,
      54,
      94,
      110,
      111,
      118
    ],
    [
      6,
      24,
      38,
      43,
      46,
      62,
      78,
      79,
      86,
      94,
      110,
      111,
      118
    ],
    [
      10,
      28,
      38,
      51,
      54,
      62,
      78,
      79,
      86,
      94,
      110,
      111,
      118
    ],
    [
      24,
      28,
      38,
      43,
      46,
      51,
      54,
      78,
      79,
      86,
      110,
      111,
      118
    ],
    [
      2,
      14,
      23,
      27,
      30,
      34,
      44,
      52,
      58,
      94,
      110,
      112,
      114
    ],
    [
      2,
      23,
      27,
      30,
      34,
      62,
      78,
      80,
      82,
      94,
      110,
      112,
      114
    ],
    [
      14,
      30,
      44,
      52,
      58,
      62,
      78,
      80,
      82,
      94,
      110,
      112,
      114
    ],
    [
      23,
      27,
      30,
      34,
      44,
      52,
      58,
      78,
      80,
      82,
      110,
      112,
      114
    ],
    [
      6,
      14,
      24,
      32,
      39,
      42,
      46,
      52,
      58,
      94,
      110,
      112,
      118
    ],
    [
      6,
      24,
      39,
      42,
      46,
      62,
      78,
      80,
      86,
      94,
      110,
      112,
      118
    ],
    [
      14,
      32,
      42,
      52,
      58,
      62,
      78,
      80,
      86,
      94,
      110,
      112,
      118
    ],
    [
      24,
      32,
      39,
      42,
      46,
      52,
      58,
      78,
      80,
      86,
      110,
      112,
      118
    ],
    [
      10,
      14,
      28,
      32,
      40,
      44,
      50,
      54,
      58,
      94,
      110,
      114,
      118
    ],
    [
      10,
      28,
      40,
      50,
      54,
      62,
      78,
      82,
      86,
      94,
      110,
      114,
      118
    ],
    [
      14,
      32,
      44,
      50,
      58,
      62,
      78,
      82,
      86,
      94,
      110,
      114,
      118
    ],
    [
      28,
      32,
      40,
      44,
      50,
      54,
      58,
      78,
      82,
      86,
      110,
      114,
      118
    ],
    [
      0,
      19,
      37,
      49,
      57,
      61,
      62,
      77,
      79,
      80,
      82,
      86
    ],
    [
      0,
      23,
      27,
      31,
      49,
      57,
      61,
      69,
      77,
      79,
      80,
      82,
      85
    ],
    [
      2,
      19,
      23,
      27,
      31,
      35,
      49,
      57,
      61,
      62,
      79,
      80,
      82
    ],
    [
      2,
      19,
      23,
      27,
      31,
      49,
      57,
      61,
      69,
      77,
      101,
      109
    ],
    [
      0,
      24,
      37,
      39,
      43,
      57,
      61,
      73,
      77,
      79,
      80,
      86,
      89
    ],
    [
      6,
      19,
      24,
      37,
      39,
      43,
      47,
      57,
      61,
      62,
      79,
      80,
      86
    ],
    [
      6,
      19,
      24,
      37,
      39,
      43,
      57,
      61,
      73,
      77,
      105,
      109
    ],
    [
      2,
      6,
      19,
      27,
      31,
      39,
      43,
      57,
      61,
      97,
      101,
      105,
      109
    ],
    [
      27,
      31,
      39,
      43,
      53,
      57,
      61,
      69,
      73,
      77,
      101,
      105,
      109
    ],
    [
      0,
      28,
      37,
      40,
      49,
      51,
      61,
      75,
      77,
      79,
      82,
      86,
      91
    ],
    [
      10,
      19,
      28,
      37,
      40,
      49,
      51,
      55,
      61,
      62,
      79,
      82,
      86
    ],
    [
      10,
      19,
      28,
      37,
      40,
      49,
      51,
      61,
      75,
      77,
      107,
      109
    ],
    [
      2,
      10,
      19,
      23,
      31,
      40,
      49,
      51,
      61,
      99,
      101,
      107,
      109
    ],
    [
      23,
      31,
      40,
      45,
      49,
      51,
      61,
      69,
      75,
      77,
      101,
      107,
      109
    ],
    [
      6,
      10,
      19,
      24,
      28,
      37,
      43,
      51,
      61,
      103,
      105,
      107,
      109
    ],
    [
      24,
      28,
      33,
      37,
      43,
      51,
      61,
      73,
      75,
      77,
      105,
      107,
      109
    ],
    [
      0,
      9,
      13,
      17,
      23,
      27,
      31,
      69,
      79,
      80,
      82,
      85,
      93
    ],
    [
      0,
      9,
      13,
      17,
      49,
      57,
      61,
      77,
      79,
      80,
      82,
      85,
      93
    ],
    [
      9,
      13,
      17,
      23,
      27,
      31,
      49,
      57,
      61,
      69,
      77,
      85,
      93
    ],
    [
      9,
      13,
      17,
      23,
      27,
      31,
      49,
      57,
      61,
      79,
      80,
      82,
      85
    ],
    [
      0,
      5,
      13,
      17,
      24,
      39,
      43,
      73,
      79,
      80,
      86,
      89,
      93
    ],
    [
      0,
      5,
      13,
      17,
      37,
      57,
      61,
      77,
      79,
      80,
      86,
      89,
      93
    ],
    [
      5,
      13,
      17,
      24,
      37,
      39,
      43,
      57,
      61,
      73,
      77,
      89,
      93
    ],
    [
      5,
      13,
      17,
      24,
      37,
      39,
      43,
      57,
      61,
      79,
      80,
      86,
      89
    ],
    [
      13,
      17,
      27,
      31,
      39,
      43,
      53,
      57,
      61,
      101,
      105,
      109,
      125
    ],
    [
      13,
      17,
      27,
      31,
      39,
      43,
      53,
      69,
      73,
      93,
      101,
      105,
      125
    ],
    [
      13,
      17,
      27,
      31,
      53,
      57,
      61,
      69,
      77,
      93,
      101,
      109,
      125
    ],
    [
      13,
      17,
      39,
      43,
      53,
      57,
      61,
      73,
      77,
      93,
      105,
      109,
      125
    ],
    [
      1,
      13,
      17,
      27,
      31,
      39,
      43,
      57,
      61,
      101,
      105,
      109,
      111,
      112,
      125
    ],
    [
      9,
      13,
      17,
      23,
      27,
      31,
      49,
      57,
      61,
      79,
      80,
      82,
      111,
      112,
      114
    ],
    [
      5,
      13,
      17,
      24,
      37,
      39,
      43,
      57,
      61,
      79,
      80,
      86,
      111,
      112,
      118
    ],
    [
      0,
      5,
      9,
      17,
      28,
      40,
      51,
      75,
      79,
      82,
      86,
      91,
      93
    ],
    [
      0,
      5,
      9,
      17,
      37,
      49,
      61,
      77,
      79,
      82,
      86,
      91,
      93
    ],
    [
      5,
      9,
      17,
      28,
      37,
      40,
      49,
      51,
      61,
      75,
      77,
      91,
      93
    ],
    [
      5,
      9,
      17,
      28,
      37,
      40,
      49,
      51,
      61,
      79,
      82,
      86,
      91
    ],
    [
      9,
      17,
      23,
      31,
      40,
      45,
      49,
      51,
      61,
      101,
      107,
      109,
      125
    ],
    [
      9,
      17,
      23,
      31,
      40,
      45,
      51,
      69,
      75,
      93,
      101,
      107,
      125
    ],
    [
      9,
      17,
      23,
      31,
      45,
      49,
      61,
      69,
      77,
      93,
      101,
      109,
      125
    ],
    [
      9,
      17,
      40,
      45,
      49,
      51,
      61,
      75,
      77,
      93,
      107,
      109,
      125
    ],
    [
      1,
      9,
      17,
      23,
      31,
      40,
      49,
      51,
      61,
      101,
      107,
      109,
      111,
      114,
      125
    ],
    [
      5,
      9,
      17,
      28,
      37,
      40,
      49,
      51,
      61,
      79,
      82,
      86,
      111,
      114,
      118
    ],
    [
      5,
      17,
      24,
      28,
      33,
      37,
      43,
      51,
      61,
      105,
      107,
      109,
      125
    ],
    [
      5,
      17,
      24,
      28,
      33,
      43,
      51,
      73,
      75,
      93,
      105,
      107,
      125
    ],
    [
      5,
      17,
      24,
      33,
      37,
      43,
      61,
      73,
      77,
      93,
      105,
      109,
      125
    ],
    [
      5,
      17,
      28,
      33,
      37,
      51,
      61,
      75,
      77,
      93,
      107,
      109,
      125
    ],
    [
      1,
      5,
      17,
      24,
      28,
      37,
      43,
      51,
      61,
      105,
      107,
      109,
      111,
      118,
      125
    ],
    [
      1,
      2,
      6,
      27,
      31,
      39,
      43,
      94,
      97,
      101,
      105,
      111,
      112
    ],
    [
      1,
      2,
      19,
      27,
      31,
      57,
      61,
      94,
      97,
      101,
      109,
      111,
      112
    ],
    [
      1,
      6,
      19,
      39,
      43,
      57,
      61,
      94,
      97,
      105,
      109,
      111,
      112
    ],
    [
      1,
      27,
      31,
      39,
      43,
      57,
      61,
      97,
      101,
      105,
      109,
      111,
      112
    ],
    [
      1,
      2,
      10,
      23,
      31,
      40,
      51,
      94,
      99,
      101,
      107,
      111,
      114
    ],
    [
      1,
      2,
      19,
      23,
      31,
      49,
      61,
      94,
      99,
      101,
      109,
      111,
      114
    ],
    [
      1,
      10,
      19,
      40,
      49,
      51,
      61,
      94,
      99,
      107,
      109,
      111,
      114
    ],
    [
      1,
      23,
      31,
      40,
      49,
      51,
      61,
      99,
      101,
      107,
      109,
      111,
      114
    ],
    [
      1,
      6,
      10,
      24,
      28,
      43,
      51,
      94,
      103,
      105,
      107,
      111,
      118
    ],
    [
      1,
      6,
      19,
      24,
      37,
      43,
      61,
      94,
      103,
      105,
      109,
      111,
      118
    ],
    [
      1,
      10,
      19,
      28,
      37,
      51,
      61,
      94,
      103,
      107,
      109,
      111,
      118
    ],
    [
      1,
      24,
      28,
      37,
      43,
      51,
      61,
      103,
      105,
      107,
      109,
      111,
      118
    ],
    [
      2,
      19,
      23,
      27,
      31,
      35,
      49,
      57,
      61,
      94,
      111,
      112,
      114
    ],
    [
      2,
      23,
      27,
      31,
      35,
      62,
      79,
      80,
      82,
      94,
      111,
      112,
      114
    ],
    [
      19,
      35,
      49,
      57,
      61,
      62,
      79,
      80,
      82,
      94,
      111,
      112,
      114
    ],
    [
      23,
      27,
      31,
      35,
      49,
      57,
      61,
      79,
      80,
      82,
      111,
      112,
      114
    ],
    [
      6,
      19,
      24,
      37,
      39,
      43,
      47,
      57,
      61,
      94,
      111,
      112,
      118
    ],
    [
      6,
      24,
      39,
      43,
      47,
      62,
      79,
      80,
      86,
      94,
      111,
      112,
      118
    ],
    [
      19,
      37,
      47,
      57,
      61,
      62,
      79,
      80,
      86,
      94,
      111,
      112,
      118
    ],
    [
      24,
      37,
      39,
      43,
      47,
      57,
      61,
      79,
      80,
      86,
      111,
      112,
      118
    ],
    [
      10,
      19,
      28,
      37,
      40,
      49,
      51,
      55,
      61,
      94,
      111,
      114,
      118
    ],
    [
      10,
      28,
      40,
      51,
      55,
      62,
      79,
      82,
      86,
      94,
      111,
      114,
      118
    ],
    [
      19,
      37,
      49,
      55,
      61,
      62,
      79,
      82,
      86,
      94,
      111,
      114,
      118
    ],
    [
      28,
      37,
      40,
      49,
      51,
      55,
      61,
      79,
      82,
      86,
      111,
      114,
      118
    ],
    [
      0,
      32,
      37,
      44,
      49,
      52,
      57,
      76,
      77,
      80,
      82,
      86,
      92
    ],
    [
      14,
      19,
      32,
      37,
      44,
      49,
      52,
      57,
      59,
      62,
      80,
      82,
      86
    ],
    [
      14,
      19,
      32,
      37,
      44,
      49,
      52,
      57,
      76,
      77,
      108,
      109
    ],
    [
      2,
      14,
      19,
      23,
      27,
      44,
      49,
      52,
      57,
      100,
      101,
      108,
      109
    ],
    [
      23,
      27,
      41,
      44,
      49,
      52,
      57,
      69,
      76,
      77,
      101,
      108,
      109
    ],
    [
      6,
      14,
      19,
      24,
      32,
      37,
      39,
      52,
      57,
      104,
      105,
      108,
      109
    ],
    [
      24,
      29,
      32,
      37,
      39,
      52,
      57,
      73,
      76,
      77,
      105,
      108,
      109
    ],
    [
      0,
      5,
      9,
      13,
      32,
      44,
      52,
      76,
      80,
      82,
      86,
      92,
      93
    ],
    [
      0,
      5,
      9,
      13,
      37,
      49,
      57,
      77,
      80,
      82,
      86,
      92,
      93
    ],
    [
      5,
      9,
      13,
      32,
      37,
      44,
      49,
      52,
      57,
      76,
      77,
      92,
      93
    ],
    [
      5,
      9,
      13,
      32,
      37,
      44,
      49,
      52,
      57,
      80,
      82,
      86,
      92
    ],
    [
      9,
      13,
      23,
      27,
      41,
      44,
      49,
      52,
      57,
      101,
      108,
      109,
      125
    ],
    [
      9,
      13,
      23,
      27,
      41,
      44,
      52,
      69,
      76,
      93,
      101,
      108,
      125
    ],
    [
      9,
      13,
      23,
      27,
      41,
      49,
      57,
      69,
      77,
      93,
      101,
      109,
      125
    ],
    [
      9,
      13,
      41,
      44,
      49,
      52,
      57,
      76,
      77,
      93,
      108,
      109,
      125
    ],
    [
      1,
      9,
      13,
      23,
      27,
      44,
      49,
      52,
      57,
      101,
      108,
      109,
      112,
      114,
      125
    ],
    [
      5,
      9,
      13,
      32,
      37,
      44,
      49,
      52,
      57,
      80,
      82,
      86,
      112,
      114,
      118
    ],
    [
      5,
      13,
      24,
      29,
      32,
      37,
      39,
      52,
      57,
      105,
      108,
      109,
      125
    ],
    [
      5,
      13,
      24,
      29,
      32,
      39,
      52,
      73,
      76,
      93,
      105,
      108,
      125
    ],
    [
      5,
      13,
      24,
      29,
      37,
      39,
      57,
      73,
      77,
      93,
      105,
      109,
      125
    ],
    [
      5,
      13,
      29,
      32,
      37,
      52,
      57,
      76,
      77,
      93,
      108,
      109,
      125
    ],
    [
      1,
      5,
      13,
      24,
      32,
      37,
      39,
      52,
      57,
      105,
      108,
      109,
      112,
      118,
      125
    ],
    [
      1,
      2,
      14,
      23,
      27,
      44,
      52,
      94,
      100,
      101,
      108,
      112,
      114
    ],
    [
      1,
      2,
      19,
      23,
      27,
      49,
      57,
      94,
      100,
      101,
      109,
      112,
      114
    ],
    [
      1,
      14,
      19,
      44,
      49,
      52,
      57,
      94,
      100,
      108,
      109,
      112,
      114
    ],
    [
      1,
      23,
      27,
      44,
      49,
      52,
      57,
      100,
      101,
      108,
      109,
      112,
      114
    ],
    [
      1,
      6,
      14,
      24,
      32,
      39,
      52,
      94,
      104,
      105,
      108,
      112,
      118
    ],
    [
      1,
      6,
      19,
      24,
      37,
      39,
      57,
      94,
      104,
      105,
      109,
      112,
      118
    ],
    [
      1,
      14,
      19,
      32,
      37,
      52,
      57,
      94,
      104,
      108,
      109,
      112,
      118
    ],
    [
      1,
      24,
      32,
      37,
      39,
      52,
      57,
      104,
      105,
      108,
      109,
      112,
      118
    ],
    [
      14,
      19,
      32,
      37,
      44,
      49,
      52,
      57,
      59,
      94,
      112,
      114,
      118
    ],
    [
      14,
      32,
      44,
      52,
      59,
      62,
      80,
      82,
      86,
      94,
      112,
      114,
      118
    ],
    [
      19,
      37,
      49,
      57,
      59,
      62,
      80,
      82,
      86,
      94,
      112,
      114,
      118
    ],
    [
      32,
      37,
      44,
      49,
      52,
      57,
      59,
      80,
      82,
      86,
      112,
      114,
      118
    ],
    [
      10,
      14,
      19,
      28,
      32,
      37,
      40,
      44,
      49,
      106,
      107,
      108,
      109
    ],
    [
      25,
      28,
      32,
      37,
      40,
      44,
      49,
      75,
      76,
      77,
      107,
      108,
      109
    ],
    [
      5,
      9,
      25,
      28,
      32,
      37,
      40,
      44,
      49,
      107,
      108,
      109,
      125
    ],
    [
      5,
      9,
      25,
      28,
      32,
      40,
      44,
      75,
      76,
      93,
      107,
      108,
      125
    ],
    [
      5,
      9,
      25,
      28,
      37,
      40,
      49,
      75,
      77,
      93,
      107,
      109,
      125
    ],
    [
      5,
      9,
      25,
      32,
      37,
      44,
      49,
      76,
      77,
      93,
      108,
      109,
      125
    ],
    [
      1,
      5,
      9,
      28,
      32,
      37,
      40,
      44,
      49,
      107,
      108,
      109,
      114,
      118,
      125
    ],
    [
      1,
      10,
      14,
      28,
      32,
      40,
      44,
      94,
      106,
      107,
      108,
      114,
      118
    ],
    [
      1,
      10,
      19,
      28,
      37,
      40,
      49,
      94,
      106,
      107,
      109,
      114,
      118
    ],
    [
      1,
      14,
      19,
      32,
      37,
      44,
      49,
      94,
      106,
      108,
      109,
      114,
      118
    ],
    [
      1,
      28,
      32,
      37,
      40,
      44,
      49,
      106,
      107,
      108,
      109,
      114,
      118
    ],
    [
      0,
      9,
      13,
      17,
      20,
      23,
      27,
      31,
      34,
      69,
      78,
      79,
      80,
      82,
      93
    ],
    [
      0,
      62,
      78,
      79,
      80,
      82,
      86
    ],
    [
      2,
      23,
      27,
      31,
      34,
      62,
      78,
      79,
      80,
      82,
      94,
      110,
      111,
      112,
      114
    ],
    [
      2,
      23,
      27,
      31,
      34,
      69,
      101
    ],
    [
      0,
      5,
      13,
      17,
      20,
      24,
      39,
      43,
      46,
      73,
      78,
      79,
      80,
      86,
      93
    ],
    [
      6,
      24,
      39,
      43,
      46,
      62,
      78,
      79,
      80,
      86,
      94,
      110,
      111,
      112,
      118
    ],
    [
      6,
      24,
      39,
      43,
      46,
      73,
      105
    ],
    [
      1,
      2,
      6,
      27,
      31,
      34,
      39,
      43,
      46,
      94,
      101,
      105,
      110,
      111,
      112
    ],
    [
      13,
      17,
      20,
      27,
      31,
      34,
      39,
      43,
      46,
      69,
      73,
      93,
      101,
      105,
      125
    ],
    [
      0,
      5,
      9,
      17,
      20,
      28,
      40,
      51,
      54,
      75,
      78,
      79,
      82,
      86,
      93
    ],
    [
      10,
      28,
      40,
      51,
      54,
      62,
      78,
      79,
      82,
      86,
      94,
      110,
      111,
      114,
      118
    ],
    [
      10,
      28,
      40,
      51,
      54,
      75,
      107
    ],
    [
      1,
      2,
      10,
      23,
      31,
      34,
      40,
      51,
      54,
      94,
      101,
      107,
      110,
      111,
      114
    ],
    [
      9,
      17,
      20,
      23,
      31,
      34,
      40,
      51,
      54,
      69,
      75,
      93,
      101,
      107,
      125
    ],
    [
      1,
      6,
      10,
      24,
      28,
      43,
      46,
      51,
      54,
      94,
      105,
      107,
      110,
      111,
      118
    ],
    [
      5,
      17,
      20,
      24,
      28,
      43,
      46,
      51,
      54,
      73,
      75,
      93,
      105,
      107,
      125
    ],
    [
      0,
      5,
      9,
      13,
      20,
      32,
      44,
      52,
      58,
      76,
      78,
      80,
      82,
      86,
      93
    ],
    [
      14,
      32,
      44,
      52,
      58,
      62,
      78,
      80,
      82,
      86,
      94,
      110,
      112,
      114,
      118
    ],
    [
      14,
      32,
      44,
      52,
      58,
      76,
      108
    ],
    [
      1,
      2,
      14,
      23,
      27,
      34,
      44,
      52,
      58,
      94,
      101,
      108,
      110,
      112,
      114
    ],
    [
      9,
      13,
      20,
      23,
      27,
      34,
      44,
      52,
      58,
      69,
      76,
      93,
      101,
      108,
      125
    ],
    [
      1,
      6,
      14,
      24,
      32,
      39,
      46,
      52,
      58,
      94,
      105,
      108,
      110,
      112,
      118
    ],
    [
      5,
      13,
      20,
      24,
      32,
      39,
      46,
      52,
      58,
      73,
      76,
      93,
      105,
      108,
      125
    ],
    [
      1,
      10,
      14,
      28,
      32,
      40,
      44,
      54,
      58,
      94,
      107,
      108,
      110,
      114,
      118
    ],
    [
      5,
      9,
      20,
      28,
      32,
      40,
      44,
      54,
      58,
      75,
      76,
      93,
      107,
      108,
      125
    ],
    [
      1,
      17,
      20,
      31,
      34,
      43,
      46,
      101,
      105,
      110,
      111,
      113,
      125
    ],
    [
      1,
      17,
      20,
      31,
      34,
      51,
      54,
      101,
      107,
      110,
      111,
      115,
      125
    ],
    [
      1,
      17,
      20,
      43,
      46,
      51,
      54,
      105,
      107,
      110,
      111,
      119,
      125
    ],
    [
      13,
      17,
      20,
      27,
      31,
      34,
      39,
      43,
      46,
      110,
      111,
      112,
      113
    ],
    [
      4,
      13,
      17,
      20,
      27,
      31,
      34,
      78,
      79,
      80,
      110,
      111,
      112
    ],
    [
      8,
      13,
      17,
      20,
      39,
      43,
      46,
      78,
      79,
      80,
      110,
      111,
      112
    ],
    [
      9,
      17,
      20,
      23,
      31,
      34,
      40,
      51,
      54,
      110,
      111,
      114,
      115
    ],
    [
      4,
      9,
      17,
      20,
      23,
      31,
      34,
      78,
      79,
      82,
      110,
      111,
      114
    ],
    [
      9,
      12,
      17,
      20,
      40,
      51,
      54,
      78,
      79,
      82,
      110,
      111,
      114
    ],
    [
      5,
      17,
      20,
      24,
      28,
      43,
      46,
      51,
      54,
      110,
      111,
      118,
      119
    ],
    [
      5,
      8,
      17,
      20,
      24,
      43,
      46,
      78,
      79,
      86,
      110,
      111,
      118
    ],
    [
      5,
      12,
      17,
      20,
      28,
      51,
      54,
      78,
      79,
      86,
      110,
      111,
      118
    ],
    [
      1,
      13,
      20,
      27,
      34,
      39,
      46,
      101,
      105,
      110,
      112,
      113,
      125
    ],
    [
      1,
      13,
      20,
      27,
      34,
      52,
      58,
      101,
      108,
      110,
      112,
      116,
      125
    ],
    [
      1,
      13,
      20,
      39,
      46,
      52,
      58,
      105,
      108,
      110,
      112,
      120,
      125
    ],
    [
      9,
      13,
      20,
      23,
      27,
      34,
      44,
      52,
      58,
      110,
      112,
      114,
      116
    ],
    [
      4,
      9,
      13,
      20,
      23,
      27,
      34,
      78,
      80,
      82,
      110,
      112,
      114
    ],
    [
      9,
      13,
      16,
      20,
      44,
      52,
      58,
      78,
      80,
      82,
      110,
      112,
      114
    ],
    [
      5,
      13,
      20,
      24,
      32,
      39,
      46,
      52,
      58,
      110,
      112,
      118,
      120
    ],
    [
      5,
      8,
      13,
      20,
      24,
      39,
      46,
      78,
      80,
      86,
      110,
      112,
      118
    ],
    [
      5,
      13,
      16,
      20,
      32,
      52,
      58,
      78,
      80,
      86,
      110,
      112,
      118
    ],
    [
      1,
      9,
      20,
      23,
      34,
      40,
      54,
      101,
      107,
      110,
      114,
      115,
      125
    ],
    [
      1,
      9,
      20,
      23,
      34,
      44,
      58,
      101,
      108,
      110,
      114,
      116,
      125
    ],
    [
      1,
      9,
      20,
      40,
      44,
      54,
      58,
      107,
      108,
      110,
      114,
      122,
      125
    ],
    [
      5,
      9,
      20,
      28,
      32,
      40,
      44,
      54,
      58,
      110,
      114,
      118,
      122
    ],
    [
      5,
      9,
      12,
      20,
      28,
      40,
      54,
      78,
      82,
      86,
      110,
      114,
      118
    ],
    [
      5,
      9,
      16,
      20,
      32,
      44,
      58,
      78,
      82,
      86,
      110,
      114,
      118
    ],
    [
      1,
      5,
      20,
      24,
      28,
      46,
      54,
      105,
      107,
      110,
      118,
      119,
      125
    ],
    [
      1,
      5,
      20,
      24,
      32,
      46,
      58,
      105,
      108,
      110,
      118,
      120,
      125
    ],
    [
      1,
      5,
      20,
      28,
      32,
      54,
      58,
      107,
      108,
      110,
      118,
      122,
      125
    ],
    [
      0,
      5,
      9,
      13,
      17,
      37,
      49,
      57,
      61,
      77,
      79,
      80,
      82,
      86,
      93
    ],
    [
      19,
      37,
      49,
      57,
      61,
      62,
      79,
      80,
      82,
      86,
      94,
      111,
      112,
      114,
      118
    ],
    [
      19,
      37,
      49,
      57,
      61,
      77,
      109
    ],
    [
      1,
      2,
      19,
      23,
      27,
      31,
      49,
      57,
      61,
      94,
      101,
      109,
      111,
      112,
      114
    ],
    [
      9,
      13,
      17,
      23,
      27,
      31,
      49,
      57,
      61,
      69,
      77,
      93,
      101,
      109,
      125
    ],
    [
      1,
      6,
      19,
      24,
      37,
      39,
      43,
      57,
      61,
      94,
      105,
      109,
      111,
      112,
      118
    ],
    [
      5,
      13,
      17,
      24,
      37,
      39,
      43,
      57,
      61,
      73,
      77,
      93,
      105,
      109,
      125
    ],
    [
      1,
      10,
      19,
      28,
      37,
      40,
      49,
      51,
      61,
      94,
      107,
      109,
      111,
      114,
      118
    ],
    [
      5,
      9,
      17,
      28,
      37,
      40,
      49,
      51,
      61,
      75,
      77,
      93,
      107,
      109,
      125
    ],
    [
      1,
      13,
      17,
      27,
      31,
      39,
      43,
      101,
      105,
      111,
      112,
      113,
      125
    ],
    [
      1,
      13,
      17,
      27,
      31,
      57,
      61,
      101,
      109,
      111,
      112,
      117,
      125
    ],
    [
      1,
      13,
      17,
      39,
      43,
      57,
      61,
      105,
      109,
      111,
      112,
      121,
      125
    ],
    [
      9,
      13,
      17,
      23,
      27,
      31,
      49,
      57,
      61,
      111,
      112,
      114,
      117
    ],
    [
      4,
      9,
      13,
      17,
      23,
      27,
      31,
      79,
      80,
      82,
      111,
      112,
      114
    ],
    [
      9,
      13,
      17,
      21,
      49,
      57,
      61,
      79,
      80,
      82,
      111,
      112,
      114
    ],
    [
      5,
      13,
      17,
      24,
      37,
      39,
      43,
      57,
      61,
      111,
      112,
      118,
      121
    ],
    [
      5,
      8,
      13,
      17,
      24,
      39,
      43,
      79,
      80,
      86,
      111,
      112,
      118
    ],
    [
      5,
      13,
      17,
      21,
      37,
      57,
      61,
      79,
      80,
      86,
      111,
      112,
      118
    ],
    [
      1,
      9,
      17,
      23,
      31,
      40,
      51,
      101,
      107,
      111,
      114,
      115,
      125
    ],
    [
      1,
      9,
      17,
      23,
      31,
      49,
      61,
      101,
      109,
      111,
      114,
      117,
      125
    ],
    [
      1,
      9,
      17,
      40,
      49,
      51,
      61,
      107,
      109,
      111,
      114,
      123,
      125
    ],
    [
      5,
      9,
      17,
      28,
      37,
      40,
      49,
      51,
      61,
      111,
      114,
      118,
      123
    ],
    [
      5,
      9,
      12,
      17,
      28,
      40,
      51,
      79,
      82,
      86,
      111,
      114,
      118
    ],
    [
      5,
      9,
      17,
      21,
      37,
      49,
      61,
      79,
      82,
      86,
      111,
      114,
      118
    ],
    [
      1,
      5,
      17,
      24,
      28,
      43,
      51,
      105,
      107,
      111,
      118,
      119,
      125
    ],
    [
      1,
      5,
      17,
      24,
      37,
      43,
      61,
      105,
      109,
      111,
      118,
      121,
      125
    ],
    [
      1,
      5,
      17,
      28,
      37,
      51,
      61,
      107,
      109,
      111,
      118,
      123,
      125
    ],
    [
      1,
      14,
      19,
      32,
      37,
      44,
      49,
      52,
      57,
      94,
      108,
      109,
      112,
      114,
      118
    ],
    [
      5,
      9,
      13,
      32,
      37,
      44,
      49,
      52,
      57,
      76,
      77,
      93,
      108,
      109,
      125
    ],
    [
      1,
      9,
      13,
      23,
      27,
      44,
      52,
      101,
      108,
      112,
      114,
      116,
      125
    ],
    [
      1,
      9,
      13,
      23,
      27,
      49,
      57,
      101,
      109,
      112,
      114,
      117,
      125
    ],
    [
      1,
      9,
      13,
      44,
      49,
      52,
      57,
      108,
      109,
      112,
      114,
      124,
      125
    ],
    [
      5,
      9,
      13,
      32,
      37,
      44,
      49,
      52,
      57,
      112,
      114,
      118,
      124
    ],
    [
      5,
      9,
      13,
      16,
      32,
      44,
      52,
      80,
      82,
      86,
      112,
      114,
      118
    ],
    [
      5,
      9,
      13,
      21,
      37,
      49,
      57,
      80,
      82,
      86,
      112,
      114,
      118
    ],
    [
      1,
      5,
      13,
      24,
      32,
      39,
      52,
      105,
      108,
      112,
      118,
      120,
      125
    ],
    [
      1,
      5,
      13,
      24,
      37,
      39,
      57,
      105,
      109,
      112,
      118,
      121,
      125
    ],
    [
      1,
      5,
      13,
      32,
      37,
      52,
      57,
      108,
      109,
      112,
      118,
      124,
      125
    ],
    [
      1,
      5,
      9,
      28,
      32,
      40,
      44,
      107,
      108,
      114,
      118,
      122,
      125
    ],
    [
      1,
      5,
      9,
      28,
      37,
      40,
      49,
      107,
      109,
      114,
      118,
      123,
      125
    ],
    [
      1,
      5,
      9,
      32,
      37,
      44,
      49,
      108,
      109,
      114,
      118,
      124,
      125
    ],
    [
      0,
      5,
      9,
      13,
      17,
      20,
      78,
      79,
      80,
      82,
      86,
      93
    ],
    [
      9,
      13,
      17,
      20,
      23,
      27,
      31,
      34,
      69,
      93,
      101,
      125
    ],
    [
      4,
      9,
      13,
      17,
      20,
      23,
      27,
      31,
      34,
      78,
      79,
      80,
      82
    ],
    [
      1,
      2,
      23,
      27,
      31,
      34,
      94,
      101,
      110,
      111,
      112,
      114
    ],
    [
      4,
      23,
      27,
      31,
      34,
      78,
      79,
      80,
      82,
      110,
      111,
      112,
      114
    ],
    [
      62,
      78,
      79,
      80,
      82,
      86,
      94,
      110,
      111,
      112,
      114,
      118
    ],
    [
      5,
      13,
      17,
      20,
      24,
      39,
      43,
      46,
      73,
      93,
      105,
      125
    ],
    [
      5,
      8,
      13,
      17,
      20,
      24,
      39,
      43,
      46,
      78,
      79,
      80,
      86
    ],
    [
      1,
      6,
      24,
      39,
      43,
      46,
      94,
      105,
      110,
      111,
      112,
      118
    ],
    [
      8,
      24,
      39,
      43,
      46,
      78,
      79,
      80,
      86,
      110,
      111,
      112,
      118
    ],
    [
      1,
      27,
      31,
      34,
      39,
      43,
      46,
      101,
      105,
      110,
      111,
      112,
      113
    ],
    [
      13,
      17,
      20,
      27,
      31,
      34,
      39,
      43,
      46,
      101,
      105,
      113,
      125
    ],
    [
      5,
      9,
      17,
      20,
      28,
      40,
      51,
      54,
      75,
      93,
      107,
      125
    ],
    [
      5,
      9,
      12,
      17,
      20,
      28,
      40,
      51,
      54,
      78,
      79,
      82,
      86
    ],
    [
      1,
      10,
      28,
      40,
      51,
      54,
      94,
      107,
      110,
      111,
      114,
      118
    ],
    [
      12,
      28,
      40,
      51,
      54,
      78,
      79,
      82,
      86,
      110,
      111,
      114,
      118
    ],
    [
      1,
      23,
      31,
      34,
      40,
      51,
      54,
      101,
      107,
      110,
      111,
      114,
      115
    ],
    [
      9,
      17,
      20,
      23,
      31,
      34,
      40,
      51,
      54,
      101,
      107,
      115,
      125
    ],
    [
      1,
      24,
      28,
      43,
      46,
      51,
      54,
      105,
      107,
      110,
      111,
      118,
      119
    ],
    [
      5,
      17,
      20,
      24,
      28,
      43,
      46,
      51,
      54,
      105,
      107,
      119,
      125
    ],
    [
      5,
      9,
      13,
      20,
      32,
      44,
      52,
      58,
      76,
      93,
      108,
      125
    ],
    [
      5,
      9,
      13,
      16,
      20,
      32,
      44,
      52,
      58,
      78,
      80,
      82,
      86
    ],
    [
      1,
      14,
      32,
      44,
      52,
      58,
      94,
      108,
      110,
      112,
      114,
      118
    ],
    [
      16,
      32,
      44,
      52,
      58,
      78,
      80,
      82,
      86,
      110,
      112,
      114,
      118
    ],
    [
      1,
      23,
      27,
      34,
      44,
      52,
      58,
      101,
      108,
      110,
      112,
      114,
      116
    ],
    [
      9,
      13,
      20,
      23,
      27,
      34,
      44,
      52,
      58,
      101,
      108,
      116,
      125
    ],
    [
      1,
      24,
      32,
      39,
      46,
      52,
      58,
      105,
      108,
      110,
      112,
      118,
      120
    ],
    [
      5,
      13,
      20,
      24,
      32,
      39,
      46,
      52,
      58,
      105,
      108,
      120,
      125
    ],
    [
      1,
      28,
      32,
      40,
      44,
      54,
      58,
      107,
      108,
      110,
      114,
      118,
      122
    ],
    [
      5,
      9,
      20,
      28,
      32,
      40,
      44,
      54,
      58,
      107,
      108,
      122,
      125
    ],
    [
      1,
      13,
      17,
      20,
      27,
      31,
      34,
      101,
      110,
      111,
      112,
      113,
      125
    ],
    [
      1,
      13,
      17,
      20,
      39,
      43,
      46,
      105,
      110,
      111,
      112,
      113,
      125
    ],
    [
      1,
      9,
      17,
      20,
      23,
      31,
      34,
      101,
      110,
      111,
      114,
      115,
      125
    ],
    [
      1,
      9,
      17,
      20,
      40,
      51,
      54,
      107,
      110,
      111,
      114,
      115,
      125
    ],
    [
      1,
      5,
      17,
      20,
      24,
      43,
      46,
      105,
      110,
      111,
      118,
      119,
      125
    ],
    [
      1,
      5,
      17,
      20,
      28,
      51,
      54,
      107,
      110,
      111,
      118,
      119,
      125
    ],
    [
      4,
      9,
      13,
      17,
      20,
      23,
      27,
      31,
      34,
      110,
      111,
      112,
      114
    ],
    [
      4,
      9,
      13,
      17,
      20,
      78,
      79,
      80,
      82,
      110,
      111,
      112,
      114
    ],
    [
      5,
      8,
      13,
      17,
      20,
      24,
      39,
      43,
      46,
      110,
      111,
      112,
      118
    ],
    [
      5,
      8,
      13,
      17,
      20,
      78,
      79,
      80,
      86,
      110,
      111,
      112,
      118
    ],
    [
      5,
      9,
      12,
      17,
      20,
      28,
      40,
      51,
      54,
      110,
      111,
      114,
      118
    ],
    [
      5,
      9,
      12,
      17,
      20,
      78,
      79,
      82,
      86,
      110,
      111,
      114,
      118
    ],
    [
      1,
      9,
      13,
      20,
      23,
      27,
      34,
      101,
      110,
      112,
      114,
      116,
      125
    ],
    [
      1,
      9,
      13,
      20,
      44,
      52,
      58,
      108,
      110,
      112,
      114,
      116,
      125
    ],
    [
      1,
      5,
      13,
      20,
      24,
      39,
      46,
      105,
      110,
      112,
      118,
      120,
      125
    ],
    [
      1,
      5,
      13,
      20,
      32,
      52,
      58,
      108,
      110,
      112,
      118,
      120,
      125
    ],
    [
      5,
      9,
      13,
      16,
      20,
      32,
      44,
      52,
      58,
      110,
      112,
      114,
      118
    ],
    [
      5,
      9,
      13,
      16,
      20,
      78,
      80,
      82,
      86,
      110,
      112,
      114,
      118
    ],
    [
      1,
      5,
      9,
      20,
      28,
      40,
      54,
      107,
      110,
      114,
      118,
      122,
      125
    ],
    [
      1,
      5,
      9,
      20,
      32,
      44,
      58,
      108,
      110,
      114,
      118,
      122,
      125
    ],
    [
      5,
      9,
      13,
      17,
      37,
      49,
      57,
      61,
      77,
      93,
      109,
      125
    ],
    [
      5,
      9,
      13,
      17,
      21,
      37,
      49,
      57,
      61,
      79,
      80,
      82,
      86
    ],
    [
      1,
      19,
      37,
      49,
      57,
      61,
      94,
      109,
      111,
      112,
      114,
      118
    ],
    [
      21,
      37,
      49,
      57,
      61,
      79,
      80,
      82,
      86,
      111,
      112,
      114,
      118
    ],
    [
      1,
      23,
      27,
      31,
      49,
      57,
      61,
      101,
      109,
      111,
      112,
      114,
      117
    ],
    [
      9,
      13,
      17,
      23,
      27,
      31,
      49,
      57,
      61,
      101,
      109,
      117,
      125
    ],
    [
      1,
      24,
      37,
      39,
      43,
      57,
      61,
      105,
      109,
      111,
      112,
      118,
      121
    ],
    [
      5,
      13,
      17,
      24,
      37,
      39,
      43,
      57,
      61,
      105,
      109,
      121,
      125
    ],
    [
      1,
      28,
      37,
      40,
      49,
      51,
      61,
      107,
      109,
      111,
      114,
      118,
      123
    ],
    [
      5,
      9,
      17,
      28,
      37,
      40,
      49,
      51,
      61,
      107,
      109,
      123,
      125
    ],
    [
      1,
      9,
      13,
      17,
      23,
      27,
      31,
      101,
      111,
      112,
      114,
      117,
      125
    ],
    [
      1,
      9,
      13,
      17,
      49,
      57,
      61,
      109,
      111,
      112,
      114,
      117,
      125
    ],
    [
      1,
      5,
      13,
      17,
      24,
      39,
      43,
      105,
      111,
      112,
      118,
      121,
      125
    ],
    [
      1,
      5,
      13,
      17,
      37,
      57,
      61,
      109,
      111,
      112,
      118,
      121,
      125
    ],
    [
      5,
      9,
      13,
      17,
      21,
      37,
      49,
      57,
      61,
      111,
      112,
      114,
      118
    ],
    [
      5,
      9,
      13,
      17,
      21,
      79,
      80,
      82,
      86,
      111,
      112,
      114,
      118
    ],
    [
      1,
      5,
      9,
      17,
      28,
      40,
      51,
      107,
      111,
      114,
      118,
      123,
      125
    ],
    [
      1,
      5,
      9,
      17,
      37,
      49,
      61,
      109,
      111,
      114,
      118,
      123,
      125
    ],
    [
      1,
      32,
      37,
      44,
      49,
      52,
      57,
      108,
      109,
      112,
      114,
      118,
      124
    ],
    [
      5,
      9,
      13,
      32,
      37,
      44,
      49,
      52,
      57,
      108,
      109,
      124,
      125
    ],
    [
      1,
      5,
      9,
      13,
      32,
      44,
      52,
      108,
      112,
      114,
      118,
      124,
      125
    ],
    [
      1,
      5,
      9,
      13,
      37,
      49,
      57,
      109,
      112,
      114,
      118,
      124,
      125
    ],
    [
      5,
      9,
      13,
      17,
      20,
      78,
      79,
      80,
      82,
      86,
      110,
      111,
      112,
      114,
      118
    ],
    [
      5,
      9,
      13,
      17,
      20,
      93,
      125
    ],
    [
      1,
      9,
      13,
      17,
      20,
      23,
      27,
      31,
      34,
      101,
      110,
      111,
      112,
      114,
      125
    ],
    [
      1,
      94,
      110,
      111,
      112,
      114,
      118
    ],
    [
      1,
      5,
      13,
      17,
      20,
      24,
      39,
      43,
      46,
      105,
      110,
      111,
      112,
      118,
      125
    ],
    [
      1,
      5,
      9,
      17,
      20,
      28,
      40,
      51,
      54,
      107,
      110,
      111,
      114,
      118,
      125
    ],
    [
      1,
      5,
      9,
      13,
      20,
      32,
      44,
      52,
      58,
      108,
      110,
      112,
      114,
      118,
      125
    ],
    [
      1,
      5,
      9,
      13,
      17,
      37,
      49,
      57,
      61,
      109,
      111,
      112,
      114,
      118,
      125
    ],
    [
      1,
      5,
      9,
      13,
      17,
      20,
      110,
      111,
      112,
      114,
      118,
      125
    ]
  ],
  "proof": [
    {
      "facet": [
        0,
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        62,
        69,
        73,
        75,
        76,
        78
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        14,
        19,
        62,
        69,
        73,
        75,
        76,
        77
      ],
      "ridge": [
        0,
        2,
        6,
        10,
        14,
        62,
        69,
        73,
        75,
        76
      ],
      "compatible_partners": [
        [
          0,
          2,
          6,
          10,
          14,
          34,
          46,
          54,
          58,
          62,
          69,
          73,
          75,
          76,
          78
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        6,
        10,
        19,
        31,
        43,
        51,
        61,
        62,
        69,
        73,
        75,
        77,
        79
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        14,
        19,
        62,
        69,
        73,
        75,
        76,
        77
      ],
      "ridge": [
        0,
        2,
        6,
        10,
        19,
        62,
        69,
        73,
        75,
        77
      ],
      "compatible_partners": [
        [
          0,
          2,
          6,
          10,
          19,
          31,
          43,
          51,
          61,
          62,
          69,
          73,
          75,
          77,
          79
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        6,
        14,
        19,
        27,
        39,
        52,
        57,
        62,
        69,
        73,
        76,
        77,
        80
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        14,
        19,
        62,
        69,
        73,
        75,
        76,
        77
      ],
      "ridge": [
        0,
        2,
        6,
        14,
        19,
        62,
        69,
        73,
        76,
        77
      ],
      "compatible_partners": [
        [
          0,
          2,
          6,
          14,
          19,
          27,
          39,
          52,
          57,
          62,
          69,
          73,
          76,
          77,
          80
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        62,
        69,
        75,
        76,
        77,
        82
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        14,
        19,
        62,
        69,
        73,
        75,
        76,
        77
      ],
      "ridge": [
        0,
        2,
        10,
        14,
        19,
        62,
        69,
        75,
        76,
        77
      ],
      "compatible_partners": [
        [
          0,
          2,
          10,
          14,
          19,
          23,
          40,
          44,
          49,
          62,
          69,
          75,
          76,
          77,
          82
        ]
      ]
    },
    {
      "facet": [
        0,
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37,
        62,
        73,
        75,
        76,
        77,
        86
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        14,
        19,
        62,
        69,
        73,
        75,
        76,
        77
      ],
      "ridge": [
        0,
        6,
        10,
        14,
        19,
        62,
        73,
        75,
        76,
        77
      ],
      "compatible_partners": [
        [
          0,
          6,
          10,
          14,
          19,
          24,
          28,
          32,
          37,
          62,
          73,
          75,
          76,
          77,
          86
        ]
      ]
    },
    {
      "facet": [
        0,
        69,
        73,
        75,
        76,
        77,
        93
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        14,
        19,
        62,
        69,
        73,
        75,
        76,
        77
      ],
      "ridge": [
        0,
        69,
        73,
        75,
        76,
        77
      ],
      "compatible_partners": [
        [
          0,
          69,
          73,
          75,
          76,
          77,
          93
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        10,
        14,
        19,
        62,
        94
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        14,
        19,
        62,
        69,
        73,
        75,
        76,
        77
      ],
      "ridge": [
        2,
        6,
        10,
        14,
        19,
        62
      ],
      "compatible_partners": [
        [
          2,
          6,
          10,
          14,
          19,
          62,
          94
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        10,
        14,
        19,
        69,
        73,
        75,
        76,
        77,
        101,
        105,
        107,
        108,
        109
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        14,
        19,
        62,
        69,
        73,
        75,
        76,
        77
      ],
      "ridge": [
        2,
        6,
        10,
        14,
        19,
        69,
        73,
        75,
        76,
        77
      ],
      "compatible_partners": [
        [
          2,
          6,
          10,
          14,
          19,
          69,
          73,
          75,
          76,
          77,
          101,
          105,
          107,
          108,
          109
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        6,
        10,
        34,
        46,
        54,
        62,
        63,
        69,
        73,
        75,
        78
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        62,
        69,
        73,
        75,
        76,
        78
      ],
      "ridge": [
        0,
        2,
        6,
        10,
        34,
        46,
        54,
        62,
        69,
        73,
        75,
        78
      ],
      "compatible_partners": [
        [
          0,
          2,
          6,
          10,
          34,
          46,
          54,
          62,
          63,
          69,
          73,
          75,
          78
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        6,
        14,
        34,
        46,
        58,
        62,
        64,
        69,
        73,
        76,
        78
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        62,
        69,
        73,
        75,
        76,
        78
      ],
      "ridge": [
        0,
        2,
        6,
        14,
        34,
        46,
        58,
        62,
        69,
        73,
        76,
        78
      ],
      "compatible_partners": [
        [
          0,
          2,
          6,
          14,
          34,
          46,
          58,
          62,
          64,
          69,
          73,
          76,
          78
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        10,
        14,
        34,
        54,
        58,
        62,
        66,
        69,
        75,
        76,
        78
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        62,
        69,
        73,
        75,
        76,
        78
      ],
      "ridge": [
        0,
        2,
        10,
        14,
        34,
        54,
        58,
        62,
        69,
        75,
        76,
        78
      ],
      "compatible_partners": [
        [
          0,
          2,
          10,
          14,
          34,
          54,
          58,
          62,
          66,
          69,
          75,
          76,
          78
        ]
      ]
    },
    {
      "facet": [
        0,
        6,
        10,
        14,
        46,
        54,
        58,
        62,
        70,
        73,
        75,
        76,
        78
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        62,
        69,
        73,
        75,
        76,
        78
      ],
      "ridge": [
        0,
        6,
        10,
        14,
        46,
        54,
        58,
        62,
        73,
        75,
        76,
        78
      ],
      "compatible_partners": [
        [
          0,
          6,
          10,
          14,
          46,
          54,
          58,
          62,
          70,
          73,
          75,
          76,
          78
        ]
      ]
    },
    {
      "facet": [
        0,
        20,
        34,
        46,
        54,
        58,
        69,
        73,
        75,
        76,
        78,
        93
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        62,
        69,
        73,
        75,
        76,
        78
      ],
      "ridge": [
        0,
        34,
        46,
        54,
        58,
        69,
        73,
        75,
        76,
        78
      ],
      "compatible_partners": [
        [
          0,
          20,
          34,
          46,
          54,
          58,
          69,
          73,
          75,
          76,
          78,
          93
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        62,
        78,
        94,
        110
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        62,
        69,
        73,
        75,
        76,
        78
      ],
      "ridge": [
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        62,
        78
      ],
      "compatible_partners": [
        [
          2,
          6,
          10,
          14,
          34,
          46,
          54,
          58,
          62,
          78,
          94,
          110
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        10,
        14,
        18,
        34,
        46,
        54,
        58,
        69,
        73,
        75,
        76
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        62,
        69,
        73,
        75,
        76,
        78
      ],
      "ridge": [
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        69,
        73,
        75,
        76
      ],
      "compatible_partners": [
        [
          2,
          6,
          10,
          14,
          18,
          34,
          46,
          54,
          58,
          69,
          73,
          75,
          76
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        6,
        10,
        31,
        43,
        51,
        62,
        63,
        69,
        73,
        75,
        79
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        19,
        31,
        43,
        51,
        61,
        62,
        69,
        73,
        75,
        77,
        79
      ],
      "ridge": [
        0,
        2,
        6,
        10,
        31,
        43,
        51,
        62,
        69,
        73,
        75,
        79
      ],
      "compatible_partners": [
        [
          0,
          2,
          6,
          10,
          31,
          43,
          51,
          62,
          63,
          69,
          73,
          75,
          79
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        6,
        19,
        31,
        43,
        61,
        62,
        65,
        69,
        73,
        77,
        79
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        19,
        31,
        43,
        51,
        61,
        62,
        69,
        73,
        75,
        77,
        79
      ],
      "ridge": [
        0,
        2,
        6,
        19,
        31,
        43,
        61,
        62,
        69,
        73,
        77,
        79
      ],
      "compatible_partners": [
        [
          0,
          2,
          6,
          19,
          31,
          43,
          61,
          62,
          65,
          69,
          73,
          77,
          79
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        10,
        19,
        31,
        51,
        61,
        62,
        67,
        69,
        75,
        77,
        79
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        19,
        31,
        43,
        51,
        61,
        62,
        69,
        73,
        75,
        77,
        79
      ],
      "ridge": [
        0,
        2,
        10,
        19,
        31,
        51,
        61,
        62,
        69,
        75,
        77,
        79
      ],
      "compatible_partners": [
        [
          0,
          2,
          10,
          19,
          31,
          51,
          61,
          62,
          67,
          69,
          75,
          77,
          79
        ]
      ]
    },
    {
      "facet": [
        0,
        6,
        10,
        19,
        43,
        51,
        61,
        62,
        71,
        73,
        75,
        77,
        79
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        19,
        31,
        43,
        51,
        61,
        62,
        69,
        73,
        75,
        77,
        79
      ],
      "ridge": [
        0,
        6,
        10,
        19,
        43,
        51,
        61,
        62,
        73,
        75,
        77,
        79
      ],
      "compatible_partners": [
        [
          0,
          6,
          10,
          19,
          43,
          51,
          61,
          62,
          71,
          73,
          75,
          77,
          79
        ]
      ]
    },
    {
      "facet": [
        0,
        17,
        31,
        43,
        51,
        61,
        69,
        73,
        75,
        77,
        79,
        93
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        19,
        31,
        43,
        51,
        61,
        62,
        69,
        73,
        75,
        77,
        79
      ],
      "ridge": [
        0,
        31,
        43,
        51,
        61,
        69,
        73,
        75,
        77,
        79
      ],
      "compatible_partners": [
        [
          0,
          17,
          31,
          43,
          51,
          61,
          69,
          73,
          75,
          77,
          79,
          93
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        10,
        19,
        31,
        43,
        51,
        61,
        62,
        79,
        94,
        111
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        19,
        31,
        43,
        51,
        61,
        62,
        69,
        73,
        75,
        77,
        79
      ],
      "ridge": [
        2,
        6,
        10,
        19,
        31,
        43,
        51,
        61,
        62,
        79
      ],
      "compatible_partners": [
        [
          2,
          6,
          10,
          19,
          31,
          43,
          51,
          61,
          62,
          79,
          94,
          111
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        10,
        15,
        19,
        31,
        43,
        51,
        61,
        69,
        73,
        75,
        77
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        19,
        31,
        43,
        51,
        61,
        62,
        69,
        73,
        75,
        77,
        79
      ],
      "ridge": [
        2,
        6,
        10,
        19,
        31,
        43,
        51,
        61,
        69,
        73,
        75,
        77
      ],
      "compatible_partners": [
        [
          2,
          6,
          10,
          15,
          19,
          31,
          43,
          51,
          61,
          69,
          73,
          75,
          77
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        6,
        14,
        27,
        39,
        52,
        62,
        64,
        69,
        73,
        76,
        80
      ],
      "forced_by": [
        0,
        2,
        6,
        14,
        19,
        27,
        39,
        52,
        57,
        62,
        69,
        73,
        76,
        77,
        80
      ],
      "ridge": [
        0,
        2,
        6,
        14,
        27,
        39,
        52,
        62,
        69,
        73,
        76,
        80
      ],
      "compatible_partners": [
        [
          0,
          2,
          6,
          14,
          27,
          39,
          52,
          62,
          64,
          69,
          73,
          76,
          80
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        6,
        19,
        27,
        39,
        57,
        62,
        65,
        69,
        73,
        77,
        80
      ],
      "forced_by": [
        0,
        2,
        6,
        14,
        19,
        27,
        39,
        52,
        57,
        62,
        69,
        73,
        76,
        77,
        80
      ],
      "ridge": [
        0,
        2,
        6,
        19,
        27,
        39,
        57,
        62,
        69,
        73,
        77,
        80
      ],
      "compatible_partners": [
        [
          0,
          2,
          6,
          19,
          27,
          39,
          57,
          62,
          65,
          69,
          73,
          77,
          80
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        14,
        19,
        27,
        52,
        57,
        62,
        68,
        69,
        76,
        77,
        80
      ],
      "forced_by": [
        0,
        2,
        6,
        14,
        19,
        27,
        39,
        52,
        57,
        62,
        69,
        73,
        76,
        77,
        80
      ],
      "ridge": [
        0,
        2,
        14,
        19,
        27,
        52,
        57,
        62,
        69,
        76,
        77,
        80
      ],
      "compatible_partners": [
        [
          0,
          2,
          14,
          19,
          27,
          52,
          57,
          62,
          68,
          69,
          76,
          77,
          80
        ]
      ]
    },
    {
      "facet": [
        0,
        6,
        14,
        19,
        39,
        52,
        57,
        62,
        72,
        73,
        76,
        77,
        80
      ],
      "forced_by": [
        0,
        2,
        6,
        14,
        19,
        27,
        39,
        52,
        57,
        62,
        69,
        73,
        76,
        77,
        80
      ],
      "ridge": [
        0,
        6,
        14,
        19,
        39,
        52,
        57,
        62,
        73,
        76,
        77,
        80
      ],
      "compatible_partners": [
        [
          0,
          6,
          14,
          19,
          39,
          52,
          57,
          62,
          72,
          73,
          76,
          77,
          80
        ]
      ]
    },
    {
      "facet": [
        0,
        13,
        27,
        39,
        52,
        57,
        69,
        73,
        76,
        77,
        80,
        93
      ],
      "forced_by": [
        0,
        2,
        6,
        14,
        19,
        27,
        39,
        52,
        57,
        62,
        69,
        73,
        76,
        77,
        80
      ],
      "ridge": [
        0,
        27,
        39,
        52,
        57,
        69,
        73,
        76,
        77,
        80
      ],
      "compatible_partners": [
        [
          0,
          13,
          27,
          39,
          52,
          57,
          69,
          73,
          76,
          77,
          80,
          93
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        14,
        19,
        27,
        39,
        52,
        57,
        62,
        80,
        94,
        112
      ],
      "forced_by": [
        0,
        2,
        6,
        14,
        19,
        27,
        39,
        52,
        57,
        62,
        69,
        73,
        76,
        77,
        80
      ],
      "ridge": [
        2,
        6,
        14,
        19,
        27,
        39,
        52,
        57,
        62,
        80
      ],
      "compatible_partners": [
        [
          2,
          6,
          14,
          19,
          27,
          39,
          52,
          57,
          62,
          80,
          94,
          112
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        11,
        14,
        19,
        27,
        39,
        52,
        57,
        69,
        73,
        76,
        77
      ],
      "forced_by": [
        0,
        2,
        6,
        14,
        19,
        27,
        39,
        52,
        57,
        62,
        69,
        73,
        76,
        77,
        80
      ],
      "ridge": [
        2,
        6,
        14,
        19,
        27,
        39,
        52,
        57,
        69,
        73,
        76,
        77
      ],
      "compatible_partners": [
        [
          2,
          6,
          11,
          14,
          19,
          27,
          39,
          52,
          57,
          69,
          73,
          76,
          77
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        10,
        14,
        23,
        40,
        44,
        62,
        66,
        69,
        75,
        76,
        82
      ],
      "forced_by": [
        0,
        2,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        62,
        69,
        75,
        76,
        77,
        82
      ],
      "ridge": [
        0,
        2,
        10,
        14,
        23,
        40,
        44,
        62,
        69,
        75,
        76,
        82
      ],
      "compatible_partners": [
        [
          0,
          2,
          10,
          14,
          23,
          40,
          44,
          62,
          66,
          69,
          75,
          76,
          82
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        10,
        19,
        23,
        40,
        49,
        62,
        67,
        69,
        75,
        77,
        82
      ],
      "forced_by": [
        0,
        2,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        62,
        69,
        75,
        76,
        77,
        82
      ],
      "ridge": [
        0,
        2,
        10,
        19,
        23,
        40,
        49,
        62,
        69,
        75,
        77,
        82
      ],
      "compatible_partners": [
        [
          0,
          2,
          10,
          19,
          23,
          40,
          49,
          62,
          67,
          69,
          75,
          77,
          82
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        14,
        19,
        23,
        44,
        49,
        62,
        68,
        69,
        76,
        77,
        82
      ],
      "forced_by": [
        0,
        2,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        62,
        69,
        75,
        76,
        77,
        82
      ],
      "ridge": [
        0,
        2,
        14,
        19,
        23,
        44,
        49,
        62,
        69,
        76,
        77,
        82
      ],
      "compatible_partners": [
        [
          0,
          2,
          14,
          19,
          23,
          44,
          49,
          62,
          68,
          69,
          76,
          77,
          82
        ]
      ]
    },
    {
      "facet": [
        0,
        10,
        14,
        19,
        40,
        44,
        49,
        62,
        74,
        75,
        76,
        77,
        82
      ],
      "forced_by": [
        0,
        2,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        62,
        69,
        75,
        76,
        77,
        82
      ],
      "ridge": [
        0,
        10,
        14,
        19,
        40,
        44,
        49,
        62,
        75,
        76,
        77,
        82
      ],
      "compatible_partners": [
        [
          0,
          10,
          14,
          19,
          40,
          44,
          49,
          62,
          74,
          75,
          76,
          77,
          82
        ]
      ]
    },
    {
      "facet": [
        0,
        9,
        23,
        40,
        44,
        49,
        69,
        75,
        76,
        77,
        82,
        93
      ],
      "forced_by": [
        0,
        2,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        62,
        69,
        75,
        76,
        77,
        82
      ],
      "ridge": [
        0,
        23,
        40,
        44,
        49,
        69,
        75,
        76,
        77,
        82
      ],
      "compatible_partners": [
        [
          0,
          9,
          23,
          40,
          44,
          49,
          69,
          75,
          76,
          77,
          82,
          93
        ]
      ]
    },
    {
      "facet": [
        2,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        62,
        82,
        94,
        114
      ],
      "forced_by": [
        0,
        2,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        62,
        69,
        75,
        76,
        77,
        82
      ],
      "ridge": [
        2,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        62,
        82
      ],
      "compatible_partners": [
        [
          2,
          10,
          14,
          19,
          23,
          40,
          44,
          49,
          62,
          82,
          94,
          114
        ]
      ]
    },
    {
      "facet": [
        2,
        7,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        69,
        75,
        76,
        77
      ],
      "forced_by": [
        0,
        2,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        62,
        69,
        75,
        76,
        77,
        82
      ],
      "ridge": [
        2,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        69,
        75,
        76,
        77
      ],
      "compatible_partners": [
        [
          2,
          7,
          10,
          14,
          19,
          23,
          40,
          44,
          49,
          69,
          75,
          76,
          77
        ]
      ]
    },
    {
      "facet": [
        0,
        6,
        10,
        14,
        24,
        28,
        32,
        62,
        70,
        73,
        75,
        76,
        86
      ],
      "forced_by": [
        0,
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37,
        62,
        73,
        75,
        76,
        77,
        86
      ],
      "ridge": [
        0,
        6,
        10,
        14,
        24,
        28,
        32,
        62,
        73,
        75,
        76,
        86
      ],
      "compatible_partners": [
        [
          0,
          6,
          10,
          14,
          24,
          28,
          32,
          62,
          70,
          73,
          75,
          76,
          86
        ]
      ]
    },
    {
      "facet": [
        0,
        6,
        10,
        19,
        24,
        28,
        37,
        62,
        71,
        73,
        75,
        77,
        86
      ],
      "forced_by": [
        0,
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37,
        62,
        73,
        75,
        76,
        77,
        86
      ],
      "ridge": [
        0,
        6,
        10,
        19,
        24,
        28,
        37,
        62,
        73,
        75,
        77,
        86
      ],
      "compatible_partners": [
        [
          0,
          6,
          10,
          19,
          24,
          28,
          37,
          62,
          71,
          73,
          75,
          77,
          86
        ]
      ]
    },
    {
      "facet": [
        0,
        6,
        14,
        19,
        24,
        32,
        37,
        62,
        72,
        73,
        76,
        77,
        86
      ],
      "forced_by": [
        0,
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37,
        62,
        73,
        75,
        76,
        77,
        86
      ],
      "ridge": [
        0,
        6,
        14,
        19,
        24,
        32,
        37,
        62,
        73,
        76,
        77,
        86
      ],
      "compatible_partners": [
        [
          0,
          6,
          14,
          19,
          24,
          32,
          37,
          62,
          72,
          73,
          76,
          77,
          86
        ]
      ]
    },
    {
      "facet": [
        0,
        10,
        14,
        19,
        28,
        32,
        37,
        62,
        74,
        75,
        76,
        77,
        86
      ],
      "forced_by": [
        0,
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37,
        62,
        73,
        75,
        76,
        77,
        86
      ],
      "ridge": [
        0,
        10,
        14,
        19,
        28,
        32,
        37,
        62,
        75,
        76,
        77,
        86
      ],
      "compatible_partners": [
        [
          0,
          10,
          14,
          19,
          28,
          32,
          37,
          62,
          74,
          75,
          76,
          77,
          86
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        24,
        28,
        32,
        37,
        73,
        75,
        76,
        77,
        86,
        93
      ],
      "forced_by": [
        0,
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37,
        62,
        73,
        75,
        76,
        77,
        86
      ],
      "ridge": [
        0,
        24,
        28,
        32,
        37,
        73,
        75,
        76,
        77,
        86
      ],
      "compatible_partners": [
        [
          0,
          5,
          24,
          28,
          32,
          37,
          73,
          75,
          76,
          77,
          86,
          93
        ]
      ]
    },
    {
      "facet": [
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37,
        62,
        86,
        94,
        118
      ],
      "forced_by": [
        0,
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37,
        62,
        73,
        75,
        76,
        77,
        86
      ],
      "ridge": [
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37,
        62,
        86
      ],
      "compatible_partners": [
        [
          6,
          10,
          14,
          19,
          24,
          28,
          32,
          37,
          62,
          86,
          94,
          118
        ]
      ]
    },
    {
      "facet": [
        3,
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37,
        73,
        75,
        76,
        77
      ],
      "forced_by": [
        0,
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37,
        62,
        73,
        75,
        76,
        77,
        86
      ],
      "ridge": [
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37,
        73,
        75,
        76,
        77
      ],
      "compatible_partners": [
        [
          3,
          6,
          10,
          14,
          19,
          24,
          28,
          32,
          37,
          73,
          75,
          76,
          77
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        6,
        10,
        14,
        19,
        94,
        101,
        105,
        107,
        108,
        109
      ],
      "forced_by": [
        2,
        6,
        10,
        14,
        19,
        69,
        73,
        75,
        76,
        77,
        101,
        105,
        107,
        108,
        109
      ],
      "ridge": [
        2,
        6,
        10,
        14,
        19,
        101,
        105,
        107,
        108,
        109
      ],
      "compatible_partners": [
        [
          1,
          2,
          6,
          10,
          14,
          19,
          94,
          101,
          105,
          107,
          108,
          109
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        10,
        14,
        18,
        69,
        73,
        75,
        76,
        101,
        105,
        107,
        108
      ],
      "forced_by": [
        2,
        6,
        10,
        14,
        19,
        69,
        73,
        75,
        76,
        77,
        101,
        105,
        107,
        108,
        109
      ],
      "ridge": [
        2,
        6,
        10,
        14,
        69,
        73,
        75,
        76,
        101,
        105,
        107,
        108
      ],
      "compatible_partners": [
        [
          2,
          6,
          10,
          14,
          18,
          69,
          73,
          75,
          76,
          101,
          105,
          107,
          108
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        10,
        15,
        19,
        69,
        73,
        75,
        77,
        101,
        105,
        107,
        109
      ],
      "forced_by": [
        2,
        6,
        10,
        14,
        19,
        69,
        73,
        75,
        76,
        77,
        101,
        105,
        107,
        108,
        109
      ],
      "ridge": [
        2,
        6,
        10,
        19,
        69,
        73,
        75,
        77,
        101,
        105,
        107,
        109
      ],
      "compatible_partners": [
        [
          2,
          6,
          10,
          15,
          19,
          69,
          73,
          75,
          77,
          101,
          105,
          107,
          109
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        11,
        14,
        19,
        69,
        73,
        76,
        77,
        101,
        105,
        108,
        109
      ],
      "forced_by": [
        2,
        6,
        10,
        14,
        19,
        69,
        73,
        75,
        76,
        77,
        101,
        105,
        107,
        108,
        109
      ],
      "ridge": [
        2,
        6,
        14,
        19,
        69,
        73,
        76,
        77,
        101,
        105,
        108,
        109
      ],
      "compatible_partners": [
        [
          2,
          6,
          11,
          14,
          19,
          69,
          73,
          76,
          77,
          101,
          105,
          108,
          109
        ]
      ]
    },
    {
      "facet": [
        2,
        7,
        10,
        14,
        19,
        69,
        75,
        76,
        77,
        101,
        107,
        108,
        109
      ],
      "forced_by": [
        2,
        6,
        10,
        14,
        19,
        69,
        73,
        75,
        76,
        77,
        101,
        105,
        107,
        108,
        109
      ],
      "ridge": [
        2,
        10,
        14,
        19,
        69,
        75,
        76,
        77,
        101,
        107,
        108,
        109
      ],
      "compatible_partners": [
        [
          2,
          7,
          10,
          14,
          19,
          69,
          75,
          76,
          77,
          101,
          107,
          108,
          109
        ]
      ]
    },
    {
      "facet": [
        3,
        6,
        10,
        14,
        19,
        73,
        75,
        76,
        77,
        105,
        107,
        108,
        109
      ],
      "forced_by": [
        2,
        6,
        10,
        14,
        19,
        69,
        73,
        75,
        76,
        77,
        101,
        105,
        107,
        108,
        109
      ],
      "ridge": [
        6,
        10,
        14,
        19,
        73,
        75,
        76,
        77,
        105,
        107,
        108,
        109
      ],
      "compatible_partners": [
        [
          3,
          6,
          10,
          14,
          19,
          73,
          75,
          76,
          77,
          105,
          107,
          108,
          109
        ]
      ]
    },
    {
      "facet": [
        69,
        73,
        75,
        76,
        77,
        93,
        101,
        105,
        107,
        108,
        109,
        125
      ],
      "forced_by": [
        2,
        6,
        10,
        14,
        19,
        69,
        73,
        75,
        76,
        77,
        101,
        105,
        107,
        108,
        109
      ],
      "ridge": [
        69,
        73,
        75,
        76,
        77,
        101,
        105,
        107,
        108,
        109
      ],
      "compatible_partners": [
        [
          69,
          73,
          75,
          76,
          77,
          93,
          101,
          105,
          107,
          108,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        6,
        31,
        34,
        43,
        46,
        62,
        63,
        69,
        73,
        78,
        79
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        34,
        46,
        54,
        62,
        63,
        69,
        73,
        75,
        78
      ],
      "ridge": [
        0,
        2,
        6,
        34,
        46,
        62,
        63,
        69,
        73,
        78
      ],
      "compatible_partners": [
        [
          0,
          2,
          6,
          31,
          34,
          43,
          46,
          62,
          63,
          69,
          73,
          78,
          79
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        10,
        31,
        34,
        51,
        54,
        62,
        63,
        69,
        75,
        78,
        79
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        34,
        46,
        54,
        62,
        63,
        69,
        73,
        75,
        78
      ],
      "ridge": [
        0,
        2,
        10,
        34,
        54,
        62,
        63,
        69,
        75,
        78
      ],
      "compatible_partners": [
        [
          0,
          2,
          10,
          31,
          34,
          51,
          54,
          62,
          63,
          69,
          75,
          78,
          79
        ]
      ]
    },
    {
      "facet": [
        0,
        6,
        10,
        43,
        46,
        51,
        54,
        62,
        63,
        73,
        75,
        78,
        79
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        34,
        46,
        54,
        62,
        63,
        69,
        73,
        75,
        78
      ],
      "ridge": [
        0,
        6,
        10,
        46,
        54,
        62,
        63,
        73,
        75,
        78
      ],
      "compatible_partners": [
        [
          0,
          6,
          10,
          43,
          46,
          51,
          54,
          62,
          63,
          73,
          75,
          78,
          79
        ]
      ]
    },
    {
      "facet": [
        0,
        31,
        34,
        43,
        46,
        51,
        54,
        63,
        69,
        73,
        75,
        78,
        79
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        34,
        46,
        54,
        62,
        63,
        69,
        73,
        75,
        78
      ],
      "ridge": [
        0,
        34,
        46,
        54,
        63,
        69,
        73,
        75,
        78
      ],
      "compatible_partners": [
        [
          0,
          31,
          34,
          43,
          46,
          51,
          54,
          63,
          69,
          73,
          75,
          78,
          79
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        10,
        31,
        34,
        43,
        46,
        51,
        54,
        62,
        63,
        78,
        79
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        34,
        46,
        54,
        62,
        63,
        69,
        73,
        75,
        78
      ],
      "ridge": [
        2,
        6,
        10,
        34,
        46,
        54,
        62,
        63,
        78
      ],
      "compatible_partners": [
        [
          2,
          6,
          10,
          31,
          34,
          43,
          46,
          51,
          54,
          62,
          63,
          78,
          79
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        10,
        31,
        34,
        43,
        46,
        51,
        54,
        63,
        69,
        73,
        75
      ],
      "forced_by": [
        0,
        2,
        6,
        10,
        34,
        46,
        54,
        62,
        63,
        69,
        73,
        75,
        78
      ],
      "ridge": [
        2,
        6,
        10,
        34,
        46,
        54,
        63,
        69,
        73,
        75
      ],
      "compatible_partners": [
        [
          2,
          6,
          10,
          31,
          34,
          43,
          46,
          51,
          54,
          63,
          69,
          73,
          75
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        6,
        27,
        34,
        39,
        46,
        62,
        64,
        69,
        73,
        78,
        80
      ],
      "forced_by": [
        0,
        2,
        6,
        14,
        34,
        46,
        58,
        62,
        64,
        69,
        73,
        76,
        78
      ],
      "ridge": [
        0,
        2,
        6,
        34,
        46,
        62,
        64,
        69,
        73,
        78
      ],
      "compatible_partners": [
        [
          0,
          2,
          6,
          27,
          34,
          39,
          46,
          62,
          64,
          69,
          73,
          78,
          80
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        14,
        27,
        34,
        52,
        58,
        62,
        64,
        69,
        76,
        78,
        80
      ],
      "forced_by": [
        0,
        2,
        6,
        14,
        34,
        46,
        58,
        62,
        64,
        69,
        73,
        76,
        78
      ],
      "ridge": [
        0,
        2,
        14,
        34,
        58,
        62,
        64,
        69,
        76,
        78
      ],
      "compatible_partners": [
        [
          0,
          2,
          14,
          27,
          34,
          52,
          58,
          62,
          64,
          69,
          76,
          78,
          80
        ]
      ]
    },
    {
      "facet": [
        0,
        6,
        14,
        39,
        46,
        52,
        58,
        62,
        64,
        73,
        76,
        78,
        80
      ],
      "forced_by": [
        0,
        2,
        6,
        14,
        34,
        46,
        58,
        62,
        64,
        69,
        73,
        76,
        78
      ],
      "ridge": [
        0,
        6,
        14,
        46,
        58,
        62,
        64,
        73,
        76,
        78
      ],
      "compatible_partners": [
        [
          0,
          6,
          14,
          39,
          46,
          52,
          58,
          62,
          64,
          73,
          76,
          78,
          80
        ]
      ]
    },
    {
      "facet": [
        0,
        27,
        34,
        39,
        46,
        52,
        58,
        64,
        69,
        73,
        76,
        78,
        80
      ],
      "forced_by": [
        0,
        2,
        6,
        14,
        34,
        46,
        58,
        62,
        64,
        69,
        73,
        76,
        78
      ],
      "ridge": [
        0,
        34,
        46,
        58,
        64,
        69,
        73,
        76,
        78
      ],
      "compatible_partners": [
        [
          0,
          27,
          34,
          39,
          46,
          52,
          58,
          64,
          69,
          73,
          76,
          78,
          80
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        14,
        27,
        34,
        39,
        46,
        52,
        58,
        62,
        64,
        78,
        80
      ],
      "forced_by": [
        0,
        2,
        6,
        14,
        34,
        46,
        58,
        62,
        64,
        69,
        73,
        76,
        78
      ],
      "ridge": [
        2,
        6,
        14,
        34,
        46,
        58,
        62,
        64,
        78
      ],
      "compatible_partners": [
        [
          2,
          6,
          14,
          27,
          34,
          39,
          46,
          52,
          58,
          62,
          64,
          78,
          80
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        14,
        27,
        34,
        39,
        46,
        52,
        58,
        64,
        69,
        73,
        76
      ],
      "forced_by": [
        0,
        2,
        6,
        14,
        34,
        46,
        58,
        62,
        64,
        69,
        73,
        76,
        78
      ],
      "ridge": [
        2,
        6,
        14,
        34,
        46,
        58,
        64,
        69,
        73,
        76
      ],
      "compatible_partners": [
        [
          2,
          6,
          14,
          27,
          34,
          39,
          46,
          52,
          58,
          64,
          69,
          73,
          76
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        10,
        23,
        34,
        40,
        54,
        62,
        66,
        69,
        75,
        78,
        82
      ],
      "forced_by": [
        0,
        2,
        10,
        14,
        34,
        54,
        58,
        62,
        66,
        69,
        75,
        76,
        78
      ],
      "ridge": [
        0,
        2,
        10,
        34,
        54,
        62,
        66,
        69,
        75,
        78
      ],
      "compatible_partners": [
        [
          0,
          2,
          10,
          23,
          34,
          40,
          54,
          62,
          66,
          69,
          75,
          78,
          82
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        14,
        23,
        34,
        44,
        58,
        62,
        66,
        69,
        76,
        78,
        82
      ],
      "forced_by": [
        0,
        2,
        10,
        14,
        34,
        54,
        58,
        62,
        66,
        69,
        75,
        76,
        78
      ],
      "ridge": [
        0,
        2,
        14,
        34,
        58,
        62,
        66,
        69,
        76,
        78
      ],
      "compatible_partners": [
        [
          0,
          2,
          14,
          23,
          34,
          44,
          58,
          62,
          66,
          69,
          76,
          78,
          82
        ]
      ]
    },
    {
      "facet": [
        0,
        10,
        14,
        40,
        44,
        54,
        58,
        62,
        66,
        75,
        76,
        78,
        82
      ],
      "forced_by": [
        0,
        2,
        10,
        14,
        34,
        54,
        58,
        62,
        66,
        69,
        75,
        76,
        78
      ],
      "ridge": [
        0,
        10,
        14,
        54,
        58,
        62,
        66,
        75,
        76,
        78
      ],
      "compatible_partners": [
        [
          0,
          10,
          14,
          40,
          44,
          54,
          58,
          62,
          66,
          75,
          76,
          78,
          82
        ]
      ]
    },
    {
      "facet": [
        0,
        23,
        34,
        40,
        44,
        54,
        58,
        66,
        69,
        75,
        76,
        78,
        82
      ],
      "forced_by": [
        0,
        2,
        10,
        14,
        34,
        54,
        58,
        62,
        66,
        69,
        75,
        76,
        78
      ],
      "ridge": [
        0,
        34,
        54,
        58,
        66,
        69,
        75,
        76,
        78
      ],
      "compatible_partners": [
        [
          0,
          23,
          34,
          40,
          44,
          54,
          58,
          66,
          69,
          75,
          76,
          78,
          82
        ]
      ]
    },
    {
      "facet": [
        2,
        10,
        14,
        23,
        34,
        40,
        44,
        54,
        58,
        62,
        66,
        78,
        82
      ],
      "forced_by": [
        0,
        2,
        10,
        14,
        34,
        54,
        58,
        62,
        66,
        69,
        75,
        76,
        78
      ],
      "ridge": [
        2,
        10,
        14,
        34,
        54,
        58,
        62,
        66,
        78
      ],
      "compatible_partners": [
        [
          2,
          10,
          14,
          23,
          34,
          40,
          44,
          54,
          58,
          62,
          66,
          78,
          82
        ]
      ]
    },
    {
      "facet": [
        2,
        10,
        14,
        23,
        34,
        40,
        44,
        54,
        58,
        66,
        69,
        75,
        76
      ],
      "forced_by": [
        0,
        2,
        10,
        14,
        34,
        54,
        58,
        62,
        66,
        69,
        75,
        76,
        78
      ],
      "ridge": [
        2,
        10,
        14,
        34,
        54,
        58,
        66,
        69,
        75,
        76
      ],
      "compatible_partners": [
        [
          2,
          10,
          14,
          23,
          34,
          40,
          44,
          54,
          58,
          66,
          69,
          75,
          76
        ]
      ]
    },
    {
      "facet": [
        0,
        6,
        10,
        24,
        28,
        46,
        54,
        62,
        70,
        73,
        75,
        78,
        86
      ],
      "forced_by": [
        0,
        6,
        10,
        14,
        46,
        54,
        58,
        62,
        70,
        73,
        75,
        76,
        78
      ],
      "ridge": [
        0,
        6,
        10,
        46,
        54,
        62,
        70,
        73,
        75,
        78
      ],
      "compatible_partners": [
        [
          0,
          6,
          10,
          24,
          28,
          46,
          54,
          62,
          70,
          73,
          75,
          78,
          86
        ]
      ]
    },
    {
      "facet": [
        0,
        6,
        14,
        24,
        32,
        46,
        58,
        62,
        70,
        73,
        76,
        78,
        86
      ],
      "forced_by": [
        0,
        6,
        10,
        14,
        46,
        54,
        58,
        62,
        70,
        73,
        75,
        76,
        78
      ],
      "ridge": [
        0,
        6,
        14,
        46,
        58,
        62,
        70,
        73,
        76,
        78
      ],
      "compatible_partners": [
        [
          0,
          6,
          14,
          24,
          32,
          46,
          58,
          62,
          70,
          73,
          76,
          78,
          86
        ]
      ]
    },
    {
      "facet": [
        0,
        10,
        14,
        28,
        32,
        54,
        58,
        62,
        70,
        75,
        76,
        78,
        86
      ],
      "forced_by": [
        0,
        6,
        10,
        14,
        46,
        54,
        58,
        62,
        70,
        73,
        75,
        76,
        78
      ],
      "ridge": [
        0,
        10,
        14,
        54,
        58,
        62,
        70,
        75,
        76,
        78
      ],
      "compatible_partners": [
        [
          0,
          10,
          14,
          28,
          32,
          54,
          58,
          62,
          70,
          75,
          76,
          78,
          86
        ]
      ]
    },
    {
      "facet": [
        0,
        24,
        28,
        32,
        46,
        54,
        58,
        70,
        73,
        75,
        76,
        78,
        86
      ],
      "forced_by": [
        0,
        6,
        10,
        14,
        46,
        54,
        58,
        62,
        70,
        73,
        75,
        76,
        78
      ],
      "ridge": [
        0,
        46,
        54,
        58,
        70,
        73,
        75,
        76,
        78
      ],
      "compatible_partners": [
        [
          0,
          24,
          28,
          32,
          46,
          54,
          58,
          70,
          73,
          75,
          76,
          78,
          86
        ]
      ]
    },
    {
      "facet": [
        6,
        10,
        14,
        24,
        28,
        32,
        46,
        54,
        58,
        62,
        70,
        78,
        86
      ],
      "forced_by": [
        0,
        6,
        10,
        14,
        46,
        54,
        58,
        62,
        70,
        73,
        75,
        76,
        78
      ],
      "ridge": [
        6,
        10,
        14,
        46,
        54,
        58,
        62,
        70,
        78
      ],
      "compatible_partners": [
        [
          6,
          10,
          14,
          24,
          28,
          32,
          46,
          54,
          58,
          62,
          70,
          78,
          86
        ]
      ]
    },
    {
      "facet": [
        6,
        10,
        14,
        24,
        28,
        32,
        46,
        54,
        58,
        70,
        73,
        75,
        76
      ],
      "forced_by": [
        0,
        6,
        10,
        14,
        46,
        54,
        58,
        62,
        70,
        73,
        75,
        76,
        78
      ],
      "ridge": [
        6,
        10,
        14,
        46,
        54,
        58,
        70,
        73,
        75,
        76
      ],
      "compatible_partners": [
        [
          6,
          10,
          14,
          24,
          28,
          32,
          46,
          54,
          58,
          70,
          73,
          75,
          76
        ]
      ]
    },
    {
      "facet": [
        0,
        17,
        20,
        31,
        34,
        43,
        46,
        51,
        54,
        69,
        73,
        75,
        78,
        79,
        93
      ],
      "forced_by": [
        0,
        20,
        34,
        46,
        54,
        58,
        69,
        73,
        75,
        76,
        78,
        93
      ],
      "ridge": [
        0,
        20,
        34,
        46,
        54,
        69,
        73,
        75,
        78,
        93
      ],
      "compatible_partners": [
        [
          0,
          17,
          20,
          31,
          34,
          43,
          46,
          51,
          54,
          69,
          73,
          75,
          78,
          79,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        13,
        20,
        27,
        34,
        39,
        46,
        52,
        58,
        69,
        73,
        76,
        78,
        80,
        93
      ],
      "forced_by": [
        0,
        20,
        34,
        46,
        54,
        58,
        69,
        73,
        75,
        76,
        78,
        93
      ],
      "ridge": [
        0,
        20,
        34,
        46,
        58,
        69,
        73,
        76,
        78,
        93
      ],
      "compatible_partners": [
        [
          0,
          13,
          20,
          27,
          34,
          39,
          46,
          52,
          58,
          69,
          73,
          76,
          78,
          80,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        9,
        20,
        23,
        34,
        40,
        44,
        54,
        58,
        69,
        75,
        76,
        78,
        82,
        93
      ],
      "forced_by": [
        0,
        20,
        34,
        46,
        54,
        58,
        69,
        73,
        75,
        76,
        78,
        93
      ],
      "ridge": [
        0,
        20,
        34,
        54,
        58,
        69,
        75,
        76,
        78,
        93
      ],
      "compatible_partners": [
        [
          0,
          9,
          20,
          23,
          34,
          40,
          44,
          54,
          58,
          69,
          75,
          76,
          78,
          82,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        20,
        24,
        28,
        32,
        46,
        54,
        58,
        73,
        75,
        76,
        78,
        86,
        93
      ],
      "forced_by": [
        0,
        20,
        34,
        46,
        54,
        58,
        69,
        73,
        75,
        76,
        78,
        93
      ],
      "ridge": [
        0,
        20,
        46,
        54,
        58,
        73,
        75,
        76,
        78,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          20,
          24,
          28,
          32,
          46,
          54,
          58,
          73,
          75,
          76,
          78,
          86,
          93
        ]
      ]
    },
    {
      "facet": [
        20,
        34,
        46,
        54,
        58,
        69,
        73,
        75,
        76,
        93,
        101,
        105,
        107,
        108,
        125
      ],
      "forced_by": [
        0,
        20,
        34,
        46,
        54,
        58,
        69,
        73,
        75,
        76,
        78,
        93
      ],
      "ridge": [
        20,
        34,
        46,
        54,
        58,
        69,
        73,
        75,
        76,
        93
      ],
      "compatible_partners": [
        [
          20,
          34,
          46,
          54,
          58,
          69,
          73,
          75,
          76,
          93,
          101,
          105,
          107,
          108,
          125
        ]
      ]
    },
    {
      "facet": [
        20,
        34,
        46,
        54,
        58,
        78,
        110
      ],
      "forced_by": [
        0,
        20,
        34,
        46,
        54,
        58,
        69,
        73,
        75,
        76,
        78,
        93
      ],
      "ridge": [
        20,
        34,
        46,
        54,
        58,
        78
      ],
      "compatible_partners": [
        [
          20,
          34,
          46,
          54,
          58,
          78,
          110
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        94,
        101,
        105,
        107,
        108,
        110
      ],
      "forced_by": [
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        62,
        78,
        94,
        110
      ],
      "ridge": [
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        94,
        110
      ],
      "compatible_partners": [
        [
          1,
          2,
          6,
          10,
          14,
          34,
          46,
          54,
          58,
          94,
          101,
          105,
          107,
          108,
          110
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        10,
        31,
        34,
        43,
        46,
        51,
        54,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "forced_by": [
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        62,
        78,
        94,
        110
      ],
      "ridge": [
        2,
        6,
        10,
        34,
        46,
        54,
        62,
        78,
        94,
        110
      ],
      "compatible_partners": [
        [
          2,
          6,
          10,
          31,
          34,
          43,
          46,
          51,
          54,
          62,
          78,
          79,
          94,
          110,
          111
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        14,
        27,
        34,
        39,
        46,
        52,
        58,
        62,
        78,
        80,
        94,
        110,
        112
      ],
      "forced_by": [
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        62,
        78,
        94,
        110
      ],
      "ridge": [
        2,
        6,
        14,
        34,
        46,
        58,
        62,
        78,
        94,
        110
      ],
      "compatible_partners": [
        [
          2,
          6,
          14,
          27,
          34,
          39,
          46,
          52,
          58,
          62,
          78,
          80,
          94,
          110,
          112
        ]
      ]
    },
    {
      "facet": [
        2,
        10,
        14,
        23,
        34,
        40,
        44,
        54,
        58,
        62,
        78,
        82,
        94,
        110,
        114
      ],
      "forced_by": [
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        62,
        78,
        94,
        110
      ],
      "ridge": [
        2,
        10,
        14,
        34,
        54,
        58,
        62,
        78,
        94,
        110
      ],
      "compatible_partners": [
        [
          2,
          10,
          14,
          23,
          34,
          40,
          44,
          54,
          58,
          62,
          78,
          82,
          94,
          110,
          114
        ]
      ]
    },
    {
      "facet": [
        6,
        10,
        14,
        24,
        28,
        32,
        46,
        54,
        58,
        62,
        78,
        86,
        94,
        110,
        118
      ],
      "forced_by": [
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        62,
        78,
        94,
        110
      ],
      "ridge": [
        6,
        10,
        14,
        46,
        54,
        58,
        62,
        78,
        94,
        110
      ],
      "compatible_partners": [
        [
          6,
          10,
          14,
          24,
          28,
          32,
          46,
          54,
          58,
          62,
          78,
          86,
          94,
          110,
          118
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        10,
        14,
        18,
        34,
        46,
        54,
        58,
        101,
        105,
        107,
        108
      ],
      "forced_by": [
        2,
        6,
        10,
        14,
        18,
        34,
        46,
        54,
        58,
        69,
        73,
        75,
        76
      ],
      "ridge": [
        2,
        6,
        10,
        14,
        18,
        34,
        46,
        54,
        58
      ],
      "compatible_partners": [
        [
          2,
          6,
          10,
          14,
          18,
          34,
          46,
          54,
          58,
          101,
          105,
          107,
          108
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        10,
        18,
        34,
        46,
        54,
        69,
        73,
        75,
        101,
        105,
        107
      ],
      "forced_by": [
        2,
        6,
        10,
        14,
        18,
        34,
        46,
        54,
        58,
        69,
        73,
        75,
        76
      ],
      "ridge": [
        2,
        6,
        10,
        18,
        34,
        46,
        54,
        69,
        73,
        75
      ],
      "compatible_partners": [
        [
          2,
          6,
          10,
          18,
          34,
          46,
          54,
          69,
          73,
          75,
          101,
          105,
          107
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        14,
        18,
        34,
        46,
        58,
        69,
        73,
        76,
        101,
        105,
        108
      ],
      "forced_by": [
        2,
        6,
        10,
        14,
        18,
        34,
        46,
        54,
        58,
        69,
        73,
        75,
        76
      ],
      "ridge": [
        2,
        6,
        14,
        18,
        34,
        46,
        58,
        69,
        73,
        76
      ],
      "compatible_partners": [
        [
          2,
          6,
          14,
          18,
          34,
          46,
          58,
          69,
          73,
          76,
          101,
          105,
          108
        ]
      ]
    },
    {
      "facet": [
        2,
        10,
        14,
        18,
        34,
        54,
        58,
        69,
        75,
        76,
        101,
        107,
        108
      ],
      "forced_by": [
        2,
        6,
        10,
        14,
        18,
        34,
        46,
        54,
        58,
        69,
        73,
        75,
        76
      ],
      "ridge": [
        2,
        10,
        14,
        18,
        34,
        54,
        58,
        69,
        75,
        76
      ],
      "compatible_partners": [
        [
          2,
          10,
          14,
          18,
          34,
          54,
          58,
          69,
          75,
          76,
          101,
          107,
          108
        ]
      ]
    },
    {
      "facet": [
        6,
        10,
        14,
        18,
        46,
        54,
        58,
        73,
        75,
        76,
        105,
        107,
        108
      ],
      "forced_by": [
        2,
        6,
        10,
        14,
        18,
        34,
        46,
        54,
        58,
        69,
        73,
        75,
        76
      ],
      "ridge": [
        6,
        10,
        14,
        18,
        46,
        54,
        58,
        73,
        75,
        76
      ],
      "compatible_partners": [
        [
          6,
          10,
          14,
          18,
          46,
          54,
          58,
          73,
          75,
          76,
          105,
          107,
          108
        ]
      ]
    },
    {
      "facet": [
        18,
        34,
        46,
        54,
        58,
        69,
        73,
        75,
        76,
        101,
        105,
        107,
        108
      ],
      "forced_by": [
        2,
        6,
        10,
        14,
        18,
        34,
        46,
        54,
        58,
        69,
        73,
        75,
        76
      ],
      "ridge": [
        18,
        34,
        46,
        54,
        58,
        69,
        73,
        75,
        76
      ],
      "compatible_partners": [
        [
          18,
          34,
          46,
          54,
          58,
          69,
          73,
          75,
          76,
          101,
          105,
          107,
          108
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        6,
        27,
        31,
        39,
        43,
        62,
        65,
        69,
        73,
        79,
        80
      ],
      "forced_by": [
        0,
        2,
        6,
        19,
        31,
        43,
        61,
        62,
        65,
        69,
        73,
        77,
        79
      ],
      "ridge": [
        0,
        2,
        6,
        31,
        43,
        62,
        65,
        69,
        73,
        79
      ],
      "compatible_partners": [
        [
          0,
          2,
          6,
          27,
          31,
          39,
          43,
          62,
          65,
          69,
          73,
          79,
          80
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        19,
        27,
        31,
        57,
        61,
        62,
        65,
        69,
        77,
        79,
        80
      ],
      "forced_by": [
        0,
        2,
        6,
        19,
        31,
        43,
        61,
        62,
        65,
        69,
        73,
        77,
        79
      ],
      "ridge": [
        0,
        2,
        19,
        31,
        61,
        62,
        65,
        69,
        77,
        79
      ],
      "compatible_partners": [
        [
          0,
          2,
          19,
          27,
          31,
          57,
          61,
          62,
          65,
          69,
          77,
          79,
          80
        ]
      ]
    },
    {
      "facet": [
        0,
        6,
        19,
        39,
        43,
        57,
        61,
        62,
        65,
        73,
        77,
        79,
        80
      ],
      "forced_by": [
        0,
        2,
        6,
        19,
        31,
        43,
        61,
        62,
        65,
        69,
        73,
        77,
        79
      ],
      "ridge": [
        0,
        6,
        19,
        43,
        61,
        62,
        65,
        73,
        77,
        79
      ],
      "compatible_partners": [
        [
          0,
          6,
          19,
          39,
          43,
          57,
          61,
          62,
          65,
          73,
          77,
          79,
          80
        ]
      ]
    },
    {
      "facet": [
        0,
        27,
        31,
        39,
        43,
        57,
        61,
        65,
        69,
        73,
        77,
        79,
        80
      ],
      "forced_by": [
        0,
        2,
        6,
        19,
        31,
        43,
        61,
        62,
        65,
        69,
        73,
        77,
        79
      ],
      "ridge": [
        0,
        31,
        43,
        61,
        65,
        69,
        73,
        77,
        79
      ],
      "compatible_partners": [
        [
          0,
          27,
          31,
          39,
          43,
          57,
          61,
          65,
          69,
          73,
          77,
          79,
          80
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        19,
        27,
        31,
        39,
        43,
        57,
        61,
        62,
        65,
        79,
        80
      ],
      "forced_by": [
        0,
        2,
        6,
        19,
        31,
        43,
        61,
        62,
        65,
        69,
        73,
        77,
        79
      ],
      "ridge": [
        2,
        6,
        19,
        31,
        43,
        61,
        62,
        65,
        79
      ],
      "compatible_partners": [
        [
          2,
          6,
          19,
          27,
          31,
          39,
          43,
          57,
          61,
          62,
          65,
          79,
          80
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        19,
        27,
        31,
        39,
        43,
        57,
        61,
        65,
        69,
        73,
        77
      ],
      "forced_by": [
        0,
        2,
        6,
        19,
        31,
        43,
        61,
        62,
        65,
        69,
        73,
        77,
        79
      ],
      "ridge": [
        2,
        6,
        19,
        31,
        43,
        61,
        65,
        69,
        73,
        77
      ],
      "compatible_partners": [
        [
          2,
          6,
          19,
          27,
          31,
          39,
          43,
          57,
          61,
          65,
          69,
          73,
          77
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        10,
        23,
        31,
        40,
        51,
        62,
        67,
        69,
        75,
        79,
        82
      ],
      "forced_by": [
        0,
        2,
        10,
        19,
        31,
        51,
        61,
        62,
        67,
        69,
        75,
        77,
        79
      ],
      "ridge": [
        0,
        2,
        10,
        31,
        51,
        62,
        67,
        69,
        75,
        79
      ],
      "compatible_partners": [
        [
          0,
          2,
          10,
          23,
          31,
          40,
          51,
          62,
          67,
          69,
          75,
          79,
          82
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        19,
        23,
        31,
        49,
        61,
        62,
        67,
        69,
        77,
        79,
        82
      ],
      "forced_by": [
        0,
        2,
        10,
        19,
        31,
        51,
        61,
        62,
        67,
        69,
        75,
        77,
        79
      ],
      "ridge": [
        0,
        2,
        19,
        31,
        61,
        62,
        67,
        69,
        77,
        79
      ],
      "compatible_partners": [
        [
          0,
          2,
          19,
          23,
          31,
          49,
          61,
          62,
          67,
          69,
          77,
          79,
          82
        ]
      ]
    },
    {
      "facet": [
        0,
        10,
        19,
        40,
        49,
        51,
        61,
        62,
        67,
        75,
        77,
        79,
        82
      ],
      "forced_by": [
        0,
        2,
        10,
        19,
        31,
        51,
        61,
        62,
        67,
        69,
        75,
        77,
        79
      ],
      "ridge": [
        0,
        10,
        19,
        51,
        61,
        62,
        67,
        75,
        77,
        79
      ],
      "compatible_partners": [
        [
          0,
          10,
          19,
          40,
          49,
          51,
          61,
          62,
          67,
          75,
          77,
          79,
          82
        ]
      ]
    },
    {
      "facet": [
        0,
        23,
        31,
        40,
        49,
        51,
        61,
        67,
        69,
        75,
        77,
        79,
        82
      ],
      "forced_by": [
        0,
        2,
        10,
        19,
        31,
        51,
        61,
        62,
        67,
        69,
        75,
        77,
        79
      ],
      "ridge": [
        0,
        31,
        51,
        61,
        67,
        69,
        75,
        77,
        79
      ],
      "compatible_partners": [
        [
          0,
          23,
          31,
          40,
          49,
          51,
          61,
          67,
          69,
          75,
          77,
          79,
          82
        ]
      ]
    },
    {
      "facet": [
        2,
        10,
        19,
        23,
        31,
        40,
        49,
        51,
        61,
        62,
        67,
        79,
        82
      ],
      "forced_by": [
        0,
        2,
        10,
        19,
        31,
        51,
        61,
        62,
        67,
        69,
        75,
        77,
        79
      ],
      "ridge": [
        2,
        10,
        19,
        31,
        51,
        61,
        62,
        67,
        79
      ],
      "compatible_partners": [
        [
          2,
          10,
          19,
          23,
          31,
          40,
          49,
          51,
          61,
          62,
          67,
          79,
          82
        ]
      ]
    },
    {
      "facet": [
        2,
        10,
        19,
        23,
        31,
        40,
        49,
        51,
        61,
        67,
        69,
        75,
        77
      ],
      "forced_by": [
        0,
        2,
        10,
        19,
        31,
        51,
        61,
        62,
        67,
        69,
        75,
        77,
        79
      ],
      "ridge": [
        2,
        10,
        19,
        31,
        51,
        61,
        67,
        69,
        75,
        77
      ],
      "compatible_partners": [
        [
          2,
          10,
          19,
          23,
          31,
          40,
          49,
          51,
          61,
          67,
          69,
          75,
          77
        ]
      ]
    },
    {
      "facet": [
        0,
        6,
        10,
        24,
        28,
        43,
        51,
        62,
        71,
        73,
        75,
        79,
        86
      ],
      "forced_by": [
        0,
        6,
        10,
        19,
        43,
        51,
        61,
        62,
        71,
        73,
        75,
        77,
        79
      ],
      "ridge": [
        0,
        6,
        10,
        43,
        51,
        62,
        71,
        73,
        75,
        79
      ],
      "compatible_partners": [
        [
          0,
          6,
          10,
          24,
          28,
          43,
          51,
          62,
          71,
          73,
          75,
          79,
          86
        ]
      ]
    },
    {
      "facet": [
        0,
        6,
        19,
        24,
        37,
        43,
        61,
        62,
        71,
        73,
        77,
        79,
        86
      ],
      "forced_by": [
        0,
        6,
        10,
        19,
        43,
        51,
        61,
        62,
        71,
        73,
        75,
        77,
        79
      ],
      "ridge": [
        0,
        6,
        19,
        43,
        61,
        62,
        71,
        73,
        77,
        79
      ],
      "compatible_partners": [
        [
          0,
          6,
          19,
          24,
          37,
          43,
          61,
          62,
          71,
          73,
          77,
          79,
          86
        ]
      ]
    },
    {
      "facet": [
        0,
        10,
        19,
        28,
        37,
        51,
        61,
        62,
        71,
        75,
        77,
        79,
        86
      ],
      "forced_by": [
        0,
        6,
        10,
        19,
        43,
        51,
        61,
        62,
        71,
        73,
        75,
        77,
        79
      ],
      "ridge": [
        0,
        10,
        19,
        51,
        61,
        62,
        71,
        75,
        77,
        79
      ],
      "compatible_partners": [
        [
          0,
          10,
          19,
          28,
          37,
          51,
          61,
          62,
          71,
          75,
          77,
          79,
          86
        ]
      ]
    },
    {
      "facet": [
        0,
        24,
        28,
        37,
        43,
        51,
        61,
        71,
        73,
        75,
        77,
        79,
        86
      ],
      "forced_by": [
        0,
        6,
        10,
        19,
        43,
        51,
        61,
        62,
        71,
        73,
        75,
        77,
        79
      ],
      "ridge": [
        0,
        43,
        51,
        61,
        71,
        73,
        75,
        77,
        79
      ],
      "compatible_partners": [
        [
          0,
          24,
          28,
          37,
          43,
          51,
          61,
          71,
          73,
          75,
          77,
          79,
          86
        ]
      ]
    },
    {
      "facet": [
        6,
        10,
        19,
        24,
        28,
        37,
        43,
        51,
        61,
        62,
        71,
        79,
        86
      ],
      "forced_by": [
        0,
        6,
        10,
        19,
        43,
        51,
        61,
        62,
        71,
        73,
        75,
        77,
        79
      ],
      "ridge": [
        6,
        10,
        19,
        43,
        51,
        61,
        62,
        71,
        79
      ],
      "compatible_partners": [
        [
          6,
          10,
          19,
          24,
          28,
          37,
          43,
          51,
          61,
          62,
          71,
          79,
          86
        ]
      ]
    },
    {
      "facet": [
        6,
        10,
        19,
        24,
        28,
        37,
        43,
        51,
        61,
        71,
        73,
        75,
        77
      ],
      "forced_by": [
        0,
        6,
        10,
        19,
        43,
        51,
        61,
        62,
        71,
        73,
        75,
        77,
        79
      ],
      "ridge": [
        6,
        10,
        19,
        43,
        51,
        61,
        71,
        73,
        75,
        77
      ],
      "compatible_partners": [
        [
          6,
          10,
          19,
          24,
          28,
          37,
          43,
          51,
          61,
          71,
          73,
          75,
          77
        ]
      ]
    },
    {
      "facet": [
        0,
        13,
        17,
        27,
        31,
        39,
        43,
        57,
        61,
        69,
        73,
        77,
        79,
        80,
        93
      ],
      "forced_by": [
        0,
        17,
        31,
        43,
        51,
        61,
        69,
        73,
        75,
        77,
        79,
        93
      ],
      "ridge": [
        0,
        17,
        31,
        43,
        61,
        69,
        73,
        77,
        79,
        93
      ],
      "compatible_partners": [
        [
          0,
          13,
          17,
          27,
          31,
          39,
          43,
          57,
          61,
          69,
          73,
          77,
          79,
          80,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        9,
        17,
        23,
        31,
        40,
        49,
        51,
        61,
        69,
        75,
        77,
        79,
        82,
        93
      ],
      "forced_by": [
        0,
        17,
        31,
        43,
        51,
        61,
        69,
        73,
        75,
        77,
        79,
        93
      ],
      "ridge": [
        0,
        17,
        31,
        51,
        61,
        69,
        75,
        77,
        79,
        93
      ],
      "compatible_partners": [
        [
          0,
          9,
          17,
          23,
          31,
          40,
          49,
          51,
          61,
          69,
          75,
          77,
          79,
          82,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        17,
        24,
        28,
        37,
        43,
        51,
        61,
        73,
        75,
        77,
        79,
        86,
        93
      ],
      "forced_by": [
        0,
        17,
        31,
        43,
        51,
        61,
        69,
        73,
        75,
        77,
        79,
        93
      ],
      "ridge": [
        0,
        17,
        43,
        51,
        61,
        73,
        75,
        77,
        79,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          17,
          24,
          28,
          37,
          43,
          51,
          61,
          73,
          75,
          77,
          79,
          86,
          93
        ]
      ]
    },
    {
      "facet": [
        17,
        31,
        43,
        51,
        61,
        69,
        73,
        75,
        77,
        93,
        101,
        105,
        107,
        109,
        125
      ],
      "forced_by": [
        0,
        17,
        31,
        43,
        51,
        61,
        69,
        73,
        75,
        77,
        79,
        93
      ],
      "ridge": [
        17,
        31,
        43,
        51,
        61,
        69,
        73,
        75,
        77,
        93
      ],
      "compatible_partners": [
        [
          17,
          31,
          43,
          51,
          61,
          69,
          73,
          75,
          77,
          93,
          101,
          105,
          107,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        17,
        31,
        43,
        51,
        61,
        79,
        111
      ],
      "forced_by": [
        0,
        17,
        31,
        43,
        51,
        61,
        69,
        73,
        75,
        77,
        79,
        93
      ],
      "ridge": [
        17,
        31,
        43,
        51,
        61,
        79
      ],
      "compatible_partners": [
        [
          17,
          31,
          43,
          51,
          61,
          79,
          111
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        6,
        10,
        19,
        31,
        43,
        51,
        61,
        94,
        101,
        105,
        107,
        109,
        111
      ],
      "forced_by": [
        2,
        6,
        10,
        19,
        31,
        43,
        51,
        61,
        62,
        79,
        94,
        111
      ],
      "ridge": [
        2,
        6,
        10,
        19,
        31,
        43,
        51,
        61,
        94,
        111
      ],
      "compatible_partners": [
        [
          1,
          2,
          6,
          10,
          19,
          31,
          43,
          51,
          61,
          94,
          101,
          105,
          107,
          109,
          111
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        19,
        27,
        31,
        39,
        43,
        57,
        61,
        62,
        79,
        80,
        94,
        111,
        112
      ],
      "forced_by": [
        2,
        6,
        10,
        19,
        31,
        43,
        51,
        61,
        62,
        79,
        94,
        111
      ],
      "ridge": [
        2,
        6,
        19,
        31,
        43,
        61,
        62,
        79,
        94,
        111
      ],
      "compatible_partners": [
        [
          2,
          6,
          19,
          27,
          31,
          39,
          43,
          57,
          61,
          62,
          79,
          80,
          94,
          111,
          112
        ]
      ]
    },
    {
      "facet": [
        2,
        10,
        19,
        23,
        31,
        40,
        49,
        51,
        61,
        62,
        79,
        82,
        94,
        111,
        114
      ],
      "forced_by": [
        2,
        6,
        10,
        19,
        31,
        43,
        51,
        61,
        62,
        79,
        94,
        111
      ],
      "ridge": [
        2,
        10,
        19,
        31,
        51,
        61,
        62,
        79,
        94,
        111
      ],
      "compatible_partners": [
        [
          2,
          10,
          19,
          23,
          31,
          40,
          49,
          51,
          61,
          62,
          79,
          82,
          94,
          111,
          114
        ]
      ]
    },
    {
      "facet": [
        6,
        10,
        19,
        24,
        28,
        37,
        43,
        51,
        61,
        62,
        79,
        86,
        94,
        111,
        118
      ],
      "forced_by": [
        2,
        6,
        10,
        19,
        31,
        43,
        51,
        61,
        62,
        79,
        94,
        111
      ],
      "ridge": [
        6,
        10,
        19,
        43,
        51,
        61,
        62,
        79,
        94,
        111
      ],
      "compatible_partners": [
        [
          6,
          10,
          19,
          24,
          28,
          37,
          43,
          51,
          61,
          62,
          79,
          86,
          94,
          111,
          118
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        10,
        15,
        19,
        31,
        43,
        51,
        61,
        101,
        105,
        107,
        109
      ],
      "forced_by": [
        2,
        6,
        10,
        15,
        19,
        31,
        43,
        51,
        61,
        69,
        73,
        75,
        77
      ],
      "ridge": [
        2,
        6,
        10,
        15,
        19,
        31,
        43,
        51,
        61
      ],
      "compatible_partners": [
        [
          2,
          6,
          10,
          15,
          19,
          31,
          43,
          51,
          61,
          101,
          105,
          107,
          109
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        10,
        15,
        31,
        43,
        51,
        69,
        73,
        75,
        101,
        105,
        107
      ],
      "forced_by": [
        2,
        6,
        10,
        15,
        19,
        31,
        43,
        51,
        61,
        69,
        73,
        75,
        77
      ],
      "ridge": [
        2,
        6,
        10,
        15,
        31,
        43,
        51,
        69,
        73,
        75
      ],
      "compatible_partners": [
        [
          2,
          6,
          10,
          15,
          31,
          43,
          51,
          69,
          73,
          75,
          101,
          105,
          107
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        15,
        19,
        31,
        43,
        61,
        69,
        73,
        77,
        101,
        105,
        109
      ],
      "forced_by": [
        2,
        6,
        10,
        15,
        19,
        31,
        43,
        51,
        61,
        69,
        73,
        75,
        77
      ],
      "ridge": [
        2,
        6,
        15,
        19,
        31,
        43,
        61,
        69,
        73,
        77
      ],
      "compatible_partners": [
        [
          2,
          6,
          15,
          19,
          31,
          43,
          61,
          69,
          73,
          77,
          101,
          105,
          109
        ]
      ]
    },
    {
      "facet": [
        2,
        10,
        15,
        19,
        31,
        51,
        61,
        69,
        75,
        77,
        101,
        107,
        109
      ],
      "forced_by": [
        2,
        6,
        10,
        15,
        19,
        31,
        43,
        51,
        61,
        69,
        73,
        75,
        77
      ],
      "ridge": [
        2,
        10,
        15,
        19,
        31,
        51,
        61,
        69,
        75,
        77
      ],
      "compatible_partners": [
        [
          2,
          10,
          15,
          19,
          31,
          51,
          61,
          69,
          75,
          77,
          101,
          107,
          109
        ]
      ]
    },
    {
      "facet": [
        6,
        10,
        15,
        19,
        43,
        51,
        61,
        73,
        75,
        77,
        105,
        107,
        109
      ],
      "forced_by": [
        2,
        6,
        10,
        15,
        19,
        31,
        43,
        51,
        61,
        69,
        73,
        75,
        77
      ],
      "ridge": [
        6,
        10,
        15,
        19,
        43,
        51,
        61,
        73,
        75,
        77
      ],
      "compatible_partners": [
        [
          6,
          10,
          15,
          19,
          43,
          51,
          61,
          73,
          75,
          77,
          105,
          107,
          109
        ]
      ]
    },
    {
      "facet": [
        15,
        31,
        43,
        51,
        61,
        69,
        73,
        75,
        77,
        101,
        105,
        107,
        109
      ],
      "forced_by": [
        2,
        6,
        10,
        15,
        19,
        31,
        43,
        51,
        61,
        69,
        73,
        75,
        77
      ],
      "ridge": [
        15,
        31,
        43,
        51,
        61,
        69,
        73,
        75,
        77
      ],
      "compatible_partners": [
        [
          15,
          31,
          43,
          51,
          61,
          69,
          73,
          75,
          77,
          101,
          105,
          107,
          109
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        14,
        23,
        27,
        44,
        52,
        62,
        68,
        69,
        76,
        80,
        82
      ],
      "forced_by": [
        0,
        2,
        14,
        19,
        27,
        52,
        57,
        62,
        68,
        69,
        76,
        77,
        80
      ],
      "ridge": [
        0,
        2,
        14,
        27,
        52,
        62,
        68,
        69,
        76,
        80
      ],
      "compatible_partners": [
        [
          0,
          2,
          14,
          23,
          27,
          44,
          52,
          62,
          68,
          69,
          76,
          80,
          82
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        19,
        23,
        27,
        49,
        57,
        62,
        68,
        69,
        77,
        80,
        82
      ],
      "forced_by": [
        0,
        2,
        14,
        19,
        27,
        52,
        57,
        62,
        68,
        69,
        76,
        77,
        80
      ],
      "ridge": [
        0,
        2,
        19,
        27,
        57,
        62,
        68,
        69,
        77,
        80
      ],
      "compatible_partners": [
        [
          0,
          2,
          19,
          23,
          27,
          49,
          57,
          62,
          68,
          69,
          77,
          80,
          82
        ]
      ]
    },
    {
      "facet": [
        0,
        14,
        19,
        44,
        49,
        52,
        57,
        62,
        68,
        76,
        77,
        80,
        82
      ],
      "forced_by": [
        0,
        2,
        14,
        19,
        27,
        52,
        57,
        62,
        68,
        69,
        76,
        77,
        80
      ],
      "ridge": [
        0,
        14,
        19,
        52,
        57,
        62,
        68,
        76,
        77,
        80
      ],
      "compatible_partners": [
        [
          0,
          14,
          19,
          44,
          49,
          52,
          57,
          62,
          68,
          76,
          77,
          80,
          82
        ]
      ]
    },
    {
      "facet": [
        0,
        23,
        27,
        44,
        49,
        52,
        57,
        68,
        69,
        76,
        77,
        80,
        82
      ],
      "forced_by": [
        0,
        2,
        14,
        19,
        27,
        52,
        57,
        62,
        68,
        69,
        76,
        77,
        80
      ],
      "ridge": [
        0,
        27,
        52,
        57,
        68,
        69,
        76,
        77,
        80
      ],
      "compatible_partners": [
        [
          0,
          23,
          27,
          44,
          49,
          52,
          57,
          68,
          69,
          76,
          77,
          80,
          82
        ]
      ]
    },
    {
      "facet": [
        2,
        14,
        19,
        23,
        27,
        44,
        49,
        52,
        57,
        62,
        68,
        80,
        82
      ],
      "forced_by": [
        0,
        2,
        14,
        19,
        27,
        52,
        57,
        62,
        68,
        69,
        76,
        77,
        80
      ],
      "ridge": [
        2,
        14,
        19,
        27,
        52,
        57,
        62,
        68,
        80
      ],
      "compatible_partners": [
        [
          2,
          14,
          19,
          23,
          27,
          44,
          49,
          52,
          57,
          62,
          68,
          80,
          82
        ]
      ]
    },
    {
      "facet": [
        2,
        14,
        19,
        23,
        27,
        44,
        49,
        52,
        57,
        68,
        69,
        76,
        77
      ],
      "forced_by": [
        0,
        2,
        14,
        19,
        27,
        52,
        57,
        62,
        68,
        69,
        76,
        77,
        80
      ],
      "ridge": [
        2,
        14,
        19,
        27,
        52,
        57,
        68,
        69,
        76,
        77
      ],
      "compatible_partners": [
        [
          2,
          14,
          19,
          23,
          27,
          44,
          49,
          52,
          57,
          68,
          69,
          76,
          77
        ]
      ]
    },
    {
      "facet": [
        0,
        6,
        14,
        24,
        32,
        39,
        52,
        62,
        72,
        73,
        76,
        80,
        86
      ],
      "forced_by": [
        0,
        6,
        14,
        19,
        39,
        52,
        57,
        62,
        72,
        73,
        76,
        77,
        80
      ],
      "ridge": [
        0,
        6,
        14,
        39,
        52,
        62,
        72,
        73,
        76,
        80
      ],
      "compatible_partners": [
        [
          0,
          6,
          14,
          24,
          32,
          39,
          52,
          62,
          72,
          73,
          76,
          80,
          86
        ]
      ]
    },
    {
      "facet": [
        0,
        6,
        19,
        24,
        37,
        39,
        57,
        62,
        72,
        73,
        77,
        80,
        86
      ],
      "forced_by": [
        0,
        6,
        14,
        19,
        39,
        52,
        57,
        62,
        72,
        73,
        76,
        77,
        80
      ],
      "ridge": [
        0,
        6,
        19,
        39,
        57,
        62,
        72,
        73,
        77,
        80
      ],
      "compatible_partners": [
        [
          0,
          6,
          19,
          24,
          37,
          39,
          57,
          62,
          72,
          73,
          77,
          80,
          86
        ]
      ]
    },
    {
      "facet": [
        0,
        14,
        19,
        32,
        37,
        52,
        57,
        62,
        72,
        76,
        77,
        80,
        86
      ],
      "forced_by": [
        0,
        6,
        14,
        19,
        39,
        52,
        57,
        62,
        72,
        73,
        76,
        77,
        80
      ],
      "ridge": [
        0,
        14,
        19,
        52,
        57,
        62,
        72,
        76,
        77,
        80
      ],
      "compatible_partners": [
        [
          0,
          14,
          19,
          32,
          37,
          52,
          57,
          62,
          72,
          76,
          77,
          80,
          86
        ]
      ]
    },
    {
      "facet": [
        0,
        24,
        32,
        37,
        39,
        52,
        57,
        72,
        73,
        76,
        77,
        80,
        86
      ],
      "forced_by": [
        0,
        6,
        14,
        19,
        39,
        52,
        57,
        62,
        72,
        73,
        76,
        77,
        80
      ],
      "ridge": [
        0,
        39,
        52,
        57,
        72,
        73,
        76,
        77,
        80
      ],
      "compatible_partners": [
        [
          0,
          24,
          32,
          37,
          39,
          52,
          57,
          72,
          73,
          76,
          77,
          80,
          86
        ]
      ]
    },
    {
      "facet": [
        6,
        14,
        19,
        24,
        32,
        37,
        39,
        52,
        57,
        62,
        72,
        80,
        86
      ],
      "forced_by": [
        0,
        6,
        14,
        19,
        39,
        52,
        57,
        62,
        72,
        73,
        76,
        77,
        80
      ],
      "ridge": [
        6,
        14,
        19,
        39,
        52,
        57,
        62,
        72,
        80
      ],
      "compatible_partners": [
        [
          6,
          14,
          19,
          24,
          32,
          37,
          39,
          52,
          57,
          62,
          72,
          80,
          86
        ]
      ]
    },
    {
      "facet": [
        6,
        14,
        19,
        24,
        32,
        37,
        39,
        52,
        57,
        72,
        73,
        76,
        77
      ],
      "forced_by": [
        0,
        6,
        14,
        19,
        39,
        52,
        57,
        62,
        72,
        73,
        76,
        77,
        80
      ],
      "ridge": [
        6,
        14,
        19,
        39,
        52,
        57,
        72,
        73,
        76,
        77
      ],
      "compatible_partners": [
        [
          6,
          14,
          19,
          24,
          32,
          37,
          39,
          52,
          57,
          72,
          73,
          76,
          77
        ]
      ]
    },
    {
      "facet": [
        0,
        9,
        13,
        23,
        27,
        44,
        49,
        52,
        57,
        69,
        76,
        77,
        80,
        82,
        93
      ],
      "forced_by": [
        0,
        13,
        27,
        39,
        52,
        57,
        69,
        73,
        76,
        77,
        80,
        93
      ],
      "ridge": [
        0,
        13,
        27,
        52,
        57,
        69,
        76,
        77,
        80,
        93
      ],
      "compatible_partners": [
        [
          0,
          9,
          13,
          23,
          27,
          44,
          49,
          52,
          57,
          69,
          76,
          77,
          80,
          82,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        13,
        24,
        32,
        37,
        39,
        52,
        57,
        73,
        76,
        77,
        80,
        86,
        93
      ],
      "forced_by": [
        0,
        13,
        27,
        39,
        52,
        57,
        69,
        73,
        76,
        77,
        80,
        93
      ],
      "ridge": [
        0,
        13,
        39,
        52,
        57,
        73,
        76,
        77,
        80,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          13,
          24,
          32,
          37,
          39,
          52,
          57,
          73,
          76,
          77,
          80,
          86,
          93
        ]
      ]
    },
    {
      "facet": [
        13,
        27,
        39,
        52,
        57,
        69,
        73,
        76,
        77,
        93,
        101,
        105,
        108,
        109,
        125
      ],
      "forced_by": [
        0,
        13,
        27,
        39,
        52,
        57,
        69,
        73,
        76,
        77,
        80,
        93
      ],
      "ridge": [
        13,
        27,
        39,
        52,
        57,
        69,
        73,
        76,
        77,
        93
      ],
      "compatible_partners": [
        [
          13,
          27,
          39,
          52,
          57,
          69,
          73,
          76,
          77,
          93,
          101,
          105,
          108,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        13,
        27,
        39,
        52,
        57,
        80,
        112
      ],
      "forced_by": [
        0,
        13,
        27,
        39,
        52,
        57,
        69,
        73,
        76,
        77,
        80,
        93
      ],
      "ridge": [
        13,
        27,
        39,
        52,
        57,
        80
      ],
      "compatible_partners": [
        [
          13,
          27,
          39,
          52,
          57,
          80,
          112
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        6,
        14,
        19,
        27,
        39,
        52,
        57,
        94,
        101,
        105,
        108,
        109,
        112
      ],
      "forced_by": [
        2,
        6,
        14,
        19,
        27,
        39,
        52,
        57,
        62,
        80,
        94,
        112
      ],
      "ridge": [
        2,
        6,
        14,
        19,
        27,
        39,
        52,
        57,
        94,
        112
      ],
      "compatible_partners": [
        [
          1,
          2,
          6,
          14,
          19,
          27,
          39,
          52,
          57,
          94,
          101,
          105,
          108,
          109,
          112
        ]
      ]
    },
    {
      "facet": [
        2,
        14,
        19,
        23,
        27,
        44,
        49,
        52,
        57,
        62,
        80,
        82,
        94,
        112,
        114
      ],
      "forced_by": [
        2,
        6,
        14,
        19,
        27,
        39,
        52,
        57,
        62,
        80,
        94,
        112
      ],
      "ridge": [
        2,
        14,
        19,
        27,
        52,
        57,
        62,
        80,
        94,
        112
      ],
      "compatible_partners": [
        [
          2,
          14,
          19,
          23,
          27,
          44,
          49,
          52,
          57,
          62,
          80,
          82,
          94,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        6,
        14,
        19,
        24,
        32,
        37,
        39,
        52,
        57,
        62,
        80,
        86,
        94,
        112,
        118
      ],
      "forced_by": [
        2,
        6,
        14,
        19,
        27,
        39,
        52,
        57,
        62,
        80,
        94,
        112
      ],
      "ridge": [
        6,
        14,
        19,
        39,
        52,
        57,
        62,
        80,
        94,
        112
      ],
      "compatible_partners": [
        [
          6,
          14,
          19,
          24,
          32,
          37,
          39,
          52,
          57,
          62,
          80,
          86,
          94,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        11,
        14,
        19,
        27,
        39,
        52,
        57,
        101,
        105,
        108,
        109
      ],
      "forced_by": [
        2,
        6,
        11,
        14,
        19,
        27,
        39,
        52,
        57,
        69,
        73,
        76,
        77
      ],
      "ridge": [
        2,
        6,
        11,
        14,
        19,
        27,
        39,
        52,
        57
      ],
      "compatible_partners": [
        [
          2,
          6,
          11,
          14,
          19,
          27,
          39,
          52,
          57,
          101,
          105,
          108,
          109
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        11,
        14,
        27,
        39,
        52,
        69,
        73,
        76,
        101,
        105,
        108
      ],
      "forced_by": [
        2,
        6,
        11,
        14,
        19,
        27,
        39,
        52,
        57,
        69,
        73,
        76,
        77
      ],
      "ridge": [
        2,
        6,
        11,
        14,
        27,
        39,
        52,
        69,
        73,
        76
      ],
      "compatible_partners": [
        [
          2,
          6,
          11,
          14,
          27,
          39,
          52,
          69,
          73,
          76,
          101,
          105,
          108
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        11,
        19,
        27,
        39,
        57,
        69,
        73,
        77,
        101,
        105,
        109
      ],
      "forced_by": [
        2,
        6,
        11,
        14,
        19,
        27,
        39,
        52,
        57,
        69,
        73,
        76,
        77
      ],
      "ridge": [
        2,
        6,
        11,
        19,
        27,
        39,
        57,
        69,
        73,
        77
      ],
      "compatible_partners": [
        [
          2,
          6,
          11,
          19,
          27,
          39,
          57,
          69,
          73,
          77,
          101,
          105,
          109
        ]
      ]
    },
    {
      "facet": [
        2,
        11,
        14,
        19,
        27,
        52,
        57,
        69,
        76,
        77,
        101,
        108,
        109
      ],
      "forced_by": [
        2,
        6,
        11,
        14,
        19,
        27,
        39,
        52,
        57,
        69,
        73,
        76,
        77
      ],
      "ridge": [
        2,
        11,
        14,
        19,
        27,
        52,
        57,
        69,
        76,
        77
      ],
      "compatible_partners": [
        [
          2,
          11,
          14,
          19,
          27,
          52,
          57,
          69,
          76,
          77,
          101,
          108,
          109
        ]
      ]
    },
    {
      "facet": [
        6,
        11,
        14,
        19,
        39,
        52,
        57,
        73,
        76,
        77,
        105,
        108,
        109
      ],
      "forced_by": [
        2,
        6,
        11,
        14,
        19,
        27,
        39,
        52,
        57,
        69,
        73,
        76,
        77
      ],
      "ridge": [
        6,
        11,
        14,
        19,
        39,
        52,
        57,
        73,
        76,
        77
      ],
      "compatible_partners": [
        [
          6,
          11,
          14,
          19,
          39,
          52,
          57,
          73,
          76,
          77,
          105,
          108,
          109
        ]
      ]
    },
    {
      "facet": [
        11,
        27,
        39,
        52,
        57,
        69,
        73,
        76,
        77,
        101,
        105,
        108,
        109
      ],
      "forced_by": [
        2,
        6,
        11,
        14,
        19,
        27,
        39,
        52,
        57,
        69,
        73,
        76,
        77
      ],
      "ridge": [
        11,
        27,
        39,
        52,
        57,
        69,
        73,
        76,
        77
      ],
      "compatible_partners": [
        [
          11,
          27,
          39,
          52,
          57,
          69,
          73,
          76,
          77,
          101,
          105,
          108,
          109
        ]
      ]
    },
    {
      "facet": [
        0,
        10,
        14,
        28,
        32,
        40,
        44,
        62,
        74,
        75,
        76,
        82,
        86
      ],
      "forced_by": [
        0,
        10,
        14,
        19,
        40,
        44,
        49,
        62,
        74,
        75,
        76,
        77,
        82
      ],
      "ridge": [
        0,
        10,
        14,
        40,
        44,
        62,
        74,
        75,
        76,
        82
      ],
      "compatible_partners": [
        [
          0,
          10,
          14,
          28,
          32,
          40,
          44,
          62,
          74,
          75,
          76,
          82,
          86
        ]
      ]
    },
    {
      "facet": [
        0,
        10,
        19,
        28,
        37,
        40,
        49,
        62,
        74,
        75,
        77,
        82,
        86
      ],
      "forced_by": [
        0,
        10,
        14,
        19,
        40,
        44,
        49,
        62,
        74,
        75,
        76,
        77,
        82
      ],
      "ridge": [
        0,
        10,
        19,
        40,
        49,
        62,
        74,
        75,
        77,
        82
      ],
      "compatible_partners": [
        [
          0,
          10,
          19,
          28,
          37,
          40,
          49,
          62,
          74,
          75,
          77,
          82,
          86
        ]
      ]
    },
    {
      "facet": [
        0,
        14,
        19,
        32,
        37,
        44,
        49,
        62,
        74,
        76,
        77,
        82,
        86
      ],
      "forced_by": [
        0,
        10,
        14,
        19,
        40,
        44,
        49,
        62,
        74,
        75,
        76,
        77,
        82
      ],
      "ridge": [
        0,
        14,
        19,
        44,
        49,
        62,
        74,
        76,
        77,
        82
      ],
      "compatible_partners": [
        [
          0,
          14,
          19,
          32,
          37,
          44,
          49,
          62,
          74,
          76,
          77,
          82,
          86
        ]
      ]
    },
    {
      "facet": [
        0,
        28,
        32,
        37,
        40,
        44,
        49,
        74,
        75,
        76,
        77,
        82,
        86
      ],
      "forced_by": [
        0,
        10,
        14,
        19,
        40,
        44,
        49,
        62,
        74,
        75,
        76,
        77,
        82
      ],
      "ridge": [
        0,
        40,
        44,
        49,
        74,
        75,
        76,
        77,
        82
      ],
      "compatible_partners": [
        [
          0,
          28,
          32,
          37,
          40,
          44,
          49,
          74,
          75,
          76,
          77,
          82,
          86
        ]
      ]
    },
    {
      "facet": [
        10,
        14,
        19,
        28,
        32,
        37,
        40,
        44,
        49,
        62,
        74,
        82,
        86
      ],
      "forced_by": [
        0,
        10,
        14,
        19,
        40,
        44,
        49,
        62,
        74,
        75,
        76,
        77,
        82
      ],
      "ridge": [
        10,
        14,
        19,
        40,
        44,
        49,
        62,
        74,
        82
      ],
      "compatible_partners": [
        [
          10,
          14,
          19,
          28,
          32,
          37,
          40,
          44,
          49,
          62,
          74,
          82,
          86
        ]
      ]
    },
    {
      "facet": [
        10,
        14,
        19,
        28,
        32,
        37,
        40,
        44,
        49,
        74,
        75,
        76,
        77
      ],
      "forced_by": [
        0,
        10,
        14,
        19,
        40,
        44,
        49,
        62,
        74,
        75,
        76,
        77,
        82
      ],
      "ridge": [
        10,
        14,
        19,
        40,
        44,
        49,
        74,
        75,
        76,
        77
      ],
      "compatible_partners": [
        [
          10,
          14,
          19,
          28,
          32,
          37,
          40,
          44,
          49,
          74,
          75,
          76,
          77
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        9,
        28,
        32,
        37,
        40,
        44,
        49,
        75,
        76,
        77,
        82,
        86,
        93
      ],
      "forced_by": [
        0,
        9,
        23,
        40,
        44,
        49,
        69,
        75,
        76,
        77,
        82,
        93
      ],
      "ridge": [
        0,
        9,
        40,
        44,
        49,
        75,
        76,
        77,
        82,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          9,
          28,
          32,
          37,
          40,
          44,
          49,
          75,
          76,
          77,
          82,
          86,
          93
        ]
      ]
    },
    {
      "facet": [
        9,
        23,
        40,
        44,
        49,
        69,
        75,
        76,
        77,
        93,
        101,
        107,
        108,
        109,
        125
      ],
      "forced_by": [
        0,
        9,
        23,
        40,
        44,
        49,
        69,
        75,
        76,
        77,
        82,
        93
      ],
      "ridge": [
        9,
        23,
        40,
        44,
        49,
        69,
        75,
        76,
        77,
        93
      ],
      "compatible_partners": [
        [
          9,
          23,
          40,
          44,
          49,
          69,
          75,
          76,
          77,
          93,
          101,
          107,
          108,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        9,
        23,
        40,
        44,
        49,
        82,
        114
      ],
      "forced_by": [
        0,
        9,
        23,
        40,
        44,
        49,
        69,
        75,
        76,
        77,
        82,
        93
      ],
      "ridge": [
        9,
        23,
        40,
        44,
        49,
        82
      ],
      "compatible_partners": [
        [
          9,
          23,
          40,
          44,
          49,
          82,
          114
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        94,
        101,
        107,
        108,
        109,
        114
      ],
      "forced_by": [
        2,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        62,
        82,
        94,
        114
      ],
      "ridge": [
        2,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        94,
        114
      ],
      "compatible_partners": [
        [
          1,
          2,
          10,
          14,
          19,
          23,
          40,
          44,
          49,
          94,
          101,
          107,
          108,
          109,
          114
        ]
      ]
    },
    {
      "facet": [
        10,
        14,
        19,
        28,
        32,
        37,
        40,
        44,
        49,
        62,
        82,
        86,
        94,
        114,
        118
      ],
      "forced_by": [
        2,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        62,
        82,
        94,
        114
      ],
      "ridge": [
        10,
        14,
        19,
        40,
        44,
        49,
        62,
        82,
        94,
        114
      ],
      "compatible_partners": [
        [
          10,
          14,
          19,
          28,
          32,
          37,
          40,
          44,
          49,
          62,
          82,
          86,
          94,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        2,
        7,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        101,
        107,
        108,
        109
      ],
      "forced_by": [
        2,
        7,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        69,
        75,
        76,
        77
      ],
      "ridge": [
        2,
        7,
        10,
        14,
        19,
        23,
        40,
        44,
        49
      ],
      "compatible_partners": [
        [
          2,
          7,
          10,
          14,
          19,
          23,
          40,
          44,
          49,
          101,
          107,
          108,
          109
        ]
      ]
    },
    {
      "facet": [
        2,
        7,
        10,
        14,
        23,
        40,
        44,
        69,
        75,
        76,
        101,
        107,
        108
      ],
      "forced_by": [
        2,
        7,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        69,
        75,
        76,
        77
      ],
      "ridge": [
        2,
        7,
        10,
        14,
        23,
        40,
        44,
        69,
        75,
        76
      ],
      "compatible_partners": [
        [
          2,
          7,
          10,
          14,
          23,
          40,
          44,
          69,
          75,
          76,
          101,
          107,
          108
        ]
      ]
    },
    {
      "facet": [
        2,
        7,
        10,
        19,
        23,
        40,
        49,
        69,
        75,
        77,
        101,
        107,
        109
      ],
      "forced_by": [
        2,
        7,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        69,
        75,
        76,
        77
      ],
      "ridge": [
        2,
        7,
        10,
        19,
        23,
        40,
        49,
        69,
        75,
        77
      ],
      "compatible_partners": [
        [
          2,
          7,
          10,
          19,
          23,
          40,
          49,
          69,
          75,
          77,
          101,
          107,
          109
        ]
      ]
    },
    {
      "facet": [
        2,
        7,
        14,
        19,
        23,
        44,
        49,
        69,
        76,
        77,
        101,
        108,
        109
      ],
      "forced_by": [
        2,
        7,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        69,
        75,
        76,
        77
      ],
      "ridge": [
        2,
        7,
        14,
        19,
        23,
        44,
        49,
        69,
        76,
        77
      ],
      "compatible_partners": [
        [
          2,
          7,
          14,
          19,
          23,
          44,
          49,
          69,
          76,
          77,
          101,
          108,
          109
        ]
      ]
    },
    {
      "facet": [
        7,
        10,
        14,
        19,
        40,
        44,
        49,
        75,
        76,
        77,
        107,
        108,
        109
      ],
      "forced_by": [
        2,
        7,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        69,
        75,
        76,
        77
      ],
      "ridge": [
        7,
        10,
        14,
        19,
        40,
        44,
        49,
        75,
        76,
        77
      ],
      "compatible_partners": [
        [
          7,
          10,
          14,
          19,
          40,
          44,
          49,
          75,
          76,
          77,
          107,
          108,
          109
        ]
      ]
    },
    {
      "facet": [
        7,
        23,
        40,
        44,
        49,
        69,
        75,
        76,
        77,
        101,
        107,
        108,
        109
      ],
      "forced_by": [
        2,
        7,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        69,
        75,
        76,
        77
      ],
      "ridge": [
        7,
        23,
        40,
        44,
        49,
        69,
        75,
        76,
        77
      ],
      "compatible_partners": [
        [
          7,
          23,
          40,
          44,
          49,
          69,
          75,
          76,
          77,
          101,
          107,
          108,
          109
        ]
      ]
    },
    {
      "facet": [
        5,
        24,
        28,
        32,
        37,
        73,
        75,
        76,
        77,
        93,
        105,
        107,
        108,
        109,
        125
      ],
      "forced_by": [
        0,
        5,
        24,
        28,
        32,
        37,
        73,
        75,
        76,
        77,
        86,
        93
      ],
      "ridge": [
        5,
        24,
        28,
        32,
        37,
        73,
        75,
        76,
        77,
        93
      ],
      "compatible_partners": [
        [
          5,
          24,
          28,
          32,
          37,
          73,
          75,
          76,
          77,
          93,
          105,
          107,
          108,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        24,
        28,
        32,
        37,
        86,
        118
      ],
      "forced_by": [
        0,
        5,
        24,
        28,
        32,
        37,
        73,
        75,
        76,
        77,
        86,
        93
      ],
      "ridge": [
        5,
        24,
        28,
        32,
        37,
        86
      ],
      "compatible_partners": [
        [
          5,
          24,
          28,
          32,
          37,
          86,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37,
        94,
        105,
        107,
        108,
        109,
        118
      ],
      "forced_by": [
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37,
        62,
        86,
        94,
        118
      ],
      "ridge": [
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37,
        94,
        118
      ],
      "compatible_partners": [
        [
          1,
          6,
          10,
          14,
          19,
          24,
          28,
          32,
          37,
          94,
          105,
          107,
          108,
          109,
          118
        ]
      ]
    },
    {
      "facet": [
        3,
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37,
        105,
        107,
        108,
        109
      ],
      "forced_by": [
        3,
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37,
        73,
        75,
        76,
        77
      ],
      "ridge": [
        3,
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37
      ],
      "compatible_partners": [
        [
          3,
          6,
          10,
          14,
          19,
          24,
          28,
          32,
          37,
          105,
          107,
          108,
          109
        ]
      ]
    },
    {
      "facet": [
        3,
        6,
        10,
        14,
        24,
        28,
        32,
        73,
        75,
        76,
        105,
        107,
        108
      ],
      "forced_by": [
        3,
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37,
        73,
        75,
        76,
        77
      ],
      "ridge": [
        3,
        6,
        10,
        14,
        24,
        28,
        32,
        73,
        75,
        76
      ],
      "compatible_partners": [
        [
          3,
          6,
          10,
          14,
          24,
          28,
          32,
          73,
          75,
          76,
          105,
          107,
          108
        ]
      ]
    },
    {
      "facet": [
        3,
        6,
        10,
        19,
        24,
        28,
        37,
        73,
        75,
        77,
        105,
        107,
        109
      ],
      "forced_by": [
        3,
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37,
        73,
        75,
        76,
        77
      ],
      "ridge": [
        3,
        6,
        10,
        19,
        24,
        28,
        37,
        73,
        75,
        77
      ],
      "compatible_partners": [
        [
          3,
          6,
          10,
          19,
          24,
          28,
          37,
          73,
          75,
          77,
          105,
          107,
          109
        ]
      ]
    },
    {
      "facet": [
        3,
        6,
        14,
        19,
        24,
        32,
        37,
        73,
        76,
        77,
        105,
        108,
        109
      ],
      "forced_by": [
        3,
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37,
        73,
        75,
        76,
        77
      ],
      "ridge": [
        3,
        6,
        14,
        19,
        24,
        32,
        37,
        73,
        76,
        77
      ],
      "compatible_partners": [
        [
          3,
          6,
          14,
          19,
          24,
          32,
          37,
          73,
          76,
          77,
          105,
          108,
          109
        ]
      ]
    },
    {
      "facet": [
        3,
        10,
        14,
        19,
        28,
        32,
        37,
        75,
        76,
        77,
        107,
        108,
        109
      ],
      "forced_by": [
        3,
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37,
        73,
        75,
        76,
        77
      ],
      "ridge": [
        3,
        10,
        14,
        19,
        28,
        32,
        37,
        75,
        76,
        77
      ],
      "compatible_partners": [
        [
          3,
          10,
          14,
          19,
          28,
          32,
          37,
          75,
          76,
          77,
          107,
          108,
          109
        ]
      ]
    },
    {
      "facet": [
        3,
        24,
        28,
        32,
        37,
        73,
        75,
        76,
        77,
        105,
        107,
        108,
        109
      ],
      "forced_by": [
        3,
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37,
        73,
        75,
        76,
        77
      ],
      "ridge": [
        3,
        24,
        28,
        32,
        37,
        73,
        75,
        76,
        77
      ],
      "compatible_partners": [
        [
          3,
          24,
          28,
          32,
          37,
          73,
          75,
          76,
          77,
          105,
          107,
          108,
          109
        ]
      ]
    },
    {
      "facet": [
        1,
        101,
        105,
        107,
        108,
        109,
        125
      ],
      "forced_by": [
        1,
        2,
        6,
        10,
        14,
        19,
        94,
        101,
        105,
        107,
        108,
        109
      ],
      "ridge": [
        1,
        101,
        105,
        107,
        108,
        109
      ],
      "compatible_partners": [
        [
          1,
          101,
          105,
          107,
          108,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        6,
        27,
        31,
        34,
        39,
        43,
        46,
        62,
        69,
        73,
        78,
        79,
        80
      ],
      "forced_by": [
        0,
        2,
        6,
        31,
        34,
        43,
        46,
        62,
        63,
        69,
        73,
        78,
        79
      ],
      "ridge": [
        0,
        2,
        6,
        31,
        34,
        43,
        46,
        62,
        69,
        73,
        78,
        79
      ],
      "compatible_partners": [
        [
          0,
          2,
          6,
          27,
          31,
          34,
          39,
          43,
          46,
          62,
          69,
          73,
          78,
          79,
          80
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        10,
        23,
        31,
        34,
        40,
        51,
        54,
        62,
        69,
        75,
        78,
        79,
        82
      ],
      "forced_by": [
        0,
        2,
        10,
        31,
        34,
        51,
        54,
        62,
        63,
        69,
        75,
        78,
        79
      ],
      "ridge": [
        0,
        2,
        10,
        31,
        34,
        51,
        54,
        62,
        69,
        75,
        78,
        79
      ],
      "compatible_partners": [
        [
          0,
          2,
          10,
          23,
          31,
          34,
          40,
          51,
          54,
          62,
          69,
          75,
          78,
          79,
          82
        ]
      ]
    },
    {
      "facet": [
        0,
        6,
        10,
        24,
        28,
        43,
        46,
        51,
        54,
        62,
        73,
        75,
        78,
        79,
        86
      ],
      "forced_by": [
        0,
        6,
        10,
        43,
        46,
        51,
        54,
        62,
        63,
        73,
        75,
        78,
        79
      ],
      "ridge": [
        0,
        6,
        10,
        43,
        46,
        51,
        54,
        62,
        73,
        75,
        78,
        79
      ],
      "compatible_partners": [
        [
          0,
          6,
          10,
          24,
          28,
          43,
          46,
          51,
          54,
          62,
          73,
          75,
          78,
          79,
          86
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        10,
        31,
        34,
        43,
        46,
        51,
        54,
        69,
        73,
        75,
        101,
        105,
        107
      ],
      "forced_by": [
        2,
        6,
        10,
        31,
        34,
        43,
        46,
        51,
        54,
        63,
        69,
        73,
        75
      ],
      "ridge": [
        2,
        6,
        10,
        31,
        34,
        43,
        46,
        51,
        54,
        69,
        73,
        75
      ],
      "compatible_partners": [
        [
          2,
          6,
          10,
          31,
          34,
          43,
          46,
          51,
          54,
          69,
          73,
          75,
          101,
          105,
          107
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        14,
        23,
        27,
        34,
        44,
        52,
        58,
        62,
        69,
        76,
        78,
        80,
        82
      ],
      "forced_by": [
        0,
        2,
        14,
        27,
        34,
        52,
        58,
        62,
        64,
        69,
        76,
        78,
        80
      ],
      "ridge": [
        0,
        2,
        14,
        27,
        34,
        52,
        58,
        62,
        69,
        76,
        78,
        80
      ],
      "compatible_partners": [
        [
          0,
          2,
          14,
          23,
          27,
          34,
          44,
          52,
          58,
          62,
          69,
          76,
          78,
          80,
          82
        ]
      ]
    },
    {
      "facet": [
        0,
        6,
        14,
        24,
        32,
        39,
        46,
        52,
        58,
        62,
        73,
        76,
        78,
        80,
        86
      ],
      "forced_by": [
        0,
        6,
        14,
        39,
        46,
        52,
        58,
        62,
        64,
        73,
        76,
        78,
        80
      ],
      "ridge": [
        0,
        6,
        14,
        39,
        46,
        52,
        58,
        62,
        73,
        76,
        78,
        80
      ],
      "compatible_partners": [
        [
          0,
          6,
          14,
          24,
          32,
          39,
          46,
          52,
          58,
          62,
          73,
          76,
          78,
          80,
          86
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        14,
        27,
        34,
        39,
        46,
        52,
        58,
        69,
        73,
        76,
        101,
        105,
        108
      ],
      "forced_by": [
        2,
        6,
        14,
        27,
        34,
        39,
        46,
        52,
        58,
        64,
        69,
        73,
        76
      ],
      "ridge": [
        2,
        6,
        14,
        27,
        34,
        39,
        46,
        52,
        58,
        69,
        73,
        76
      ],
      "compatible_partners": [
        [
          2,
          6,
          14,
          27,
          34,
          39,
          46,
          52,
          58,
          69,
          73,
          76,
          101,
          105,
          108
        ]
      ]
    },
    {
      "facet": [
        0,
        10,
        14,
        28,
        32,
        40,
        44,
        54,
        58,
        62,
        75,
        76,
        78,
        82,
        86
      ],
      "forced_by": [
        0,
        10,
        14,
        40,
        44,
        54,
        58,
        62,
        66,
        75,
        76,
        78,
        82
      ],
      "ridge": [
        0,
        10,
        14,
        40,
        44,
        54,
        58,
        62,
        75,
        76,
        78,
        82
      ],
      "compatible_partners": [
        [
          0,
          10,
          14,
          28,
          32,
          40,
          44,
          54,
          58,
          62,
          75,
          76,
          78,
          82,
          86
        ]
      ]
    },
    {
      "facet": [
        2,
        10,
        14,
        23,
        34,
        40,
        44,
        54,
        58,
        69,
        75,
        76,
        101,
        107,
        108
      ],
      "forced_by": [
        2,
        10,
        14,
        23,
        34,
        40,
        44,
        54,
        58,
        66,
        69,
        75,
        76
      ],
      "ridge": [
        2,
        10,
        14,
        23,
        34,
        40,
        44,
        54,
        58,
        69,
        75,
        76
      ],
      "compatible_partners": [
        [
          2,
          10,
          14,
          23,
          34,
          40,
          44,
          54,
          58,
          69,
          75,
          76,
          101,
          107,
          108
        ]
      ]
    },
    {
      "facet": [
        6,
        10,
        14,
        24,
        28,
        32,
        46,
        54,
        58,
        73,
        75,
        76,
        105,
        107,
        108
      ],
      "forced_by": [
        6,
        10,
        14,
        24,
        28,
        32,
        46,
        54,
        58,
        70,
        73,
        75,
        76
      ],
      "ridge": [
        6,
        10,
        14,
        24,
        28,
        32,
        46,
        54,
        58,
        73,
        75,
        76
      ],
      "compatible_partners": [
        [
          6,
          10,
          14,
          24,
          28,
          32,
          46,
          54,
          58,
          73,
          75,
          76,
          105,
          107,
          108
        ]
      ]
    },
    {
      "facet": [
        0,
        17,
        20,
        31,
        34,
        43,
        46,
        69,
        73,
        78,
        79,
        81,
        93
      ],
      "forced_by": [
        0,
        17,
        20,
        31,
        34,
        43,
        46,
        51,
        54,
        69,
        73,
        75,
        78,
        79,
        93
      ],
      "ridge": [
        0,
        17,
        20,
        31,
        34,
        43,
        46,
        69,
        73,
        78,
        79,
        93
      ],
      "compatible_partners": [
        [
          0,
          17,
          20,
          31,
          34,
          43,
          46,
          69,
          73,
          78,
          79,
          81,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        17,
        20,
        31,
        34,
        51,
        54,
        69,
        75,
        78,
        79,
        83,
        93
      ],
      "forced_by": [
        0,
        17,
        20,
        31,
        34,
        43,
        46,
        51,
        54,
        69,
        73,
        75,
        78,
        79,
        93
      ],
      "ridge": [
        0,
        17,
        20,
        31,
        34,
        51,
        54,
        69,
        75,
        78,
        79,
        93
      ],
      "compatible_partners": [
        [
          0,
          17,
          20,
          31,
          34,
          51,
          54,
          69,
          75,
          78,
          79,
          83,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        17,
        20,
        43,
        46,
        51,
        54,
        73,
        75,
        78,
        79,
        87,
        93
      ],
      "forced_by": [
        0,
        17,
        20,
        31,
        34,
        43,
        46,
        51,
        54,
        69,
        73,
        75,
        78,
        79,
        93
      ],
      "ridge": [
        0,
        17,
        20,
        43,
        46,
        51,
        54,
        73,
        75,
        78,
        79,
        93
      ],
      "compatible_partners": [
        [
          0,
          17,
          20,
          43,
          46,
          51,
          54,
          73,
          75,
          78,
          79,
          87,
          93
        ]
      ]
    },
    {
      "facet": [
        17,
        20,
        31,
        34,
        43,
        46,
        51,
        54,
        60,
        69,
        73,
        75,
        93
      ],
      "forced_by": [
        0,
        17,
        20,
        31,
        34,
        43,
        46,
        51,
        54,
        69,
        73,
        75,
        78,
        79,
        93
      ],
      "ridge": [
        17,
        20,
        31,
        34,
        43,
        46,
        51,
        54,
        69,
        73,
        75,
        93
      ],
      "compatible_partners": [
        [
          17,
          20,
          31,
          34,
          43,
          46,
          51,
          54,
          60,
          69,
          73,
          75,
          93
        ]
      ]
    },
    {
      "facet": [
        17,
        20,
        31,
        34,
        43,
        46,
        51,
        54,
        78,
        79,
        110,
        111
      ],
      "forced_by": [
        0,
        17,
        20,
        31,
        34,
        43,
        46,
        51,
        54,
        69,
        73,
        75,
        78,
        79,
        93
      ],
      "ridge": [
        17,
        20,
        31,
        34,
        43,
        46,
        51,
        54,
        78,
        79
      ],
      "compatible_partners": [
        [
          17,
          20,
          31,
          34,
          43,
          46,
          51,
          54,
          78,
          79,
          110,
          111
        ]
      ]
    },
    {
      "facet": [
        0,
        13,
        20,
        27,
        34,
        39,
        46,
        69,
        73,
        78,
        80,
        81,
        93
      ],
      "forced_by": [
        0,
        13,
        20,
        27,
        34,
        39,
        46,
        52,
        58,
        69,
        73,
        76,
        78,
        80,
        93
      ],
      "ridge": [
        0,
        13,
        20,
        27,
        34,
        39,
        46,
        69,
        73,
        78,
        80,
        93
      ],
      "compatible_partners": [
        [
          0,
          13,
          20,
          27,
          34,
          39,
          46,
          69,
          73,
          78,
          80,
          81,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        13,
        20,
        27,
        34,
        52,
        58,
        69,
        76,
        78,
        80,
        84,
        93
      ],
      "forced_by": [
        0,
        13,
        20,
        27,
        34,
        39,
        46,
        52,
        58,
        69,
        73,
        76,
        78,
        80,
        93
      ],
      "ridge": [
        0,
        13,
        20,
        27,
        34,
        52,
        58,
        69,
        76,
        78,
        80,
        93
      ],
      "compatible_partners": [
        [
          0,
          13,
          20,
          27,
          34,
          52,
          58,
          69,
          76,
          78,
          80,
          84,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        13,
        20,
        39,
        46,
        52,
        58,
        73,
        76,
        78,
        80,
        88,
        93
      ],
      "forced_by": [
        0,
        13,
        20,
        27,
        34,
        39,
        46,
        52,
        58,
        69,
        73,
        76,
        78,
        80,
        93
      ],
      "ridge": [
        0,
        13,
        20,
        39,
        46,
        52,
        58,
        73,
        76,
        78,
        80,
        93
      ],
      "compatible_partners": [
        [
          0,
          13,
          20,
          39,
          46,
          52,
          58,
          73,
          76,
          78,
          80,
          88,
          93
        ]
      ]
    },
    {
      "facet": [
        13,
        20,
        27,
        34,
        39,
        46,
        52,
        56,
        58,
        69,
        73,
        76,
        93
      ],
      "forced_by": [
        0,
        13,
        20,
        27,
        34,
        39,
        46,
        52,
        58,
        69,
        73,
        76,
        78,
        80,
        93
      ],
      "ridge": [
        13,
        20,
        27,
        34,
        39,
        46,
        52,
        58,
        69,
        73,
        76,
        93
      ],
      "compatible_partners": [
        [
          13,
          20,
          27,
          34,
          39,
          46,
          52,
          56,
          58,
          69,
          73,
          76,
          93
        ]
      ]
    },
    {
      "facet": [
        13,
        20,
        27,
        34,
        39,
        46,
        52,
        58,
        78,
        80,
        110,
        112
      ],
      "forced_by": [
        0,
        13,
        20,
        27,
        34,
        39,
        46,
        52,
        58,
        69,
        73,
        76,
        78,
        80,
        93
      ],
      "ridge": [
        13,
        20,
        27,
        34,
        39,
        46,
        52,
        58,
        78,
        80
      ],
      "compatible_partners": [
        [
          13,
          20,
          27,
          34,
          39,
          46,
          52,
          58,
          78,
          80,
          110,
          112
        ]
      ]
    },
    {
      "facet": [
        0,
        9,
        20,
        23,
        34,
        40,
        54,
        69,
        75,
        78,
        82,
        83,
        93
      ],
      "forced_by": [
        0,
        9,
        20,
        23,
        34,
        40,
        44,
        54,
        58,
        69,
        75,
        76,
        78,
        82,
        93
      ],
      "ridge": [
        0,
        9,
        20,
        23,
        34,
        40,
        54,
        69,
        75,
        78,
        82,
        93
      ],
      "compatible_partners": [
        [
          0,
          9,
          20,
          23,
          34,
          40,
          54,
          69,
          75,
          78,
          82,
          83,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        9,
        20,
        23,
        34,
        44,
        58,
        69,
        76,
        78,
        82,
        84,
        93
      ],
      "forced_by": [
        0,
        9,
        20,
        23,
        34,
        40,
        44,
        54,
        58,
        69,
        75,
        76,
        78,
        82,
        93
      ],
      "ridge": [
        0,
        9,
        20,
        23,
        34,
        44,
        58,
        69,
        76,
        78,
        82,
        93
      ],
      "compatible_partners": [
        [
          0,
          9,
          20,
          23,
          34,
          44,
          58,
          69,
          76,
          78,
          82,
          84,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        9,
        20,
        40,
        44,
        54,
        58,
        75,
        76,
        78,
        82,
        90,
        93
      ],
      "forced_by": [
        0,
        9,
        20,
        23,
        34,
        40,
        44,
        54,
        58,
        69,
        75,
        76,
        78,
        82,
        93
      ],
      "ridge": [
        0,
        9,
        20,
        40,
        44,
        54,
        58,
        75,
        76,
        78,
        82,
        93
      ],
      "compatible_partners": [
        [
          0,
          9,
          20,
          40,
          44,
          54,
          58,
          75,
          76,
          78,
          82,
          90,
          93
        ]
      ]
    },
    {
      "facet": [
        9,
        20,
        23,
        34,
        40,
        44,
        48,
        54,
        58,
        69,
        75,
        76,
        93
      ],
      "forced_by": [
        0,
        9,
        20,
        23,
        34,
        40,
        44,
        54,
        58,
        69,
        75,
        76,
        78,
        82,
        93
      ],
      "ridge": [
        9,
        20,
        23,
        34,
        40,
        44,
        54,
        58,
        69,
        75,
        76,
        93
      ],
      "compatible_partners": [
        [
          9,
          20,
          23,
          34,
          40,
          44,
          48,
          54,
          58,
          69,
          75,
          76,
          93
        ]
      ]
    },
    {
      "facet": [
        9,
        20,
        23,
        34,
        40,
        44,
        54,
        58,
        78,
        82,
        110,
        114
      ],
      "forced_by": [
        0,
        9,
        20,
        23,
        34,
        40,
        44,
        54,
        58,
        69,
        75,
        76,
        78,
        82,
        93
      ],
      "ridge": [
        9,
        20,
        23,
        34,
        40,
        44,
        54,
        58,
        78,
        82
      ],
      "compatible_partners": [
        [
          9,
          20,
          23,
          34,
          40,
          44,
          54,
          58,
          78,
          82,
          110,
          114
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        20,
        24,
        28,
        46,
        54,
        73,
        75,
        78,
        86,
        87,
        93
      ],
      "forced_by": [
        0,
        5,
        20,
        24,
        28,
        32,
        46,
        54,
        58,
        73,
        75,
        76,
        78,
        86,
        93
      ],
      "ridge": [
        0,
        5,
        20,
        24,
        28,
        46,
        54,
        73,
        75,
        78,
        86,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          20,
          24,
          28,
          46,
          54,
          73,
          75,
          78,
          86,
          87,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        20,
        24,
        32,
        46,
        58,
        73,
        76,
        78,
        86,
        88,
        93
      ],
      "forced_by": [
        0,
        5,
        20,
        24,
        28,
        32,
        46,
        54,
        58,
        73,
        75,
        76,
        78,
        86,
        93
      ],
      "ridge": [
        0,
        5,
        20,
        24,
        32,
        46,
        58,
        73,
        76,
        78,
        86,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          20,
          24,
          32,
          46,
          58,
          73,
          76,
          78,
          86,
          88,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        20,
        28,
        32,
        54,
        58,
        75,
        76,
        78,
        86,
        90,
        93
      ],
      "forced_by": [
        0,
        5,
        20,
        24,
        28,
        32,
        46,
        54,
        58,
        73,
        75,
        76,
        78,
        86,
        93
      ],
      "ridge": [
        0,
        5,
        20,
        28,
        32,
        54,
        58,
        75,
        76,
        78,
        86,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          20,
          28,
          32,
          54,
          58,
          75,
          76,
          78,
          86,
          90,
          93
        ]
      ]
    },
    {
      "facet": [
        5,
        20,
        24,
        28,
        32,
        36,
        46,
        54,
        58,
        73,
        75,
        76,
        93
      ],
      "forced_by": [
        0,
        5,
        20,
        24,
        28,
        32,
        46,
        54,
        58,
        73,
        75,
        76,
        78,
        86,
        93
      ],
      "ridge": [
        5,
        20,
        24,
        28,
        32,
        46,
        54,
        58,
        73,
        75,
        76,
        93
      ],
      "compatible_partners": [
        [
          5,
          20,
          24,
          28,
          32,
          36,
          46,
          54,
          58,
          73,
          75,
          76,
          93
        ]
      ]
    },
    {
      "facet": [
        5,
        20,
        24,
        28,
        32,
        46,
        54,
        58,
        78,
        86,
        110,
        118
      ],
      "forced_by": [
        0,
        5,
        20,
        24,
        28,
        32,
        46,
        54,
        58,
        73,
        75,
        76,
        78,
        86,
        93
      ],
      "ridge": [
        5,
        20,
        24,
        28,
        32,
        46,
        54,
        58,
        78,
        86
      ],
      "compatible_partners": [
        [
          5,
          20,
          24,
          28,
          32,
          46,
          54,
          58,
          78,
          86,
          110,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        20,
        34,
        46,
        54,
        58,
        101,
        105,
        107,
        108,
        110,
        125
      ],
      "forced_by": [
        20,
        34,
        46,
        54,
        58,
        69,
        73,
        75,
        76,
        93,
        101,
        105,
        107,
        108,
        125
      ],
      "ridge": [
        20,
        34,
        46,
        54,
        58,
        101,
        105,
        107,
        108,
        125
      ],
      "compatible_partners": [
        [
          1,
          20,
          34,
          46,
          54,
          58,
          101,
          105,
          107,
          108,
          110,
          125
        ]
      ]
    },
    {
      "facet": [
        20,
        34,
        46,
        54,
        60,
        69,
        73,
        75,
        93,
        101,
        105,
        107,
        125
      ],
      "forced_by": [
        20,
        34,
        46,
        54,
        58,
        69,
        73,
        75,
        76,
        93,
        101,
        105,
        107,
        108,
        125
      ],
      "ridge": [
        20,
        34,
        46,
        54,
        69,
        73,
        75,
        93,
        101,
        105,
        107,
        125
      ],
      "compatible_partners": [
        [
          20,
          34,
          46,
          54,
          60,
          69,
          73,
          75,
          93,
          101,
          105,
          107,
          125
        ]
      ]
    },
    {
      "facet": [
        20,
        34,
        46,
        56,
        58,
        69,
        73,
        76,
        93,
        101,
        105,
        108,
        125
      ],
      "forced_by": [
        20,
        34,
        46,
        54,
        58,
        69,
        73,
        75,
        76,
        93,
        101,
        105,
        107,
        108,
        125
      ],
      "ridge": [
        20,
        34,
        46,
        58,
        69,
        73,
        76,
        93,
        101,
        105,
        108,
        125
      ],
      "compatible_partners": [
        [
          20,
          34,
          46,
          56,
          58,
          69,
          73,
          76,
          93,
          101,
          105,
          108,
          125
        ]
      ]
    },
    {
      "facet": [
        20,
        34,
        48,
        54,
        58,
        69,
        75,
        76,
        93,
        101,
        107,
        108,
        125
      ],
      "forced_by": [
        20,
        34,
        46,
        54,
        58,
        69,
        73,
        75,
        76,
        93,
        101,
        105,
        107,
        108,
        125
      ],
      "ridge": [
        20,
        34,
        54,
        58,
        69,
        75,
        76,
        93,
        101,
        107,
        108,
        125
      ],
      "compatible_partners": [
        [
          20,
          34,
          48,
          54,
          58,
          69,
          75,
          76,
          93,
          101,
          107,
          108,
          125
        ]
      ]
    },
    {
      "facet": [
        20,
        36,
        46,
        54,
        58,
        73,
        75,
        76,
        93,
        105,
        107,
        108,
        125
      ],
      "forced_by": [
        20,
        34,
        46,
        54,
        58,
        69,
        73,
        75,
        76,
        93,
        101,
        105,
        107,
        108,
        125
      ],
      "ridge": [
        20,
        46,
        54,
        58,
        73,
        75,
        76,
        93,
        105,
        107,
        108,
        125
      ],
      "compatible_partners": [
        [
          20,
          36,
          46,
          54,
          58,
          73,
          75,
          76,
          93,
          105,
          107,
          108,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        6,
        10,
        34,
        46,
        54,
        94,
        95,
        101,
        105,
        107,
        110
      ],
      "forced_by": [
        1,
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        94,
        101,
        105,
        107,
        108,
        110
      ],
      "ridge": [
        1,
        2,
        6,
        10,
        34,
        46,
        54,
        94,
        101,
        105,
        107,
        110
      ],
      "compatible_partners": [
        [
          1,
          2,
          6,
          10,
          34,
          46,
          54,
          94,
          95,
          101,
          105,
          107,
          110
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        6,
        14,
        34,
        46,
        58,
        94,
        96,
        101,
        105,
        108,
        110
      ],
      "forced_by": [
        1,
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        94,
        101,
        105,
        107,
        108,
        110
      ],
      "ridge": [
        1,
        2,
        6,
        14,
        34,
        46,
        58,
        94,
        101,
        105,
        108,
        110
      ],
      "compatible_partners": [
        [
          1,
          2,
          6,
          14,
          34,
          46,
          58,
          94,
          96,
          101,
          105,
          108,
          110
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        10,
        14,
        34,
        54,
        58,
        94,
        98,
        101,
        107,
        108,
        110
      ],
      "forced_by": [
        1,
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        94,
        101,
        105,
        107,
        108,
        110
      ],
      "ridge": [
        1,
        2,
        10,
        14,
        34,
        54,
        58,
        94,
        101,
        107,
        108,
        110
      ],
      "compatible_partners": [
        [
          1,
          2,
          10,
          14,
          34,
          54,
          58,
          94,
          98,
          101,
          107,
          108,
          110
        ]
      ]
    },
    {
      "facet": [
        1,
        6,
        10,
        14,
        46,
        54,
        58,
        94,
        102,
        105,
        107,
        108,
        110
      ],
      "forced_by": [
        1,
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        94,
        101,
        105,
        107,
        108,
        110
      ],
      "ridge": [
        1,
        6,
        10,
        14,
        46,
        54,
        58,
        94,
        105,
        107,
        108,
        110
      ],
      "compatible_partners": [
        [
          1,
          6,
          10,
          14,
          46,
          54,
          58,
          94,
          102,
          105,
          107,
          108,
          110
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        10,
        31,
        34,
        43,
        46,
        51,
        54,
        94,
        95,
        110,
        111
      ],
      "forced_by": [
        2,
        6,
        10,
        31,
        34,
        43,
        46,
        51,
        54,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "ridge": [
        2,
        6,
        10,
        31,
        34,
        43,
        46,
        51,
        54,
        94,
        110,
        111
      ],
      "compatible_partners": [
        [
          2,
          6,
          10,
          31,
          34,
          43,
          46,
          51,
          54,
          94,
          95,
          110,
          111
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        22,
        31,
        34,
        43,
        46,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "forced_by": [
        2,
        6,
        10,
        31,
        34,
        43,
        46,
        51,
        54,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "ridge": [
        2,
        6,
        31,
        34,
        43,
        46,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "compatible_partners": [
        [
          2,
          6,
          22,
          31,
          34,
          43,
          46,
          62,
          78,
          79,
          94,
          110,
          111
        ]
      ]
    },
    {
      "facet": [
        2,
        10,
        26,
        31,
        34,
        51,
        54,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "forced_by": [
        2,
        6,
        10,
        31,
        34,
        43,
        46,
        51,
        54,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "ridge": [
        2,
        10,
        31,
        34,
        51,
        54,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "compatible_partners": [
        [
          2,
          10,
          26,
          31,
          34,
          51,
          54,
          62,
          78,
          79,
          94,
          110,
          111
        ]
      ]
    },
    {
      "facet": [
        6,
        10,
        38,
        43,
        46,
        51,
        54,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "forced_by": [
        2,
        6,
        10,
        31,
        34,
        43,
        46,
        51,
        54,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "ridge": [
        6,
        10,
        43,
        46,
        51,
        54,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "compatible_partners": [
        [
          6,
          10,
          38,
          43,
          46,
          51,
          54,
          62,
          78,
          79,
          94,
          110,
          111
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        14,
        27,
        34,
        39,
        46,
        52,
        58,
        94,
        96,
        110,
        112
      ],
      "forced_by": [
        2,
        6,
        14,
        27,
        34,
        39,
        46,
        52,
        58,
        62,
        78,
        80,
        94,
        110,
        112
      ],
      "ridge": [
        2,
        6,
        14,
        27,
        34,
        39,
        46,
        52,
        58,
        94,
        110,
        112
      ],
      "compatible_partners": [
        [
          2,
          6,
          14,
          27,
          34,
          39,
          46,
          52,
          58,
          94,
          96,
          110,
          112
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        22,
        27,
        34,
        39,
        46,
        62,
        78,
        80,
        94,
        110,
        112
      ],
      "forced_by": [
        2,
        6,
        14,
        27,
        34,
        39,
        46,
        52,
        58,
        62,
        78,
        80,
        94,
        110,
        112
      ],
      "ridge": [
        2,
        6,
        27,
        34,
        39,
        46,
        62,
        78,
        80,
        94,
        110,
        112
      ],
      "compatible_partners": [
        [
          2,
          6,
          22,
          27,
          34,
          39,
          46,
          62,
          78,
          80,
          94,
          110,
          112
        ]
      ]
    },
    {
      "facet": [
        2,
        14,
        27,
        30,
        34,
        52,
        58,
        62,
        78,
        80,
        94,
        110,
        112
      ],
      "forced_by": [
        2,
        6,
        14,
        27,
        34,
        39,
        46,
        52,
        58,
        62,
        78,
        80,
        94,
        110,
        112
      ],
      "ridge": [
        2,
        14,
        27,
        34,
        52,
        58,
        62,
        78,
        80,
        94,
        110,
        112
      ],
      "compatible_partners": [
        [
          2,
          14,
          27,
          30,
          34,
          52,
          58,
          62,
          78,
          80,
          94,
          110,
          112
        ]
      ]
    },
    {
      "facet": [
        6,
        14,
        39,
        42,
        46,
        52,
        58,
        62,
        78,
        80,
        94,
        110,
        112
      ],
      "forced_by": [
        2,
        6,
        14,
        27,
        34,
        39,
        46,
        52,
        58,
        62,
        78,
        80,
        94,
        110,
        112
      ],
      "ridge": [
        6,
        14,
        39,
        46,
        52,
        58,
        62,
        78,
        80,
        94,
        110,
        112
      ],
      "compatible_partners": [
        [
          6,
          14,
          39,
          42,
          46,
          52,
          58,
          62,
          78,
          80,
          94,
          110,
          112
        ]
      ]
    },
    {
      "facet": [
        2,
        10,
        14,
        23,
        34,
        40,
        44,
        54,
        58,
        94,
        98,
        110,
        114
      ],
      "forced_by": [
        2,
        10,
        14,
        23,
        34,
        40,
        44,
        54,
        58,
        62,
        78,
        82,
        94,
        110,
        114
      ],
      "ridge": [
        2,
        10,
        14,
        23,
        34,
        40,
        44,
        54,
        58,
        94,
        110,
        114
      ],
      "compatible_partners": [
        [
          2,
          10,
          14,
          23,
          34,
          40,
          44,
          54,
          58,
          94,
          98,
          110,
          114
        ]
      ]
    },
    {
      "facet": [
        2,
        10,
        23,
        26,
        34,
        40,
        54,
        62,
        78,
        82,
        94,
        110,
        114
      ],
      "forced_by": [
        2,
        10,
        14,
        23,
        34,
        40,
        44,
        54,
        58,
        62,
        78,
        82,
        94,
        110,
        114
      ],
      "ridge": [
        2,
        10,
        23,
        34,
        40,
        54,
        62,
        78,
        82,
        94,
        110,
        114
      ],
      "compatible_partners": [
        [
          2,
          10,
          23,
          26,
          34,
          40,
          54,
          62,
          78,
          82,
          94,
          110,
          114
        ]
      ]
    },
    {
      "facet": [
        2,
        14,
        23,
        30,
        34,
        44,
        58,
        62,
        78,
        82,
        94,
        110,
        114
      ],
      "forced_by": [
        2,
        10,
        14,
        23,
        34,
        40,
        44,
        54,
        58,
        62,
        78,
        82,
        94,
        110,
        114
      ],
      "ridge": [
        2,
        14,
        23,
        34,
        44,
        58,
        62,
        78,
        82,
        94,
        110,
        114
      ],
      "compatible_partners": [
        [
          2,
          14,
          23,
          30,
          34,
          44,
          58,
          62,
          78,
          82,
          94,
          110,
          114
        ]
      ]
    },
    {
      "facet": [
        10,
        14,
        40,
        44,
        50,
        54,
        58,
        62,
        78,
        82,
        94,
        110,
        114
      ],
      "forced_by": [
        2,
        10,
        14,
        23,
        34,
        40,
        44,
        54,
        58,
        62,
        78,
        82,
        94,
        110,
        114
      ],
      "ridge": [
        10,
        14,
        40,
        44,
        54,
        58,
        62,
        78,
        82,
        94,
        110,
        114
      ],
      "compatible_partners": [
        [
          10,
          14,
          40,
          44,
          50,
          54,
          58,
          62,
          78,
          82,
          94,
          110,
          114
        ]
      ]
    },
    {
      "facet": [
        6,
        10,
        14,
        24,
        28,
        32,
        46,
        54,
        58,
        94,
        102,
        110,
        118
      ],
      "forced_by": [
        6,
        10,
        14,
        24,
        28,
        32,
        46,
        54,
        58,
        62,
        78,
        86,
        94,
        110,
        118
      ],
      "ridge": [
        6,
        10,
        14,
        24,
        28,
        32,
        46,
        54,
        58,
        94,
        110,
        118
      ],
      "compatible_partners": [
        [
          6,
          10,
          14,
          24,
          28,
          32,
          46,
          54,
          58,
          94,
          102,
          110,
          118
        ]
      ]
    },
    {
      "facet": [
        6,
        10,
        24,
        28,
        38,
        46,
        54,
        62,
        78,
        86,
        94,
        110,
        118
      ],
      "forced_by": [
        6,
        10,
        14,
        24,
        28,
        32,
        46,
        54,
        58,
        62,
        78,
        86,
        94,
        110,
        118
      ],
      "ridge": [
        6,
        10,
        24,
        28,
        46,
        54,
        62,
        78,
        86,
        94,
        110,
        118
      ],
      "compatible_partners": [
        [
          6,
          10,
          24,
          28,
          38,
          46,
          54,
          62,
          78,
          86,
          94,
          110,
          118
        ]
      ]
    },
    {
      "facet": [
        6,
        14,
        24,
        32,
        42,
        46,
        58,
        62,
        78,
        86,
        94,
        110,
        118
      ],
      "forced_by": [
        6,
        10,
        14,
        24,
        28,
        32,
        46,
        54,
        58,
        62,
        78,
        86,
        94,
        110,
        118
      ],
      "ridge": [
        6,
        14,
        24,
        32,
        46,
        58,
        62,
        78,
        86,
        94,
        110,
        118
      ],
      "compatible_partners": [
        [
          6,
          14,
          24,
          32,
          42,
          46,
          58,
          62,
          78,
          86,
          94,
          110,
          118
        ]
      ]
    },
    {
      "facet": [
        10,
        14,
        28,
        32,
        50,
        54,
        58,
        62,
        78,
        86,
        94,
        110,
        118
      ],
      "forced_by": [
        6,
        10,
        14,
        24,
        28,
        32,
        46,
        54,
        58,
        62,
        78,
        86,
        94,
        110,
        118
      ],
      "ridge": [
        10,
        14,
        28,
        32,
        54,
        58,
        62,
        78,
        86,
        94,
        110,
        118
      ],
      "compatible_partners": [
        [
          10,
          14,
          28,
          32,
          50,
          54,
          58,
          62,
          78,
          86,
          94,
          110,
          118
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        19,
        23,
        27,
        31,
        49,
        57,
        61,
        62,
        69,
        77,
        79,
        80,
        82
      ],
      "forced_by": [
        0,
        2,
        19,
        27,
        31,
        57,
        61,
        62,
        65,
        69,
        77,
        79,
        80
      ],
      "ridge": [
        0,
        2,
        19,
        27,
        31,
        57,
        61,
        62,
        69,
        77,
        79,
        80
      ],
      "compatible_partners": [
        [
          0,
          2,
          19,
          23,
          27,
          31,
          49,
          57,
          61,
          62,
          69,
          77,
          79,
          80,
          82
        ]
      ]
    },
    {
      "facet": [
        0,
        6,
        19,
        24,
        37,
        39,
        43,
        57,
        61,
        62,
        73,
        77,
        79,
        80,
        86
      ],
      "forced_by": [
        0,
        6,
        19,
        39,
        43,
        57,
        61,
        62,
        65,
        73,
        77,
        79,
        80
      ],
      "ridge": [
        0,
        6,
        19,
        39,
        43,
        57,
        61,
        62,
        73,
        77,
        79,
        80
      ],
      "compatible_partners": [
        [
          0,
          6,
          19,
          24,
          37,
          39,
          43,
          57,
          61,
          62,
          73,
          77,
          79,
          80,
          86
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        19,
        27,
        31,
        39,
        43,
        57,
        61,
        69,
        73,
        77,
        101,
        105,
        109
      ],
      "forced_by": [
        2,
        6,
        19,
        27,
        31,
        39,
        43,
        57,
        61,
        65,
        69,
        73,
        77
      ],
      "ridge": [
        2,
        6,
        19,
        27,
        31,
        39,
        43,
        57,
        61,
        69,
        73,
        77
      ],
      "compatible_partners": [
        [
          2,
          6,
          19,
          27,
          31,
          39,
          43,
          57,
          61,
          69,
          73,
          77,
          101,
          105,
          109
        ]
      ]
    },
    {
      "facet": [
        0,
        10,
        19,
        28,
        37,
        40,
        49,
        51,
        61,
        62,
        75,
        77,
        79,
        82,
        86
      ],
      "forced_by": [
        0,
        10,
        19,
        40,
        49,
        51,
        61,
        62,
        67,
        75,
        77,
        79,
        82
      ],
      "ridge": [
        0,
        10,
        19,
        40,
        49,
        51,
        61,
        62,
        75,
        77,
        79,
        82
      ],
      "compatible_partners": [
        [
          0,
          10,
          19,
          28,
          37,
          40,
          49,
          51,
          61,
          62,
          75,
          77,
          79,
          82,
          86
        ]
      ]
    },
    {
      "facet": [
        2,
        10,
        19,
        23,
        31,
        40,
        49,
        51,
        61,
        69,
        75,
        77,
        101,
        107,
        109
      ],
      "forced_by": [
        2,
        10,
        19,
        23,
        31,
        40,
        49,
        51,
        61,
        67,
        69,
        75,
        77
      ],
      "ridge": [
        2,
        10,
        19,
        23,
        31,
        40,
        49,
        51,
        61,
        69,
        75,
        77
      ],
      "compatible_partners": [
        [
          2,
          10,
          19,
          23,
          31,
          40,
          49,
          51,
          61,
          69,
          75,
          77,
          101,
          107,
          109
        ]
      ]
    },
    {
      "facet": [
        6,
        10,
        19,
        24,
        28,
        37,
        43,
        51,
        61,
        73,
        75,
        77,
        105,
        107,
        109
      ],
      "forced_by": [
        6,
        10,
        19,
        24,
        28,
        37,
        43,
        51,
        61,
        71,
        73,
        75,
        77
      ],
      "ridge": [
        6,
        10,
        19,
        24,
        28,
        37,
        43,
        51,
        61,
        73,
        75,
        77
      ],
      "compatible_partners": [
        [
          6,
          10,
          19,
          24,
          28,
          37,
          43,
          51,
          61,
          73,
          75,
          77,
          105,
          107,
          109
        ]
      ]
    },
    {
      "facet": [
        0,
        13,
        17,
        27,
        31,
        39,
        43,
        69,
        73,
        79,
        80,
        81,
        93
      ],
      "forced_by": [
        0,
        13,
        17,
        27,
        31,
        39,
        43,
        57,
        61,
        69,
        73,
        77,
        79,
        80,
        93
      ],
      "ridge": [
        0,
        13,
        17,
        27,
        31,
        39,
        43,
        69,
        73,
        79,
        80,
        93
      ],
      "compatible_partners": [
        [
          0,
          13,
          17,
          27,
          31,
          39,
          43,
          69,
          73,
          79,
          80,
          81,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        13,
        17,
        27,
        31,
        57,
        61,
        69,
        77,
        79,
        80,
        85,
        93
      ],
      "forced_by": [
        0,
        13,
        17,
        27,
        31,
        39,
        43,
        57,
        61,
        69,
        73,
        77,
        79,
        80,
        93
      ],
      "ridge": [
        0,
        13,
        17,
        27,
        31,
        57,
        61,
        69,
        77,
        79,
        80,
        93
      ],
      "compatible_partners": [
        [
          0,
          13,
          17,
          27,
          31,
          57,
          61,
          69,
          77,
          79,
          80,
          85,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        13,
        17,
        39,
        43,
        57,
        61,
        73,
        77,
        79,
        80,
        89,
        93
      ],
      "forced_by": [
        0,
        13,
        17,
        27,
        31,
        39,
        43,
        57,
        61,
        69,
        73,
        77,
        79,
        80,
        93
      ],
      "ridge": [
        0,
        13,
        17,
        39,
        43,
        57,
        61,
        73,
        77,
        79,
        80,
        93
      ],
      "compatible_partners": [
        [
          0,
          13,
          17,
          39,
          43,
          57,
          61,
          73,
          77,
          79,
          80,
          89,
          93
        ]
      ]
    },
    {
      "facet": [
        13,
        17,
        27,
        31,
        39,
        43,
        53,
        57,
        61,
        69,
        73,
        77,
        93
      ],
      "forced_by": [
        0,
        13,
        17,
        27,
        31,
        39,
        43,
        57,
        61,
        69,
        73,
        77,
        79,
        80,
        93
      ],
      "ridge": [
        13,
        17,
        27,
        31,
        39,
        43,
        57,
        61,
        69,
        73,
        77,
        93
      ],
      "compatible_partners": [
        [
          13,
          17,
          27,
          31,
          39,
          43,
          53,
          57,
          61,
          69,
          73,
          77,
          93
        ]
      ]
    },
    {
      "facet": [
        13,
        17,
        27,
        31,
        39,
        43,
        57,
        61,
        79,
        80,
        111,
        112
      ],
      "forced_by": [
        0,
        13,
        17,
        27,
        31,
        39,
        43,
        57,
        61,
        69,
        73,
        77,
        79,
        80,
        93
      ],
      "ridge": [
        13,
        17,
        27,
        31,
        39,
        43,
        57,
        61,
        79,
        80
      ],
      "compatible_partners": [
        [
          13,
          17,
          27,
          31,
          39,
          43,
          57,
          61,
          79,
          80,
          111,
          112
        ]
      ]
    },
    {
      "facet": [
        0,
        9,
        17,
        23,
        31,
        40,
        51,
        69,
        75,
        79,
        82,
        83,
        93
      ],
      "forced_by": [
        0,
        9,
        17,
        23,
        31,
        40,
        49,
        51,
        61,
        69,
        75,
        77,
        79,
        82,
        93
      ],
      "ridge": [
        0,
        9,
        17,
        23,
        31,
        40,
        51,
        69,
        75,
        79,
        82,
        93
      ],
      "compatible_partners": [
        [
          0,
          9,
          17,
          23,
          31,
          40,
          51,
          69,
          75,
          79,
          82,
          83,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        9,
        17,
        23,
        31,
        49,
        61,
        69,
        77,
        79,
        82,
        85,
        93
      ],
      "forced_by": [
        0,
        9,
        17,
        23,
        31,
        40,
        49,
        51,
        61,
        69,
        75,
        77,
        79,
        82,
        93
      ],
      "ridge": [
        0,
        9,
        17,
        23,
        31,
        49,
        61,
        69,
        77,
        79,
        82,
        93
      ],
      "compatible_partners": [
        [
          0,
          9,
          17,
          23,
          31,
          49,
          61,
          69,
          77,
          79,
          82,
          85,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        9,
        17,
        40,
        49,
        51,
        61,
        75,
        77,
        79,
        82,
        91,
        93
      ],
      "forced_by": [
        0,
        9,
        17,
        23,
        31,
        40,
        49,
        51,
        61,
        69,
        75,
        77,
        79,
        82,
        93
      ],
      "ridge": [
        0,
        9,
        17,
        40,
        49,
        51,
        61,
        75,
        77,
        79,
        82,
        93
      ],
      "compatible_partners": [
        [
          0,
          9,
          17,
          40,
          49,
          51,
          61,
          75,
          77,
          79,
          82,
          91,
          93
        ]
      ]
    },
    {
      "facet": [
        9,
        17,
        23,
        31,
        40,
        45,
        49,
        51,
        61,
        69,
        75,
        77,
        93
      ],
      "forced_by": [
        0,
        9,
        17,
        23,
        31,
        40,
        49,
        51,
        61,
        69,
        75,
        77,
        79,
        82,
        93
      ],
      "ridge": [
        9,
        17,
        23,
        31,
        40,
        49,
        51,
        61,
        69,
        75,
        77,
        93
      ],
      "compatible_partners": [
        [
          9,
          17,
          23,
          31,
          40,
          45,
          49,
          51,
          61,
          69,
          75,
          77,
          93
        ]
      ]
    },
    {
      "facet": [
        9,
        17,
        23,
        31,
        40,
        49,
        51,
        61,
        79,
        82,
        111,
        114
      ],
      "forced_by": [
        0,
        9,
        17,
        23,
        31,
        40,
        49,
        51,
        61,
        69,
        75,
        77,
        79,
        82,
        93
      ],
      "ridge": [
        9,
        17,
        23,
        31,
        40,
        49,
        51,
        61,
        79,
        82
      ],
      "compatible_partners": [
        [
          9,
          17,
          23,
          31,
          40,
          49,
          51,
          61,
          79,
          82,
          111,
          114
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        17,
        24,
        28,
        43,
        51,
        73,
        75,
        79,
        86,
        87,
        93
      ],
      "forced_by": [
        0,
        5,
        17,
        24,
        28,
        37,
        43,
        51,
        61,
        73,
        75,
        77,
        79,
        86,
        93
      ],
      "ridge": [
        0,
        5,
        17,
        24,
        28,
        43,
        51,
        73,
        75,
        79,
        86,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          17,
          24,
          28,
          43,
          51,
          73,
          75,
          79,
          86,
          87,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        17,
        24,
        37,
        43,
        61,
        73,
        77,
        79,
        86,
        89,
        93
      ],
      "forced_by": [
        0,
        5,
        17,
        24,
        28,
        37,
        43,
        51,
        61,
        73,
        75,
        77,
        79,
        86,
        93
      ],
      "ridge": [
        0,
        5,
        17,
        24,
        37,
        43,
        61,
        73,
        77,
        79,
        86,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          17,
          24,
          37,
          43,
          61,
          73,
          77,
          79,
          86,
          89,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        17,
        28,
        37,
        51,
        61,
        75,
        77,
        79,
        86,
        91,
        93
      ],
      "forced_by": [
        0,
        5,
        17,
        24,
        28,
        37,
        43,
        51,
        61,
        73,
        75,
        77,
        79,
        86,
        93
      ],
      "ridge": [
        0,
        5,
        17,
        28,
        37,
        51,
        61,
        75,
        77,
        79,
        86,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          17,
          28,
          37,
          51,
          61,
          75,
          77,
          79,
          86,
          91,
          93
        ]
      ]
    },
    {
      "facet": [
        5,
        17,
        24,
        28,
        33,
        37,
        43,
        51,
        61,
        73,
        75,
        77,
        93
      ],
      "forced_by": [
        0,
        5,
        17,
        24,
        28,
        37,
        43,
        51,
        61,
        73,
        75,
        77,
        79,
        86,
        93
      ],
      "ridge": [
        5,
        17,
        24,
        28,
        37,
        43,
        51,
        61,
        73,
        75,
        77,
        93
      ],
      "compatible_partners": [
        [
          5,
          17,
          24,
          28,
          33,
          37,
          43,
          51,
          61,
          73,
          75,
          77,
          93
        ]
      ]
    },
    {
      "facet": [
        5,
        17,
        24,
        28,
        37,
        43,
        51,
        61,
        79,
        86,
        111,
        118
      ],
      "forced_by": [
        0,
        5,
        17,
        24,
        28,
        37,
        43,
        51,
        61,
        73,
        75,
        77,
        79,
        86,
        93
      ],
      "ridge": [
        5,
        17,
        24,
        28,
        37,
        43,
        51,
        61,
        79,
        86
      ],
      "compatible_partners": [
        [
          5,
          17,
          24,
          28,
          37,
          43,
          51,
          61,
          79,
          86,
          111,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        17,
        31,
        43,
        51,
        61,
        101,
        105,
        107,
        109,
        111,
        125
      ],
      "forced_by": [
        17,
        31,
        43,
        51,
        61,
        69,
        73,
        75,
        77,
        93,
        101,
        105,
        107,
        109,
        125
      ],
      "ridge": [
        17,
        31,
        43,
        51,
        61,
        101,
        105,
        107,
        109,
        125
      ],
      "compatible_partners": [
        [
          1,
          17,
          31,
          43,
          51,
          61,
          101,
          105,
          107,
          109,
          111,
          125
        ]
      ]
    },
    {
      "facet": [
        17,
        31,
        43,
        51,
        60,
        69,
        73,
        75,
        93,
        101,
        105,
        107,
        125
      ],
      "forced_by": [
        17,
        31,
        43,
        51,
        61,
        69,
        73,
        75,
        77,
        93,
        101,
        105,
        107,
        109,
        125
      ],
      "ridge": [
        17,
        31,
        43,
        51,
        69,
        73,
        75,
        93,
        101,
        105,
        107,
        125
      ],
      "compatible_partners": [
        [
          17,
          31,
          43,
          51,
          60,
          69,
          73,
          75,
          93,
          101,
          105,
          107,
          125
        ]
      ]
    },
    {
      "facet": [
        17,
        31,
        43,
        53,
        61,
        69,
        73,
        77,
        93,
        101,
        105,
        109,
        125
      ],
      "forced_by": [
        17,
        31,
        43,
        51,
        61,
        69,
        73,
        75,
        77,
        93,
        101,
        105,
        107,
        109,
        125
      ],
      "ridge": [
        17,
        31,
        43,
        61,
        69,
        73,
        77,
        93,
        101,
        105,
        109,
        125
      ],
      "compatible_partners": [
        [
          17,
          31,
          43,
          53,
          61,
          69,
          73,
          77,
          93,
          101,
          105,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        17,
        31,
        45,
        51,
        61,
        69,
        75,
        77,
        93,
        101,
        107,
        109,
        125
      ],
      "forced_by": [
        17,
        31,
        43,
        51,
        61,
        69,
        73,
        75,
        77,
        93,
        101,
        105,
        107,
        109,
        125
      ],
      "ridge": [
        17,
        31,
        51,
        61,
        69,
        75,
        77,
        93,
        101,
        107,
        109,
        125
      ],
      "compatible_partners": [
        [
          17,
          31,
          45,
          51,
          61,
          69,
          75,
          77,
          93,
          101,
          107,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        17,
        33,
        43,
        51,
        61,
        73,
        75,
        77,
        93,
        105,
        107,
        109,
        125
      ],
      "forced_by": [
        17,
        31,
        43,
        51,
        61,
        69,
        73,
        75,
        77,
        93,
        101,
        105,
        107,
        109,
        125
      ],
      "ridge": [
        17,
        43,
        51,
        61,
        73,
        75,
        77,
        93,
        105,
        107,
        109,
        125
      ],
      "compatible_partners": [
        [
          17,
          33,
          43,
          51,
          61,
          73,
          75,
          77,
          93,
          105,
          107,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        6,
        10,
        31,
        43,
        51,
        94,
        95,
        101,
        105,
        107,
        111
      ],
      "forced_by": [
        1,
        2,
        6,
        10,
        19,
        31,
        43,
        51,
        61,
        94,
        101,
        105,
        107,
        109,
        111
      ],
      "ridge": [
        1,
        2,
        6,
        10,
        31,
        43,
        51,
        94,
        101,
        105,
        107,
        111
      ],
      "compatible_partners": [
        [
          1,
          2,
          6,
          10,
          31,
          43,
          51,
          94,
          95,
          101,
          105,
          107,
          111
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        6,
        19,
        31,
        43,
        61,
        94,
        97,
        101,
        105,
        109,
        111
      ],
      "forced_by": [
        1,
        2,
        6,
        10,
        19,
        31,
        43,
        51,
        61,
        94,
        101,
        105,
        107,
        109,
        111
      ],
      "ridge": [
        1,
        2,
        6,
        19,
        31,
        43,
        61,
        94,
        101,
        105,
        109,
        111
      ],
      "compatible_partners": [
        [
          1,
          2,
          6,
          19,
          31,
          43,
          61,
          94,
          97,
          101,
          105,
          109,
          111
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        10,
        19,
        31,
        51,
        61,
        94,
        99,
        101,
        107,
        109,
        111
      ],
      "forced_by": [
        1,
        2,
        6,
        10,
        19,
        31,
        43,
        51,
        61,
        94,
        101,
        105,
        107,
        109,
        111
      ],
      "ridge": [
        1,
        2,
        10,
        19,
        31,
        51,
        61,
        94,
        101,
        107,
        109,
        111
      ],
      "compatible_partners": [
        [
          1,
          2,
          10,
          19,
          31,
          51,
          61,
          94,
          99,
          101,
          107,
          109,
          111
        ]
      ]
    },
    {
      "facet": [
        1,
        6,
        10,
        19,
        43,
        51,
        61,
        94,
        103,
        105,
        107,
        109,
        111
      ],
      "forced_by": [
        1,
        2,
        6,
        10,
        19,
        31,
        43,
        51,
        61,
        94,
        101,
        105,
        107,
        109,
        111
      ],
      "ridge": [
        1,
        6,
        10,
        19,
        43,
        51,
        61,
        94,
        105,
        107,
        109,
        111
      ],
      "compatible_partners": [
        [
          1,
          6,
          10,
          19,
          43,
          51,
          61,
          94,
          103,
          105,
          107,
          109,
          111
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        19,
        27,
        31,
        39,
        43,
        57,
        61,
        94,
        97,
        111,
        112
      ],
      "forced_by": [
        2,
        6,
        19,
        27,
        31,
        39,
        43,
        57,
        61,
        62,
        79,
        80,
        94,
        111,
        112
      ],
      "ridge": [
        2,
        6,
        19,
        27,
        31,
        39,
        43,
        57,
        61,
        94,
        111,
        112
      ],
      "compatible_partners": [
        [
          2,
          6,
          19,
          27,
          31,
          39,
          43,
          57,
          61,
          94,
          97,
          111,
          112
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        22,
        27,
        31,
        39,
        43,
        62,
        79,
        80,
        94,
        111,
        112
      ],
      "forced_by": [
        2,
        6,
        19,
        27,
        31,
        39,
        43,
        57,
        61,
        62,
        79,
        80,
        94,
        111,
        112
      ],
      "ridge": [
        2,
        6,
        27,
        31,
        39,
        43,
        62,
        79,
        80,
        94,
        111,
        112
      ],
      "compatible_partners": [
        [
          2,
          6,
          22,
          27,
          31,
          39,
          43,
          62,
          79,
          80,
          94,
          111,
          112
        ]
      ]
    },
    {
      "facet": [
        2,
        19,
        27,
        31,
        35,
        57,
        61,
        62,
        79,
        80,
        94,
        111,
        112
      ],
      "forced_by": [
        2,
        6,
        19,
        27,
        31,
        39,
        43,
        57,
        61,
        62,
        79,
        80,
        94,
        111,
        112
      ],
      "ridge": [
        2,
        19,
        27,
        31,
        57,
        61,
        62,
        79,
        80,
        94,
        111,
        112
      ],
      "compatible_partners": [
        [
          2,
          19,
          27,
          31,
          35,
          57,
          61,
          62,
          79,
          80,
          94,
          111,
          112
        ]
      ]
    },
    {
      "facet": [
        6,
        19,
        39,
        43,
        47,
        57,
        61,
        62,
        79,
        80,
        94,
        111,
        112
      ],
      "forced_by": [
        2,
        6,
        19,
        27,
        31,
        39,
        43,
        57,
        61,
        62,
        79,
        80,
        94,
        111,
        112
      ],
      "ridge": [
        6,
        19,
        39,
        43,
        57,
        61,
        62,
        79,
        80,
        94,
        111,
        112
      ],
      "compatible_partners": [
        [
          6,
          19,
          39,
          43,
          47,
          57,
          61,
          62,
          79,
          80,
          94,
          111,
          112
        ]
      ]
    },
    {
      "facet": [
        2,
        10,
        19,
        23,
        31,
        40,
        49,
        51,
        61,
        94,
        99,
        111,
        114
      ],
      "forced_by": [
        2,
        10,
        19,
        23,
        31,
        40,
        49,
        51,
        61,
        62,
        79,
        82,
        94,
        111,
        114
      ],
      "ridge": [
        2,
        10,
        19,
        23,
        31,
        40,
        49,
        51,
        61,
        94,
        111,
        114
      ],
      "compatible_partners": [
        [
          2,
          10,
          19,
          23,
          31,
          40,
          49,
          51,
          61,
          94,
          99,
          111,
          114
        ]
      ]
    },
    {
      "facet": [
        2,
        10,
        23,
        26,
        31,
        40,
        51,
        62,
        79,
        82,
        94,
        111,
        114
      ],
      "forced_by": [
        2,
        10,
        19,
        23,
        31,
        40,
        49,
        51,
        61,
        62,
        79,
        82,
        94,
        111,
        114
      ],
      "ridge": [
        2,
        10,
        23,
        31,
        40,
        51,
        62,
        79,
        82,
        94,
        111,
        114
      ],
      "compatible_partners": [
        [
          2,
          10,
          23,
          26,
          31,
          40,
          51,
          62,
          79,
          82,
          94,
          111,
          114
        ]
      ]
    },
    {
      "facet": [
        2,
        19,
        23,
        31,
        35,
        49,
        61,
        62,
        79,
        82,
        94,
        111,
        114
      ],
      "forced_by": [
        2,
        10,
        19,
        23,
        31,
        40,
        49,
        51,
        61,
        62,
        79,
        82,
        94,
        111,
        114
      ],
      "ridge": [
        2,
        19,
        23,
        31,
        49,
        61,
        62,
        79,
        82,
        94,
        111,
        114
      ],
      "compatible_partners": [
        [
          2,
          19,
          23,
          31,
          35,
          49,
          61,
          62,
          79,
          82,
          94,
          111,
          114
        ]
      ]
    },
    {
      "facet": [
        10,
        19,
        40,
        49,
        51,
        55,
        61,
        62,
        79,
        82,
        94,
        111,
        114
      ],
      "forced_by": [
        2,
        10,
        19,
        23,
        31,
        40,
        49,
        51,
        61,
        62,
        79,
        82,
        94,
        111,
        114
      ],
      "ridge": [
        10,
        19,
        40,
        49,
        51,
        61,
        62,
        79,
        82,
        94,
        111,
        114
      ],
      "compatible_partners": [
        [
          10,
          19,
          40,
          49,
          51,
          55,
          61,
          62,
          79,
          82,
          94,
          111,
          114
        ]
      ]
    },
    {
      "facet": [
        6,
        10,
        19,
        24,
        28,
        37,
        43,
        51,
        61,
        94,
        103,
        111,
        118
      ],
      "forced_by": [
        6,
        10,
        19,
        24,
        28,
        37,
        43,
        51,
        61,
        62,
        79,
        86,
        94,
        111,
        118
      ],
      "ridge": [
        6,
        10,
        19,
        24,
        28,
        37,
        43,
        51,
        61,
        94,
        111,
        118
      ],
      "compatible_partners": [
        [
          6,
          10,
          19,
          24,
          28,
          37,
          43,
          51,
          61,
          94,
          103,
          111,
          118
        ]
      ]
    },
    {
      "facet": [
        6,
        10,
        24,
        28,
        38,
        43,
        51,
        62,
        79,
        86,
        94,
        111,
        118
      ],
      "forced_by": [
        6,
        10,
        19,
        24,
        28,
        37,
        43,
        51,
        61,
        62,
        79,
        86,
        94,
        111,
        118
      ],
      "ridge": [
        6,
        10,
        24,
        28,
        43,
        51,
        62,
        79,
        86,
        94,
        111,
        118
      ],
      "compatible_partners": [
        [
          6,
          10,
          24,
          28,
          38,
          43,
          51,
          62,
          79,
          86,
          94,
          111,
          118
        ]
      ]
    },
    {
      "facet": [
        6,
        19,
        24,
        37,
        43,
        47,
        61,
        62,
        79,
        86,
        94,
        111,
        118
      ],
      "forced_by": [
        6,
        10,
        19,
        24,
        28,
        37,
        43,
        51,
        61,
        62,
        79,
        86,
        94,
        111,
        118
      ],
      "ridge": [
        6,
        19,
        24,
        37,
        43,
        61,
        62,
        79,
        86,
        94,
        111,
        118
      ],
      "compatible_partners": [
        [
          6,
          19,
          24,
          37,
          43,
          47,
          61,
          62,
          79,
          86,
          94,
          111,
          118
        ]
      ]
    },
    {
      "facet": [
        10,
        19,
        28,
        37,
        51,
        55,
        61,
        62,
        79,
        86,
        94,
        111,
        118
      ],
      "forced_by": [
        6,
        10,
        19,
        24,
        28,
        37,
        43,
        51,
        61,
        62,
        79,
        86,
        94,
        111,
        118
      ],
      "ridge": [
        10,
        19,
        28,
        37,
        51,
        61,
        62,
        79,
        86,
        94,
        111,
        118
      ],
      "compatible_partners": [
        [
          10,
          19,
          28,
          37,
          51,
          55,
          61,
          62,
          79,
          86,
          94,
          111,
          118
        ]
      ]
    },
    {
      "facet": [
        0,
        14,
        19,
        32,
        37,
        44,
        49,
        52,
        57,
        62,
        76,
        77,
        80,
        82,
        86
      ],
      "forced_by": [
        0,
        14,
        19,
        44,
        49,
        52,
        57,
        62,
        68,
        76,
        77,
        80,
        82
      ],
      "ridge": [
        0,
        14,
        19,
        44,
        49,
        52,
        57,
        62,
        76,
        77,
        80,
        82
      ],
      "compatible_partners": [
        [
          0,
          14,
          19,
          32,
          37,
          44,
          49,
          52,
          57,
          62,
          76,
          77,
          80,
          82,
          86
        ]
      ]
    },
    {
      "facet": [
        2,
        14,
        19,
        23,
        27,
        44,
        49,
        52,
        57,
        69,
        76,
        77,
        101,
        108,
        109
      ],
      "forced_by": [
        2,
        14,
        19,
        23,
        27,
        44,
        49,
        52,
        57,
        68,
        69,
        76,
        77
      ],
      "ridge": [
        2,
        14,
        19,
        23,
        27,
        44,
        49,
        52,
        57,
        69,
        76,
        77
      ],
      "compatible_partners": [
        [
          2,
          14,
          19,
          23,
          27,
          44,
          49,
          52,
          57,
          69,
          76,
          77,
          101,
          108,
          109
        ]
      ]
    },
    {
      "facet": [
        6,
        14,
        19,
        24,
        32,
        37,
        39,
        52,
        57,
        73,
        76,
        77,
        105,
        108,
        109
      ],
      "forced_by": [
        6,
        14,
        19,
        24,
        32,
        37,
        39,
        52,
        57,
        72,
        73,
        76,
        77
      ],
      "ridge": [
        6,
        14,
        19,
        24,
        32,
        37,
        39,
        52,
        57,
        73,
        76,
        77
      ],
      "compatible_partners": [
        [
          6,
          14,
          19,
          24,
          32,
          37,
          39,
          52,
          57,
          73,
          76,
          77,
          105,
          108,
          109
        ]
      ]
    },
    {
      "facet": [
        0,
        9,
        13,
        23,
        27,
        44,
        52,
        69,
        76,
        80,
        82,
        84,
        93
      ],
      "forced_by": [
        0,
        9,
        13,
        23,
        27,
        44,
        49,
        52,
        57,
        69,
        76,
        77,
        80,
        82,
        93
      ],
      "ridge": [
        0,
        9,
        13,
        23,
        27,
        44,
        52,
        69,
        76,
        80,
        82,
        93
      ],
      "compatible_partners": [
        [
          0,
          9,
          13,
          23,
          27,
          44,
          52,
          69,
          76,
          80,
          82,
          84,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        9,
        13,
        23,
        27,
        49,
        57,
        69,
        77,
        80,
        82,
        85,
        93
      ],
      "forced_by": [
        0,
        9,
        13,
        23,
        27,
        44,
        49,
        52,
        57,
        69,
        76,
        77,
        80,
        82,
        93
      ],
      "ridge": [
        0,
        9,
        13,
        23,
        27,
        49,
        57,
        69,
        77,
        80,
        82,
        93
      ],
      "compatible_partners": [
        [
          0,
          9,
          13,
          23,
          27,
          49,
          57,
          69,
          77,
          80,
          82,
          85,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        9,
        13,
        44,
        49,
        52,
        57,
        76,
        77,
        80,
        82,
        92,
        93
      ],
      "forced_by": [
        0,
        9,
        13,
        23,
        27,
        44,
        49,
        52,
        57,
        69,
        76,
        77,
        80,
        82,
        93
      ],
      "ridge": [
        0,
        9,
        13,
        44,
        49,
        52,
        57,
        76,
        77,
        80,
        82,
        93
      ],
      "compatible_partners": [
        [
          0,
          9,
          13,
          44,
          49,
          52,
          57,
          76,
          77,
          80,
          82,
          92,
          93
        ]
      ]
    },
    {
      "facet": [
        9,
        13,
        23,
        27,
        41,
        44,
        49,
        52,
        57,
        69,
        76,
        77,
        93
      ],
      "forced_by": [
        0,
        9,
        13,
        23,
        27,
        44,
        49,
        52,
        57,
        69,
        76,
        77,
        80,
        82,
        93
      ],
      "ridge": [
        9,
        13,
        23,
        27,
        44,
        49,
        52,
        57,
        69,
        76,
        77,
        93
      ],
      "compatible_partners": [
        [
          9,
          13,
          23,
          27,
          41,
          44,
          49,
          52,
          57,
          69,
          76,
          77,
          93
        ]
      ]
    },
    {
      "facet": [
        9,
        13,
        23,
        27,
        44,
        49,
        52,
        57,
        80,
        82,
        112,
        114
      ],
      "forced_by": [
        0,
        9,
        13,
        23,
        27,
        44,
        49,
        52,
        57,
        69,
        76,
        77,
        80,
        82,
        93
      ],
      "ridge": [
        9,
        13,
        23,
        27,
        44,
        49,
        52,
        57,
        80,
        82
      ],
      "compatible_partners": [
        [
          9,
          13,
          23,
          27,
          44,
          49,
          52,
          57,
          80,
          82,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        13,
        24,
        32,
        39,
        52,
        73,
        76,
        80,
        86,
        88,
        93
      ],
      "forced_by": [
        0,
        5,
        13,
        24,
        32,
        37,
        39,
        52,
        57,
        73,
        76,
        77,
        80,
        86,
        93
      ],
      "ridge": [
        0,
        5,
        13,
        24,
        32,
        39,
        52,
        73,
        76,
        80,
        86,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          13,
          24,
          32,
          39,
          52,
          73,
          76,
          80,
          86,
          88,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        13,
        24,
        37,
        39,
        57,
        73,
        77,
        80,
        86,
        89,
        93
      ],
      "forced_by": [
        0,
        5,
        13,
        24,
        32,
        37,
        39,
        52,
        57,
        73,
        76,
        77,
        80,
        86,
        93
      ],
      "ridge": [
        0,
        5,
        13,
        24,
        37,
        39,
        57,
        73,
        77,
        80,
        86,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          13,
          24,
          37,
          39,
          57,
          73,
          77,
          80,
          86,
          89,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        13,
        32,
        37,
        52,
        57,
        76,
        77,
        80,
        86,
        92,
        93
      ],
      "forced_by": [
        0,
        5,
        13,
        24,
        32,
        37,
        39,
        52,
        57,
        73,
        76,
        77,
        80,
        86,
        93
      ],
      "ridge": [
        0,
        5,
        13,
        32,
        37,
        52,
        57,
        76,
        77,
        80,
        86,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          13,
          32,
          37,
          52,
          57,
          76,
          77,
          80,
          86,
          92,
          93
        ]
      ]
    },
    {
      "facet": [
        5,
        13,
        24,
        29,
        32,
        37,
        39,
        52,
        57,
        73,
        76,
        77,
        93
      ],
      "forced_by": [
        0,
        5,
        13,
        24,
        32,
        37,
        39,
        52,
        57,
        73,
        76,
        77,
        80,
        86,
        93
      ],
      "ridge": [
        5,
        13,
        24,
        32,
        37,
        39,
        52,
        57,
        73,
        76,
        77,
        93
      ],
      "compatible_partners": [
        [
          5,
          13,
          24,
          29,
          32,
          37,
          39,
          52,
          57,
          73,
          76,
          77,
          93
        ]
      ]
    },
    {
      "facet": [
        5,
        13,
        24,
        32,
        37,
        39,
        52,
        57,
        80,
        86,
        112,
        118
      ],
      "forced_by": [
        0,
        5,
        13,
        24,
        32,
        37,
        39,
        52,
        57,
        73,
        76,
        77,
        80,
        86,
        93
      ],
      "ridge": [
        5,
        13,
        24,
        32,
        37,
        39,
        52,
        57,
        80,
        86
      ],
      "compatible_partners": [
        [
          5,
          13,
          24,
          32,
          37,
          39,
          52,
          57,
          80,
          86,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        13,
        27,
        39,
        52,
        57,
        101,
        105,
        108,
        109,
        112,
        125
      ],
      "forced_by": [
        13,
        27,
        39,
        52,
        57,
        69,
        73,
        76,
        77,
        93,
        101,
        105,
        108,
        109,
        125
      ],
      "ridge": [
        13,
        27,
        39,
        52,
        57,
        101,
        105,
        108,
        109,
        125
      ],
      "compatible_partners": [
        [
          1,
          13,
          27,
          39,
          52,
          57,
          101,
          105,
          108,
          109,
          112,
          125
        ]
      ]
    },
    {
      "facet": [
        13,
        27,
        39,
        52,
        56,
        69,
        73,
        76,
        93,
        101,
        105,
        108,
        125
      ],
      "forced_by": [
        13,
        27,
        39,
        52,
        57,
        69,
        73,
        76,
        77,
        93,
        101,
        105,
        108,
        109,
        125
      ],
      "ridge": [
        13,
        27,
        39,
        52,
        69,
        73,
        76,
        93,
        101,
        105,
        108,
        125
      ],
      "compatible_partners": [
        [
          13,
          27,
          39,
          52,
          56,
          69,
          73,
          76,
          93,
          101,
          105,
          108,
          125
        ]
      ]
    },
    {
      "facet": [
        13,
        27,
        39,
        53,
        57,
        69,
        73,
        77,
        93,
        101,
        105,
        109,
        125
      ],
      "forced_by": [
        13,
        27,
        39,
        52,
        57,
        69,
        73,
        76,
        77,
        93,
        101,
        105,
        108,
        109,
        125
      ],
      "ridge": [
        13,
        27,
        39,
        57,
        69,
        73,
        77,
        93,
        101,
        105,
        109,
        125
      ],
      "compatible_partners": [
        [
          13,
          27,
          39,
          53,
          57,
          69,
          73,
          77,
          93,
          101,
          105,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        13,
        27,
        41,
        52,
        57,
        69,
        76,
        77,
        93,
        101,
        108,
        109,
        125
      ],
      "forced_by": [
        13,
        27,
        39,
        52,
        57,
        69,
        73,
        76,
        77,
        93,
        101,
        105,
        108,
        109,
        125
      ],
      "ridge": [
        13,
        27,
        52,
        57,
        69,
        76,
        77,
        93,
        101,
        108,
        109,
        125
      ],
      "compatible_partners": [
        [
          13,
          27,
          41,
          52,
          57,
          69,
          76,
          77,
          93,
          101,
          108,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        13,
        29,
        39,
        52,
        57,
        73,
        76,
        77,
        93,
        105,
        108,
        109,
        125
      ],
      "forced_by": [
        13,
        27,
        39,
        52,
        57,
        69,
        73,
        76,
        77,
        93,
        101,
        105,
        108,
        109,
        125
      ],
      "ridge": [
        13,
        39,
        52,
        57,
        73,
        76,
        77,
        93,
        105,
        108,
        109,
        125
      ],
      "compatible_partners": [
        [
          13,
          29,
          39,
          52,
          57,
          73,
          76,
          77,
          93,
          105,
          108,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        6,
        14,
        27,
        39,
        52,
        94,
        96,
        101,
        105,
        108,
        112
      ],
      "forced_by": [
        1,
        2,
        6,
        14,
        19,
        27,
        39,
        52,
        57,
        94,
        101,
        105,
        108,
        109,
        112
      ],
      "ridge": [
        1,
        2,
        6,
        14,
        27,
        39,
        52,
        94,
        101,
        105,
        108,
        112
      ],
      "compatible_partners": [
        [
          1,
          2,
          6,
          14,
          27,
          39,
          52,
          94,
          96,
          101,
          105,
          108,
          112
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        6,
        19,
        27,
        39,
        57,
        94,
        97,
        101,
        105,
        109,
        112
      ],
      "forced_by": [
        1,
        2,
        6,
        14,
        19,
        27,
        39,
        52,
        57,
        94,
        101,
        105,
        108,
        109,
        112
      ],
      "ridge": [
        1,
        2,
        6,
        19,
        27,
        39,
        57,
        94,
        101,
        105,
        109,
        112
      ],
      "compatible_partners": [
        [
          1,
          2,
          6,
          19,
          27,
          39,
          57,
          94,
          97,
          101,
          105,
          109,
          112
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        14,
        19,
        27,
        52,
        57,
        94,
        100,
        101,
        108,
        109,
        112
      ],
      "forced_by": [
        1,
        2,
        6,
        14,
        19,
        27,
        39,
        52,
        57,
        94,
        101,
        105,
        108,
        109,
        112
      ],
      "ridge": [
        1,
        2,
        14,
        19,
        27,
        52,
        57,
        94,
        101,
        108,
        109,
        112
      ],
      "compatible_partners": [
        [
          1,
          2,
          14,
          19,
          27,
          52,
          57,
          94,
          100,
          101,
          108,
          109,
          112
        ]
      ]
    },
    {
      "facet": [
        1,
        6,
        14,
        19,
        39,
        52,
        57,
        94,
        104,
        105,
        108,
        109,
        112
      ],
      "forced_by": [
        1,
        2,
        6,
        14,
        19,
        27,
        39,
        52,
        57,
        94,
        101,
        105,
        108,
        109,
        112
      ],
      "ridge": [
        1,
        6,
        14,
        19,
        39,
        52,
        57,
        94,
        105,
        108,
        109,
        112
      ],
      "compatible_partners": [
        [
          1,
          6,
          14,
          19,
          39,
          52,
          57,
          94,
          104,
          105,
          108,
          109,
          112
        ]
      ]
    },
    {
      "facet": [
        2,
        14,
        19,
        23,
        27,
        44,
        49,
        52,
        57,
        94,
        100,
        112,
        114
      ],
      "forced_by": [
        2,
        14,
        19,
        23,
        27,
        44,
        49,
        52,
        57,
        62,
        80,
        82,
        94,
        112,
        114
      ],
      "ridge": [
        2,
        14,
        19,
        23,
        27,
        44,
        49,
        52,
        57,
        94,
        112,
        114
      ],
      "compatible_partners": [
        [
          2,
          14,
          19,
          23,
          27,
          44,
          49,
          52,
          57,
          94,
          100,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        2,
        14,
        23,
        27,
        30,
        44,
        52,
        62,
        80,
        82,
        94,
        112,
        114
      ],
      "forced_by": [
        2,
        14,
        19,
        23,
        27,
        44,
        49,
        52,
        57,
        62,
        80,
        82,
        94,
        112,
        114
      ],
      "ridge": [
        2,
        14,
        23,
        27,
        44,
        52,
        62,
        80,
        82,
        94,
        112,
        114
      ],
      "compatible_partners": [
        [
          2,
          14,
          23,
          27,
          30,
          44,
          52,
          62,
          80,
          82,
          94,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        2,
        19,
        23,
        27,
        35,
        49,
        57,
        62,
        80,
        82,
        94,
        112,
        114
      ],
      "forced_by": [
        2,
        14,
        19,
        23,
        27,
        44,
        49,
        52,
        57,
        62,
        80,
        82,
        94,
        112,
        114
      ],
      "ridge": [
        2,
        19,
        23,
        27,
        49,
        57,
        62,
        80,
        82,
        94,
        112,
        114
      ],
      "compatible_partners": [
        [
          2,
          19,
          23,
          27,
          35,
          49,
          57,
          62,
          80,
          82,
          94,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        14,
        19,
        44,
        49,
        52,
        57,
        59,
        62,
        80,
        82,
        94,
        112,
        114
      ],
      "forced_by": [
        2,
        14,
        19,
        23,
        27,
        44,
        49,
        52,
        57,
        62,
        80,
        82,
        94,
        112,
        114
      ],
      "ridge": [
        14,
        19,
        44,
        49,
        52,
        57,
        62,
        80,
        82,
        94,
        112,
        114
      ],
      "compatible_partners": [
        [
          14,
          19,
          44,
          49,
          52,
          57,
          59,
          62,
          80,
          82,
          94,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        6,
        14,
        19,
        24,
        32,
        37,
        39,
        52,
        57,
        94,
        104,
        112,
        118
      ],
      "forced_by": [
        6,
        14,
        19,
        24,
        32,
        37,
        39,
        52,
        57,
        62,
        80,
        86,
        94,
        112,
        118
      ],
      "ridge": [
        6,
        14,
        19,
        24,
        32,
        37,
        39,
        52,
        57,
        94,
        112,
        118
      ],
      "compatible_partners": [
        [
          6,
          14,
          19,
          24,
          32,
          37,
          39,
          52,
          57,
          94,
          104,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        6,
        14,
        24,
        32,
        39,
        42,
        52,
        62,
        80,
        86,
        94,
        112,
        118
      ],
      "forced_by": [
        6,
        14,
        19,
        24,
        32,
        37,
        39,
        52,
        57,
        62,
        80,
        86,
        94,
        112,
        118
      ],
      "ridge": [
        6,
        14,
        24,
        32,
        39,
        52,
        62,
        80,
        86,
        94,
        112,
        118
      ],
      "compatible_partners": [
        [
          6,
          14,
          24,
          32,
          39,
          42,
          52,
          62,
          80,
          86,
          94,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        6,
        19,
        24,
        37,
        39,
        47,
        57,
        62,
        80,
        86,
        94,
        112,
        118
      ],
      "forced_by": [
        6,
        14,
        19,
        24,
        32,
        37,
        39,
        52,
        57,
        62,
        80,
        86,
        94,
        112,
        118
      ],
      "ridge": [
        6,
        19,
        24,
        37,
        39,
        57,
        62,
        80,
        86,
        94,
        112,
        118
      ],
      "compatible_partners": [
        [
          6,
          19,
          24,
          37,
          39,
          47,
          57,
          62,
          80,
          86,
          94,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        14,
        19,
        32,
        37,
        52,
        57,
        59,
        62,
        80,
        86,
        94,
        112,
        118
      ],
      "forced_by": [
        6,
        14,
        19,
        24,
        32,
        37,
        39,
        52,
        57,
        62,
        80,
        86,
        94,
        112,
        118
      ],
      "ridge": [
        14,
        19,
        32,
        37,
        52,
        57,
        62,
        80,
        86,
        94,
        112,
        118
      ],
      "compatible_partners": [
        [
          14,
          19,
          32,
          37,
          52,
          57,
          59,
          62,
          80,
          86,
          94,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        10,
        14,
        19,
        28,
        32,
        37,
        40,
        44,
        49,
        75,
        76,
        77,
        107,
        108,
        109
      ],
      "forced_by": [
        10,
        14,
        19,
        28,
        32,
        37,
        40,
        44,
        49,
        74,
        75,
        76,
        77
      ],
      "ridge": [
        10,
        14,
        19,
        28,
        32,
        37,
        40,
        44,
        49,
        75,
        76,
        77
      ],
      "compatible_partners": [
        [
          10,
          14,
          19,
          28,
          32,
          37,
          40,
          44,
          49,
          75,
          76,
          77,
          107,
          108,
          109
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        9,
        28,
        32,
        40,
        44,
        75,
        76,
        82,
        86,
        90,
        93
      ],
      "forced_by": [
        0,
        5,
        9,
        28,
        32,
        37,
        40,
        44,
        49,
        75,
        76,
        77,
        82,
        86,
        93
      ],
      "ridge": [
        0,
        5,
        9,
        28,
        32,
        40,
        44,
        75,
        76,
        82,
        86,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          9,
          28,
          32,
          40,
          44,
          75,
          76,
          82,
          86,
          90,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        9,
        28,
        37,
        40,
        49,
        75,
        77,
        82,
        86,
        91,
        93
      ],
      "forced_by": [
        0,
        5,
        9,
        28,
        32,
        37,
        40,
        44,
        49,
        75,
        76,
        77,
        82,
        86,
        93
      ],
      "ridge": [
        0,
        5,
        9,
        28,
        37,
        40,
        49,
        75,
        77,
        82,
        86,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          9,
          28,
          37,
          40,
          49,
          75,
          77,
          82,
          86,
          91,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        9,
        32,
        37,
        44,
        49,
        76,
        77,
        82,
        86,
        92,
        93
      ],
      "forced_by": [
        0,
        5,
        9,
        28,
        32,
        37,
        40,
        44,
        49,
        75,
        76,
        77,
        82,
        86,
        93
      ],
      "ridge": [
        0,
        5,
        9,
        32,
        37,
        44,
        49,
        76,
        77,
        82,
        86,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          9,
          32,
          37,
          44,
          49,
          76,
          77,
          82,
          86,
          92,
          93
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        25,
        28,
        32,
        37,
        40,
        44,
        49,
        75,
        76,
        77,
        93
      ],
      "forced_by": [
        0,
        5,
        9,
        28,
        32,
        37,
        40,
        44,
        49,
        75,
        76,
        77,
        82,
        86,
        93
      ],
      "ridge": [
        5,
        9,
        28,
        32,
        37,
        40,
        44,
        49,
        75,
        76,
        77,
        93
      ],
      "compatible_partners": [
        [
          5,
          9,
          25,
          28,
          32,
          37,
          40,
          44,
          49,
          75,
          76,
          77,
          93
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        28,
        32,
        37,
        40,
        44,
        49,
        82,
        86,
        114,
        118
      ],
      "forced_by": [
        0,
        5,
        9,
        28,
        32,
        37,
        40,
        44,
        49,
        75,
        76,
        77,
        82,
        86,
        93
      ],
      "ridge": [
        5,
        9,
        28,
        32,
        37,
        40,
        44,
        49,
        82,
        86
      ],
      "compatible_partners": [
        [
          5,
          9,
          28,
          32,
          37,
          40,
          44,
          49,
          82,
          86,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        9,
        23,
        40,
        44,
        49,
        101,
        107,
        108,
        109,
        114,
        125
      ],
      "forced_by": [
        9,
        23,
        40,
        44,
        49,
        69,
        75,
        76,
        77,
        93,
        101,
        107,
        108,
        109,
        125
      ],
      "ridge": [
        9,
        23,
        40,
        44,
        49,
        101,
        107,
        108,
        109,
        125
      ],
      "compatible_partners": [
        [
          1,
          9,
          23,
          40,
          44,
          49,
          101,
          107,
          108,
          109,
          114,
          125
        ]
      ]
    },
    {
      "facet": [
        9,
        23,
        40,
        44,
        48,
        69,
        75,
        76,
        93,
        101,
        107,
        108,
        125
      ],
      "forced_by": [
        9,
        23,
        40,
        44,
        49,
        69,
        75,
        76,
        77,
        93,
        101,
        107,
        108,
        109,
        125
      ],
      "ridge": [
        9,
        23,
        40,
        44,
        69,
        75,
        76,
        93,
        101,
        107,
        108,
        125
      ],
      "compatible_partners": [
        [
          9,
          23,
          40,
          44,
          48,
          69,
          75,
          76,
          93,
          101,
          107,
          108,
          125
        ]
      ]
    },
    {
      "facet": [
        9,
        23,
        40,
        45,
        49,
        69,
        75,
        77,
        93,
        101,
        107,
        109,
        125
      ],
      "forced_by": [
        9,
        23,
        40,
        44,
        49,
        69,
        75,
        76,
        77,
        93,
        101,
        107,
        108,
        109,
        125
      ],
      "ridge": [
        9,
        23,
        40,
        49,
        69,
        75,
        77,
        93,
        101,
        107,
        109,
        125
      ],
      "compatible_partners": [
        [
          9,
          23,
          40,
          45,
          49,
          69,
          75,
          77,
          93,
          101,
          107,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        9,
        23,
        41,
        44,
        49,
        69,
        76,
        77,
        93,
        101,
        108,
        109,
        125
      ],
      "forced_by": [
        9,
        23,
        40,
        44,
        49,
        69,
        75,
        76,
        77,
        93,
        101,
        107,
        108,
        109,
        125
      ],
      "ridge": [
        9,
        23,
        44,
        49,
        69,
        76,
        77,
        93,
        101,
        108,
        109,
        125
      ],
      "compatible_partners": [
        [
          9,
          23,
          41,
          44,
          49,
          69,
          76,
          77,
          93,
          101,
          108,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        9,
        25,
        40,
        44,
        49,
        75,
        76,
        77,
        93,
        107,
        108,
        109,
        125
      ],
      "forced_by": [
        9,
        23,
        40,
        44,
        49,
        69,
        75,
        76,
        77,
        93,
        101,
        107,
        108,
        109,
        125
      ],
      "ridge": [
        9,
        40,
        44,
        49,
        75,
        76,
        77,
        93,
        107,
        108,
        109,
        125
      ],
      "compatible_partners": [
        [
          9,
          25,
          40,
          44,
          49,
          75,
          76,
          77,
          93,
          107,
          108,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        10,
        14,
        23,
        40,
        44,
        94,
        98,
        101,
        107,
        108,
        114
      ],
      "forced_by": [
        1,
        2,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        94,
        101,
        107,
        108,
        109,
        114
      ],
      "ridge": [
        1,
        2,
        10,
        14,
        23,
        40,
        44,
        94,
        101,
        107,
        108,
        114
      ],
      "compatible_partners": [
        [
          1,
          2,
          10,
          14,
          23,
          40,
          44,
          94,
          98,
          101,
          107,
          108,
          114
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        10,
        19,
        23,
        40,
        49,
        94,
        99,
        101,
        107,
        109,
        114
      ],
      "forced_by": [
        1,
        2,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        94,
        101,
        107,
        108,
        109,
        114
      ],
      "ridge": [
        1,
        2,
        10,
        19,
        23,
        40,
        49,
        94,
        101,
        107,
        109,
        114
      ],
      "compatible_partners": [
        [
          1,
          2,
          10,
          19,
          23,
          40,
          49,
          94,
          99,
          101,
          107,
          109,
          114
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        14,
        19,
        23,
        44,
        49,
        94,
        100,
        101,
        108,
        109,
        114
      ],
      "forced_by": [
        1,
        2,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        94,
        101,
        107,
        108,
        109,
        114
      ],
      "ridge": [
        1,
        2,
        14,
        19,
        23,
        44,
        49,
        94,
        101,
        108,
        109,
        114
      ],
      "compatible_partners": [
        [
          1,
          2,
          14,
          19,
          23,
          44,
          49,
          94,
          100,
          101,
          108,
          109,
          114
        ]
      ]
    },
    {
      "facet": [
        1,
        10,
        14,
        19,
        40,
        44,
        49,
        94,
        106,
        107,
        108,
        109,
        114
      ],
      "forced_by": [
        1,
        2,
        10,
        14,
        19,
        23,
        40,
        44,
        49,
        94,
        101,
        107,
        108,
        109,
        114
      ],
      "ridge": [
        1,
        10,
        14,
        19,
        40,
        44,
        49,
        94,
        107,
        108,
        109,
        114
      ],
      "compatible_partners": [
        [
          1,
          10,
          14,
          19,
          40,
          44,
          49,
          94,
          106,
          107,
          108,
          109,
          114
        ]
      ]
    },
    {
      "facet": [
        10,
        14,
        19,
        28,
        32,
        37,
        40,
        44,
        49,
        94,
        106,
        114,
        118
      ],
      "forced_by": [
        10,
        14,
        19,
        28,
        32,
        37,
        40,
        44,
        49,
        62,
        82,
        86,
        94,
        114,
        118
      ],
      "ridge": [
        10,
        14,
        19,
        28,
        32,
        37,
        40,
        44,
        49,
        94,
        114,
        118
      ],
      "compatible_partners": [
        [
          10,
          14,
          19,
          28,
          32,
          37,
          40,
          44,
          49,
          94,
          106,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        10,
        14,
        28,
        32,
        40,
        44,
        50,
        62,
        82,
        86,
        94,
        114,
        118
      ],
      "forced_by": [
        10,
        14,
        19,
        28,
        32,
        37,
        40,
        44,
        49,
        62,
        82,
        86,
        94,
        114,
        118
      ],
      "ridge": [
        10,
        14,
        28,
        32,
        40,
        44,
        62,
        82,
        86,
        94,
        114,
        118
      ],
      "compatible_partners": [
        [
          10,
          14,
          28,
          32,
          40,
          44,
          50,
          62,
          82,
          86,
          94,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        10,
        19,
        28,
        37,
        40,
        49,
        55,
        62,
        82,
        86,
        94,
        114,
        118
      ],
      "forced_by": [
        10,
        14,
        19,
        28,
        32,
        37,
        40,
        44,
        49,
        62,
        82,
        86,
        94,
        114,
        118
      ],
      "ridge": [
        10,
        19,
        28,
        37,
        40,
        49,
        62,
        82,
        86,
        94,
        114,
        118
      ],
      "compatible_partners": [
        [
          10,
          19,
          28,
          37,
          40,
          49,
          55,
          62,
          82,
          86,
          94,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        14,
        19,
        32,
        37,
        44,
        49,
        59,
        62,
        82,
        86,
        94,
        114,
        118
      ],
      "forced_by": [
        10,
        14,
        19,
        28,
        32,
        37,
        40,
        44,
        49,
        62,
        82,
        86,
        94,
        114,
        118
      ],
      "ridge": [
        14,
        19,
        32,
        37,
        44,
        49,
        62,
        82,
        86,
        94,
        114,
        118
      ],
      "compatible_partners": [
        [
          14,
          19,
          32,
          37,
          44,
          49,
          59,
          62,
          82,
          86,
          94,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        24,
        28,
        32,
        37,
        105,
        107,
        108,
        109,
        118,
        125
      ],
      "forced_by": [
        5,
        24,
        28,
        32,
        37,
        73,
        75,
        76,
        77,
        93,
        105,
        107,
        108,
        109,
        125
      ],
      "ridge": [
        5,
        24,
        28,
        32,
        37,
        105,
        107,
        108,
        109,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          24,
          28,
          32,
          37,
          105,
          107,
          108,
          109,
          118,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        24,
        28,
        32,
        36,
        73,
        75,
        76,
        93,
        105,
        107,
        108,
        125
      ],
      "forced_by": [
        5,
        24,
        28,
        32,
        37,
        73,
        75,
        76,
        77,
        93,
        105,
        107,
        108,
        109,
        125
      ],
      "ridge": [
        5,
        24,
        28,
        32,
        73,
        75,
        76,
        93,
        105,
        107,
        108,
        125
      ],
      "compatible_partners": [
        [
          5,
          24,
          28,
          32,
          36,
          73,
          75,
          76,
          93,
          105,
          107,
          108,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        24,
        28,
        33,
        37,
        73,
        75,
        77,
        93,
        105,
        107,
        109,
        125
      ],
      "forced_by": [
        5,
        24,
        28,
        32,
        37,
        73,
        75,
        76,
        77,
        93,
        105,
        107,
        108,
        109,
        125
      ],
      "ridge": [
        5,
        24,
        28,
        37,
        73,
        75,
        77,
        93,
        105,
        107,
        109,
        125
      ],
      "compatible_partners": [
        [
          5,
          24,
          28,
          33,
          37,
          73,
          75,
          77,
          93,
          105,
          107,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        24,
        29,
        32,
        37,
        73,
        76,
        77,
        93,
        105,
        108,
        109,
        125
      ],
      "forced_by": [
        5,
        24,
        28,
        32,
        37,
        73,
        75,
        76,
        77,
        93,
        105,
        107,
        108,
        109,
        125
      ],
      "ridge": [
        5,
        24,
        32,
        37,
        73,
        76,
        77,
        93,
        105,
        108,
        109,
        125
      ],
      "compatible_partners": [
        [
          5,
          24,
          29,
          32,
          37,
          73,
          76,
          77,
          93,
          105,
          108,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        25,
        28,
        32,
        37,
        75,
        76,
        77,
        93,
        107,
        108,
        109,
        125
      ],
      "forced_by": [
        5,
        24,
        28,
        32,
        37,
        73,
        75,
        76,
        77,
        93,
        105,
        107,
        108,
        109,
        125
      ],
      "ridge": [
        5,
        28,
        32,
        37,
        75,
        76,
        77,
        93,
        107,
        108,
        109,
        125
      ],
      "compatible_partners": [
        [
          5,
          25,
          28,
          32,
          37,
          75,
          76,
          77,
          93,
          107,
          108,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        6,
        10,
        14,
        24,
        28,
        32,
        94,
        102,
        105,
        107,
        108,
        118
      ],
      "forced_by": [
        1,
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37,
        94,
        105,
        107,
        108,
        109,
        118
      ],
      "ridge": [
        1,
        6,
        10,
        14,
        24,
        28,
        32,
        94,
        105,
        107,
        108,
        118
      ],
      "compatible_partners": [
        [
          1,
          6,
          10,
          14,
          24,
          28,
          32,
          94,
          102,
          105,
          107,
          108,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        6,
        10,
        19,
        24,
        28,
        37,
        94,
        103,
        105,
        107,
        109,
        118
      ],
      "forced_by": [
        1,
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37,
        94,
        105,
        107,
        108,
        109,
        118
      ],
      "ridge": [
        1,
        6,
        10,
        19,
        24,
        28,
        37,
        94,
        105,
        107,
        109,
        118
      ],
      "compatible_partners": [
        [
          1,
          6,
          10,
          19,
          24,
          28,
          37,
          94,
          103,
          105,
          107,
          109,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        6,
        14,
        19,
        24,
        32,
        37,
        94,
        104,
        105,
        108,
        109,
        118
      ],
      "forced_by": [
        1,
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37,
        94,
        105,
        107,
        108,
        109,
        118
      ],
      "ridge": [
        1,
        6,
        14,
        19,
        24,
        32,
        37,
        94,
        105,
        108,
        109,
        118
      ],
      "compatible_partners": [
        [
          1,
          6,
          14,
          19,
          24,
          32,
          37,
          94,
          104,
          105,
          108,
          109,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        10,
        14,
        19,
        28,
        32,
        37,
        94,
        106,
        107,
        108,
        109,
        118
      ],
      "forced_by": [
        1,
        6,
        10,
        14,
        19,
        24,
        28,
        32,
        37,
        94,
        105,
        107,
        108,
        109,
        118
      ],
      "ridge": [
        1,
        10,
        14,
        19,
        28,
        32,
        37,
        94,
        107,
        108,
        109,
        118
      ],
      "compatible_partners": [
        [
          1,
          10,
          14,
          19,
          28,
          32,
          37,
          94,
          106,
          107,
          108,
          109,
          118
        ]
      ]
    },
    {
      "facet": [
        0,
        2,
        23,
        27,
        31,
        34,
        62,
        69,
        78,
        79,
        80,
        82
      ],
      "forced_by": [
        0,
        2,
        6,
        27,
        31,
        34,
        39,
        43,
        46,
        62,
        69,
        73,
        78,
        79,
        80
      ],
      "ridge": [
        0,
        2,
        27,
        31,
        34,
        62,
        69,
        78,
        79,
        80
      ],
      "compatible_partners": [
        [
          0,
          2,
          23,
          27,
          31,
          34,
          62,
          69,
          78,
          79,
          80,
          82
        ]
      ]
    },
    {
      "facet": [
        0,
        6,
        24,
        39,
        43,
        46,
        62,
        73,
        78,
        79,
        80,
        86
      ],
      "forced_by": [
        0,
        2,
        6,
        27,
        31,
        34,
        39,
        43,
        46,
        62,
        69,
        73,
        78,
        79,
        80
      ],
      "ridge": [
        0,
        6,
        39,
        43,
        46,
        62,
        73,
        78,
        79,
        80
      ],
      "compatible_partners": [
        [
          0,
          6,
          24,
          39,
          43,
          46,
          62,
          73,
          78,
          79,
          80,
          86
        ]
      ]
    },
    {
      "facet": [
        0,
        27,
        31,
        34,
        39,
        43,
        46,
        69,
        73,
        78,
        79,
        80,
        81
      ],
      "forced_by": [
        0,
        2,
        6,
        27,
        31,
        34,
        39,
        43,
        46,
        62,
        69,
        73,
        78,
        79,
        80
      ],
      "ridge": [
        0,
        27,
        31,
        34,
        39,
        43,
        46,
        69,
        73,
        78,
        79,
        80
      ],
      "compatible_partners": [
        [
          0,
          27,
          31,
          34,
          39,
          43,
          46,
          69,
          73,
          78,
          79,
          80,
          81
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        22,
        27,
        31,
        34,
        39,
        43,
        46,
        62,
        78,
        79,
        80
      ],
      "forced_by": [
        0,
        2,
        6,
        27,
        31,
        34,
        39,
        43,
        46,
        62,
        69,
        73,
        78,
        79,
        80
      ],
      "ridge": [
        2,
        6,
        27,
        31,
        34,
        39,
        43,
        46,
        62,
        78,
        79,
        80
      ],
      "compatible_partners": [
        [
          2,
          6,
          22,
          27,
          31,
          34,
          39,
          43,
          46,
          62,
          78,
          79,
          80
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        27,
        31,
        34,
        39,
        43,
        46,
        69,
        73,
        101,
        105
      ],
      "forced_by": [
        0,
        2,
        6,
        27,
        31,
        34,
        39,
        43,
        46,
        62,
        69,
        73,
        78,
        79,
        80
      ],
      "ridge": [
        2,
        6,
        27,
        31,
        34,
        39,
        43,
        46,
        69,
        73
      ],
      "compatible_partners": [
        [
          2,
          6,
          27,
          31,
          34,
          39,
          43,
          46,
          69,
          73,
          101,
          105
        ]
      ]
    },
    {
      "facet": [
        0,
        10,
        28,
        40,
        51,
        54,
        62,
        75,
        78,
        79,
        82,
        86
      ],
      "forced_by": [
        0,
        2,
        10,
        23,
        31,
        34,
        40,
        51,
        54,
        62,
        69,
        75,
        78,
        79,
        82
      ],
      "ridge": [
        0,
        10,
        40,
        51,
        54,
        62,
        75,
        78,
        79,
        82
      ],
      "compatible_partners": [
        [
          0,
          10,
          28,
          40,
          51,
          54,
          62,
          75,
          78,
          79,
          82,
          86
        ]
      ]
    },
    {
      "facet": [
        0,
        23,
        31,
        34,
        40,
        51,
        54,
        69,
        75,
        78,
        79,
        82,
        83
      ],
      "forced_by": [
        0,
        2,
        10,
        23,
        31,
        34,
        40,
        51,
        54,
        62,
        69,
        75,
        78,
        79,
        82
      ],
      "ridge": [
        0,
        23,
        31,
        34,
        40,
        51,
        54,
        69,
        75,
        78,
        79,
        82
      ],
      "compatible_partners": [
        [
          0,
          23,
          31,
          34,
          40,
          51,
          54,
          69,
          75,
          78,
          79,
          82,
          83
        ]
      ]
    },
    {
      "facet": [
        2,
        10,
        23,
        26,
        31,
        34,
        40,
        51,
        54,
        62,
        78,
        79,
        82
      ],
      "forced_by": [
        0,
        2,
        10,
        23,
        31,
        34,
        40,
        51,
        54,
        62,
        69,
        75,
        78,
        79,
        82
      ],
      "ridge": [
        2,
        10,
        23,
        31,
        34,
        40,
        51,
        54,
        62,
        78,
        79,
        82
      ],
      "compatible_partners": [
        [
          2,
          10,
          23,
          26,
          31,
          34,
          40,
          51,
          54,
          62,
          78,
          79,
          82
        ]
      ]
    },
    {
      "facet": [
        2,
        10,
        23,
        31,
        34,
        40,
        51,
        54,
        69,
        75,
        101,
        107
      ],
      "forced_by": [
        0,
        2,
        10,
        23,
        31,
        34,
        40,
        51,
        54,
        62,
        69,
        75,
        78,
        79,
        82
      ],
      "ridge": [
        2,
        10,
        23,
        31,
        34,
        40,
        51,
        54,
        69,
        75
      ],
      "compatible_partners": [
        [
          2,
          10,
          23,
          31,
          34,
          40,
          51,
          54,
          69,
          75,
          101,
          107
        ]
      ]
    },
    {
      "facet": [
        0,
        24,
        28,
        43,
        46,
        51,
        54,
        73,
        75,
        78,
        79,
        86,
        87
      ],
      "forced_by": [
        0,
        6,
        10,
        24,
        28,
        43,
        46,
        51,
        54,
        62,
        73,
        75,
        78,
        79,
        86
      ],
      "ridge": [
        0,
        24,
        28,
        43,
        46,
        51,
        54,
        73,
        75,
        78,
        79,
        86
      ],
      "compatible_partners": [
        [
          0,
          24,
          28,
          43,
          46,
          51,
          54,
          73,
          75,
          78,
          79,
          86,
          87
        ]
      ]
    },
    {
      "facet": [
        6,
        10,
        24,
        28,
        38,
        43,
        46,
        51,
        54,
        62,
        78,
        79,
        86
      ],
      "forced_by": [
        0,
        6,
        10,
        24,
        28,
        43,
        46,
        51,
        54,
        62,
        73,
        75,
        78,
        79,
        86
      ],
      "ridge": [
        6,
        10,
        24,
        28,
        43,
        46,
        51,
        54,
        62,
        78,
        79,
        86
      ],
      "compatible_partners": [
        [
          6,
          10,
          24,
          28,
          38,
          43,
          46,
          51,
          54,
          62,
          78,
          79,
          86
        ]
      ]
    },
    {
      "facet": [
        6,
        10,
        24,
        28,
        43,
        46,
        51,
        54,
        73,
        75,
        105,
        107
      ],
      "forced_by": [
        0,
        6,
        10,
        24,
        28,
        43,
        46,
        51,
        54,
        62,
        73,
        75,
        78,
        79,
        86
      ],
      "ridge": [
        6,
        10,
        24,
        28,
        43,
        46,
        51,
        54,
        73,
        75
      ],
      "compatible_partners": [
        [
          6,
          10,
          24,
          28,
          43,
          46,
          51,
          54,
          73,
          75,
          105,
          107
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        10,
        31,
        34,
        43,
        46,
        51,
        54,
        95,
        101,
        105,
        107
      ],
      "forced_by": [
        2,
        6,
        10,
        31,
        34,
        43,
        46,
        51,
        54,
        69,
        73,
        75,
        101,
        105,
        107
      ],
      "ridge": [
        2,
        6,
        10,
        31,
        34,
        43,
        46,
        51,
        54,
        101,
        105,
        107
      ],
      "compatible_partners": [
        [
          2,
          6,
          10,
          31,
          34,
          43,
          46,
          51,
          54,
          95,
          101,
          105,
          107
        ]
      ]
    },
    {
      "facet": [
        31,
        34,
        43,
        46,
        51,
        54,
        60,
        69,
        73,
        75,
        101,
        105,
        107
      ],
      "forced_by": [
        2,
        6,
        10,
        31,
        34,
        43,
        46,
        51,
        54,
        69,
        73,
        75,
        101,
        105,
        107
      ],
      "ridge": [
        31,
        34,
        43,
        46,
        51,
        54,
        69,
        73,
        75,
        101,
        105,
        107
      ],
      "compatible_partners": [
        [
          31,
          34,
          43,
          46,
          51,
          54,
          60,
          69,
          73,
          75,
          101,
          105,
          107
        ]
      ]
    },
    {
      "facet": [
        0,
        14,
        32,
        44,
        52,
        58,
        62,
        76,
        78,
        80,
        82,
        86
      ],
      "forced_by": [
        0,
        2,
        14,
        23,
        27,
        34,
        44,
        52,
        58,
        62,
        69,
        76,
        78,
        80,
        82
      ],
      "ridge": [
        0,
        14,
        44,
        52,
        58,
        62,
        76,
        78,
        80,
        82
      ],
      "compatible_partners": [
        [
          0,
          14,
          32,
          44,
          52,
          58,
          62,
          76,
          78,
          80,
          82,
          86
        ]
      ]
    },
    {
      "facet": [
        0,
        23,
        27,
        34,
        44,
        52,
        58,
        69,
        76,
        78,
        80,
        82,
        84
      ],
      "forced_by": [
        0,
        2,
        14,
        23,
        27,
        34,
        44,
        52,
        58,
        62,
        69,
        76,
        78,
        80,
        82
      ],
      "ridge": [
        0,
        23,
        27,
        34,
        44,
        52,
        58,
        69,
        76,
        78,
        80,
        82
      ],
      "compatible_partners": [
        [
          0,
          23,
          27,
          34,
          44,
          52,
          58,
          69,
          76,
          78,
          80,
          82,
          84
        ]
      ]
    },
    {
      "facet": [
        2,
        14,
        23,
        27,
        30,
        34,
        44,
        52,
        58,
        62,
        78,
        80,
        82
      ],
      "forced_by": [
        0,
        2,
        14,
        23,
        27,
        34,
        44,
        52,
        58,
        62,
        69,
        76,
        78,
        80,
        82
      ],
      "ridge": [
        2,
        14,
        23,
        27,
        34,
        44,
        52,
        58,
        62,
        78,
        80,
        82
      ],
      "compatible_partners": [
        [
          2,
          14,
          23,
          27,
          30,
          34,
          44,
          52,
          58,
          62,
          78,
          80,
          82
        ]
      ]
    },
    {
      "facet": [
        2,
        14,
        23,
        27,
        34,
        44,
        52,
        58,
        69,
        76,
        101,
        108
      ],
      "forced_by": [
        0,
        2,
        14,
        23,
        27,
        34,
        44,
        52,
        58,
        62,
        69,
        76,
        78,
        80,
        82
      ],
      "ridge": [
        2,
        14,
        23,
        27,
        34,
        44,
        52,
        58,
        69,
        76
      ],
      "compatible_partners": [
        [
          2,
          14,
          23,
          27,
          34,
          44,
          52,
          58,
          69,
          76,
          101,
          108
        ]
      ]
    },
    {
      "facet": [
        0,
        24,
        32,
        39,
        46,
        52,
        58,
        73,
        76,
        78,
        80,
        86,
        88
      ],
      "forced_by": [
        0,
        6,
        14,
        24,
        32,
        39,
        46,
        52,
        58,
        62,
        73,
        76,
        78,
        80,
        86
      ],
      "ridge": [
        0,
        24,
        32,
        39,
        46,
        52,
        58,
        73,
        76,
        78,
        80,
        86
      ],
      "compatible_partners": [
        [
          0,
          24,
          32,
          39,
          46,
          52,
          58,
          73,
          76,
          78,
          80,
          86,
          88
        ]
      ]
    },
    {
      "facet": [
        6,
        14,
        24,
        32,
        39,
        42,
        46,
        52,
        58,
        62,
        78,
        80,
        86
      ],
      "forced_by": [
        0,
        6,
        14,
        24,
        32,
        39,
        46,
        52,
        58,
        62,
        73,
        76,
        78,
        80,
        86
      ],
      "ridge": [
        6,
        14,
        24,
        32,
        39,
        46,
        52,
        58,
        62,
        78,
        80,
        86
      ],
      "compatible_partners": [
        [
          6,
          14,
          24,
          32,
          39,
          42,
          46,
          52,
          58,
          62,
          78,
          80,
          86
        ]
      ]
    },
    {
      "facet": [
        6,
        14,
        24,
        32,
        39,
        46,
        52,
        58,
        73,
        76,
        105,
        108
      ],
      "forced_by": [
        0,
        6,
        14,
        24,
        32,
        39,
        46,
        52,
        58,
        62,
        73,
        76,
        78,
        80,
        86
      ],
      "ridge": [
        6,
        14,
        24,
        32,
        39,
        46,
        52,
        58,
        73,
        76
      ],
      "compatible_partners": [
        [
          6,
          14,
          24,
          32,
          39,
          46,
          52,
          58,
          73,
          76,
          105,
          108
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        14,
        27,
        34,
        39,
        46,
        52,
        58,
        96,
        101,
        105,
        108
      ],
      "forced_by": [
        2,
        6,
        14,
        27,
        34,
        39,
        46,
        52,
        58,
        69,
        73,
        76,
        101,
        105,
        108
      ],
      "ridge": [
        2,
        6,
        14,
        27,
        34,
        39,
        46,
        52,
        58,
        101,
        105,
        108
      ],
      "compatible_partners": [
        [
          2,
          6,
          14,
          27,
          34,
          39,
          46,
          52,
          58,
          96,
          101,
          105,
          108
        ]
      ]
    },
    {
      "facet": [
        27,
        34,
        39,
        46,
        52,
        56,
        58,
        69,
        73,
        76,
        101,
        105,
        108
      ],
      "forced_by": [
        2,
        6,
        14,
        27,
        34,
        39,
        46,
        52,
        58,
        69,
        73,
        76,
        101,
        105,
        108
      ],
      "ridge": [
        27,
        34,
        39,
        46,
        52,
        58,
        69,
        73,
        76,
        101,
        105,
        108
      ],
      "compatible_partners": [
        [
          27,
          34,
          39,
          46,
          52,
          56,
          58,
          69,
          73,
          76,
          101,
          105,
          108
        ]
      ]
    },
    {
      "facet": [
        0,
        28,
        32,
        40,
        44,
        54,
        58,
        75,
        76,
        78,
        82,
        86,
        90
      ],
      "forced_by": [
        0,
        10,
        14,
        28,
        32,
        40,
        44,
        54,
        58,
        62,
        75,
        76,
        78,
        82,
        86
      ],
      "ridge": [
        0,
        28,
        32,
        40,
        44,
        54,
        58,
        75,
        76,
        78,
        82,
        86
      ],
      "compatible_partners": [
        [
          0,
          28,
          32,
          40,
          44,
          54,
          58,
          75,
          76,
          78,
          82,
          86,
          90
        ]
      ]
    },
    {
      "facet": [
        10,
        14,
        28,
        32,
        40,
        44,
        50,
        54,
        58,
        62,
        78,
        82,
        86
      ],
      "forced_by": [
        0,
        10,
        14,
        28,
        32,
        40,
        44,
        54,
        58,
        62,
        75,
        76,
        78,
        82,
        86
      ],
      "ridge": [
        10,
        14,
        28,
        32,
        40,
        44,
        54,
        58,
        62,
        78,
        82,
        86
      ],
      "compatible_partners": [
        [
          10,
          14,
          28,
          32,
          40,
          44,
          50,
          54,
          58,
          62,
          78,
          82,
          86
        ]
      ]
    },
    {
      "facet": [
        10,
        14,
        28,
        32,
        40,
        44,
        54,
        58,
        75,
        76,
        107,
        108
      ],
      "forced_by": [
        0,
        10,
        14,
        28,
        32,
        40,
        44,
        54,
        58,
        62,
        75,
        76,
        78,
        82,
        86
      ],
      "ridge": [
        10,
        14,
        28,
        32,
        40,
        44,
        54,
        58,
        75,
        76
      ],
      "compatible_partners": [
        [
          10,
          14,
          28,
          32,
          40,
          44,
          54,
          58,
          75,
          76,
          107,
          108
        ]
      ]
    },
    {
      "facet": [
        2,
        10,
        14,
        23,
        34,
        40,
        44,
        54,
        58,
        98,
        101,
        107,
        108
      ],
      "forced_by": [
        2,
        10,
        14,
        23,
        34,
        40,
        44,
        54,
        58,
        69,
        75,
        76,
        101,
        107,
        108
      ],
      "ridge": [
        2,
        10,
        14,
        23,
        34,
        40,
        44,
        54,
        58,
        101,
        107,
        108
      ],
      "compatible_partners": [
        [
          2,
          10,
          14,
          23,
          34,
          40,
          44,
          54,
          58,
          98,
          101,
          107,
          108
        ]
      ]
    },
    {
      "facet": [
        23,
        34,
        40,
        44,
        48,
        54,
        58,
        69,
        75,
        76,
        101,
        107,
        108
      ],
      "forced_by": [
        2,
        10,
        14,
        23,
        34,
        40,
        44,
        54,
        58,
        69,
        75,
        76,
        101,
        107,
        108
      ],
      "ridge": [
        23,
        34,
        40,
        44,
        54,
        58,
        69,
        75,
        76,
        101,
        107,
        108
      ],
      "compatible_partners": [
        [
          23,
          34,
          40,
          44,
          48,
          54,
          58,
          69,
          75,
          76,
          101,
          107,
          108
        ]
      ]
    },
    {
      "facet": [
        6,
        10,
        14,
        24,
        28,
        32,
        46,
        54,
        58,
        102,
        105,
        107,
        108
      ],
      "forced_by": [
        6,
        10,
        14,
        24,
        28,
        32,
        46,
        54,
        58,
        73,
        75,
        76,
        105,
        107,
        108
      ],
      "ridge": [
        6,
        10,
        14,
        24,
        28,
        32,
        46,
        54,
        58,
        105,
        107,
        108
      ],
      "compatible_partners": [
        [
          6,
          10,
          14,
          24,
          28,
          32,
          46,
          54,
          58,
          102,
          105,
          107,
          108
        ]
      ]
    },
    {
      "facet": [
        24,
        28,
        32,
        36,
        46,
        54,
        58,
        73,
        75,
        76,
        105,
        107,
        108
      ],
      "forced_by": [
        6,
        10,
        14,
        24,
        28,
        32,
        46,
        54,
        58,
        73,
        75,
        76,
        105,
        107,
        108
      ],
      "ridge": [
        24,
        28,
        32,
        46,
        54,
        58,
        73,
        75,
        76,
        105,
        107,
        108
      ],
      "compatible_partners": [
        [
          24,
          28,
          32,
          36,
          46,
          54,
          58,
          73,
          75,
          76,
          105,
          107,
          108
        ]
      ]
    },
    {
      "facet": [
        0,
        13,
        17,
        20,
        27,
        31,
        34,
        69,
        78,
        79,
        80,
        81,
        93
      ],
      "forced_by": [
        0,
        17,
        20,
        31,
        34,
        43,
        46,
        69,
        73,
        78,
        79,
        81,
        93
      ],
      "ridge": [
        0,
        17,
        20,
        31,
        34,
        69,
        78,
        79,
        81,
        93
      ],
      "compatible_partners": [
        [
          0,
          13,
          17,
          20,
          27,
          31,
          34,
          69,
          78,
          79,
          80,
          81,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        13,
        17,
        20,
        39,
        43,
        46,
        73,
        78,
        79,
        80,
        81,
        93
      ],
      "forced_by": [
        0,
        17,
        20,
        31,
        34,
        43,
        46,
        69,
        73,
        78,
        79,
        81,
        93
      ],
      "ridge": [
        0,
        17,
        20,
        43,
        46,
        73,
        78,
        79,
        81,
        93
      ],
      "compatible_partners": [
        [
          0,
          13,
          17,
          20,
          39,
          43,
          46,
          73,
          78,
          79,
          80,
          81,
          93
        ]
      ]
    },
    {
      "facet": [
        13,
        17,
        20,
        27,
        31,
        34,
        39,
        43,
        46,
        69,
        73,
        81,
        93
      ],
      "forced_by": [
        0,
        17,
        20,
        31,
        34,
        43,
        46,
        69,
        73,
        78,
        79,
        81,
        93
      ],
      "ridge": [
        17,
        20,
        31,
        34,
        43,
        46,
        69,
        73,
        81,
        93
      ],
      "compatible_partners": [
        [
          13,
          17,
          20,
          27,
          31,
          34,
          39,
          43,
          46,
          69,
          73,
          81,
          93
        ]
      ]
    },
    {
      "facet": [
        13,
        17,
        20,
        27,
        31,
        34,
        39,
        43,
        46,
        78,
        79,
        80,
        81
      ],
      "forced_by": [
        0,
        17,
        20,
        31,
        34,
        43,
        46,
        69,
        73,
        78,
        79,
        81,
        93
      ],
      "ridge": [
        17,
        20,
        31,
        34,
        43,
        46,
        78,
        79,
        81
      ],
      "compatible_partners": [
        [
          13,
          17,
          20,
          27,
          31,
          34,
          39,
          43,
          46,
          78,
          79,
          80,
          81
        ]
      ]
    },
    {
      "facet": [
        0,
        9,
        17,
        20,
        23,
        31,
        34,
        69,
        78,
        79,
        82,
        83,
        93
      ],
      "forced_by": [
        0,
        17,
        20,
        31,
        34,
        51,
        54,
        69,
        75,
        78,
        79,
        83,
        93
      ],
      "ridge": [
        0,
        17,
        20,
        31,
        34,
        69,
        78,
        79,
        83,
        93
      ],
      "compatible_partners": [
        [
          0,
          9,
          17,
          20,
          23,
          31,
          34,
          69,
          78,
          79,
          82,
          83,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        9,
        17,
        20,
        40,
        51,
        54,
        75,
        78,
        79,
        82,
        83,
        93
      ],
      "forced_by": [
        0,
        17,
        20,
        31,
        34,
        51,
        54,
        69,
        75,
        78,
        79,
        83,
        93
      ],
      "ridge": [
        0,
        17,
        20,
        51,
        54,
        75,
        78,
        79,
        83,
        93
      ],
      "compatible_partners": [
        [
          0,
          9,
          17,
          20,
          40,
          51,
          54,
          75,
          78,
          79,
          82,
          83,
          93
        ]
      ]
    },
    {
      "facet": [
        9,
        17,
        20,
        23,
        31,
        34,
        40,
        51,
        54,
        69,
        75,
        83,
        93
      ],
      "forced_by": [
        0,
        17,
        20,
        31,
        34,
        51,
        54,
        69,
        75,
        78,
        79,
        83,
        93
      ],
      "ridge": [
        17,
        20,
        31,
        34,
        51,
        54,
        69,
        75,
        83,
        93
      ],
      "compatible_partners": [
        [
          9,
          17,
          20,
          23,
          31,
          34,
          40,
          51,
          54,
          69,
          75,
          83,
          93
        ]
      ]
    },
    {
      "facet": [
        9,
        17,
        20,
        23,
        31,
        34,
        40,
        51,
        54,
        78,
        79,
        82,
        83
      ],
      "forced_by": [
        0,
        17,
        20,
        31,
        34,
        51,
        54,
        69,
        75,
        78,
        79,
        83,
        93
      ],
      "ridge": [
        17,
        20,
        31,
        34,
        51,
        54,
        78,
        79,
        83
      ],
      "compatible_partners": [
        [
          9,
          17,
          20,
          23,
          31,
          34,
          40,
          51,
          54,
          78,
          79,
          82,
          83
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        17,
        20,
        24,
        43,
        46,
        73,
        78,
        79,
        86,
        87,
        93
      ],
      "forced_by": [
        0,
        17,
        20,
        43,
        46,
        51,
        54,
        73,
        75,
        78,
        79,
        87,
        93
      ],
      "ridge": [
        0,
        17,
        20,
        43,
        46,
        73,
        78,
        79,
        87,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          17,
          20,
          24,
          43,
          46,
          73,
          78,
          79,
          86,
          87,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        17,
        20,
        28,
        51,
        54,
        75,
        78,
        79,
        86,
        87,
        93
      ],
      "forced_by": [
        0,
        17,
        20,
        43,
        46,
        51,
        54,
        73,
        75,
        78,
        79,
        87,
        93
      ],
      "ridge": [
        0,
        17,
        20,
        51,
        54,
        75,
        78,
        79,
        87,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          17,
          20,
          28,
          51,
          54,
          75,
          78,
          79,
          86,
          87,
          93
        ]
      ]
    },
    {
      "facet": [
        5,
        17,
        20,
        24,
        28,
        43,
        46,
        51,
        54,
        73,
        75,
        87,
        93
      ],
      "forced_by": [
        0,
        17,
        20,
        43,
        46,
        51,
        54,
        73,
        75,
        78,
        79,
        87,
        93
      ],
      "ridge": [
        17,
        20,
        43,
        46,
        51,
        54,
        73,
        75,
        87,
        93
      ],
      "compatible_partners": [
        [
          5,
          17,
          20,
          24,
          28,
          43,
          46,
          51,
          54,
          73,
          75,
          87,
          93
        ]
      ]
    },
    {
      "facet": [
        5,
        17,
        20,
        24,
        28,
        43,
        46,
        51,
        54,
        78,
        79,
        86,
        87
      ],
      "forced_by": [
        0,
        17,
        20,
        43,
        46,
        51,
        54,
        73,
        75,
        78,
        79,
        87,
        93
      ],
      "ridge": [
        17,
        20,
        43,
        46,
        51,
        54,
        78,
        79,
        87
      ],
      "compatible_partners": [
        [
          5,
          17,
          20,
          24,
          28,
          43,
          46,
          51,
          54,
          78,
          79,
          86,
          87
        ]
      ]
    },
    {
      "facet": [
        17,
        20,
        31,
        34,
        43,
        46,
        51,
        54,
        60,
        101,
        105,
        107,
        125
      ],
      "forced_by": [
        17,
        20,
        31,
        34,
        43,
        46,
        51,
        54,
        60,
        69,
        73,
        75,
        93
      ],
      "ridge": [
        17,
        20,
        31,
        34,
        43,
        46,
        51,
        54,
        60
      ],
      "compatible_partners": [
        [
          17,
          20,
          31,
          34,
          43,
          46,
          51,
          54,
          60,
          101,
          105,
          107,
          125
        ]
      ]
    },
    {
      "facet": [
        17,
        20,
        31,
        34,
        43,
        46,
        60,
        69,
        73,
        93,
        101,
        105,
        125
      ],
      "forced_by": [
        17,
        20,
        31,
        34,
        43,
        46,
        51,
        54,
        60,
        69,
        73,
        75,
        93
      ],
      "ridge": [
        17,
        20,
        31,
        34,
        43,
        46,
        60,
        69,
        73,
        93
      ],
      "compatible_partners": [
        [
          17,
          20,
          31,
          34,
          43,
          46,
          60,
          69,
          73,
          93,
          101,
          105,
          125
        ]
      ]
    },
    {
      "facet": [
        17,
        20,
        31,
        34,
        51,
        54,
        60,
        69,
        75,
        93,
        101,
        107,
        125
      ],
      "forced_by": [
        17,
        20,
        31,
        34,
        43,
        46,
        51,
        54,
        60,
        69,
        73,
        75,
        93
      ],
      "ridge": [
        17,
        20,
        31,
        34,
        51,
        54,
        60,
        69,
        75,
        93
      ],
      "compatible_partners": [
        [
          17,
          20,
          31,
          34,
          51,
          54,
          60,
          69,
          75,
          93,
          101,
          107,
          125
        ]
      ]
    },
    {
      "facet": [
        17,
        20,
        43,
        46,
        51,
        54,
        60,
        73,
        75,
        93,
        105,
        107,
        125
      ],
      "forced_by": [
        17,
        20,
        31,
        34,
        43,
        46,
        51,
        54,
        60,
        69,
        73,
        75,
        93
      ],
      "ridge": [
        17,
        20,
        43,
        46,
        51,
        54,
        60,
        73,
        75,
        93
      ],
      "compatible_partners": [
        [
          17,
          20,
          43,
          46,
          51,
          54,
          60,
          73,
          75,
          93,
          105,
          107,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        17,
        20,
        31,
        34,
        43,
        46,
        51,
        54,
        101,
        105,
        107,
        110,
        111,
        125
      ],
      "forced_by": [
        17,
        20,
        31,
        34,
        43,
        46,
        51,
        54,
        78,
        79,
        110,
        111
      ],
      "ridge": [
        17,
        20,
        31,
        34,
        43,
        46,
        51,
        54,
        110,
        111
      ],
      "compatible_partners": [
        [
          1,
          17,
          20,
          31,
          34,
          43,
          46,
          51,
          54,
          101,
          105,
          107,
          110,
          111,
          125
        ]
      ]
    },
    {
      "facet": [
        13,
        17,
        20,
        27,
        31,
        34,
        39,
        43,
        46,
        78,
        79,
        80,
        110,
        111,
        112
      ],
      "forced_by": [
        17,
        20,
        31,
        34,
        43,
        46,
        51,
        54,
        78,
        79,
        110,
        111
      ],
      "ridge": [
        17,
        20,
        31,
        34,
        43,
        46,
        78,
        79,
        110,
        111
      ],
      "compatible_partners": [
        [
          13,
          17,
          20,
          27,
          31,
          34,
          39,
          43,
          46,
          78,
          79,
          80,
          110,
          111,
          112
        ]
      ]
    },
    {
      "facet": [
        9,
        17,
        20,
        23,
        31,
        34,
        40,
        51,
        54,
        78,
        79,
        82,
        110,
        111,
        114
      ],
      "forced_by": [
        17,
        20,
        31,
        34,
        43,
        46,
        51,
        54,
        78,
        79,
        110,
        111
      ],
      "ridge": [
        17,
        20,
        31,
        34,
        51,
        54,
        78,
        79,
        110,
        111
      ],
      "compatible_partners": [
        [
          9,
          17,
          20,
          23,
          31,
          34,
          40,
          51,
          54,
          78,
          79,
          82,
          110,
          111,
          114
        ]
      ]
    },
    {
      "facet": [
        5,
        17,
        20,
        24,
        28,
        43,
        46,
        51,
        54,
        78,
        79,
        86,
        110,
        111,
        118
      ],
      "forced_by": [
        17,
        20,
        31,
        34,
        43,
        46,
        51,
        54,
        78,
        79,
        110,
        111
      ],
      "ridge": [
        17,
        20,
        43,
        46,
        51,
        54,
        78,
        79,
        110,
        111
      ],
      "compatible_partners": [
        [
          5,
          17,
          20,
          24,
          28,
          43,
          46,
          51,
          54,
          78,
          79,
          86,
          110,
          111,
          118
        ]
      ]
    },
    {
      "facet": [
        0,
        9,
        13,
        20,
        23,
        27,
        34,
        69,
        78,
        80,
        82,
        84,
        93
      ],
      "forced_by": [
        0,
        13,
        20,
        27,
        34,
        52,
        58,
        69,
        76,
        78,
        80,
        84,
        93
      ],
      "ridge": [
        0,
        13,
        20,
        27,
        34,
        69,
        78,
        80,
        84,
        93
      ],
      "compatible_partners": [
        [
          0,
          9,
          13,
          20,
          23,
          27,
          34,
          69,
          78,
          80,
          82,
          84,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        9,
        13,
        20,
        44,
        52,
        58,
        76,
        78,
        80,
        82,
        84,
        93
      ],
      "forced_by": [
        0,
        13,
        20,
        27,
        34,
        52,
        58,
        69,
        76,
        78,
        80,
        84,
        93
      ],
      "ridge": [
        0,
        13,
        20,
        52,
        58,
        76,
        78,
        80,
        84,
        93
      ],
      "compatible_partners": [
        [
          0,
          9,
          13,
          20,
          44,
          52,
          58,
          76,
          78,
          80,
          82,
          84,
          93
        ]
      ]
    },
    {
      "facet": [
        9,
        13,
        20,
        23,
        27,
        34,
        44,
        52,
        58,
        69,
        76,
        84,
        93
      ],
      "forced_by": [
        0,
        13,
        20,
        27,
        34,
        52,
        58,
        69,
        76,
        78,
        80,
        84,
        93
      ],
      "ridge": [
        13,
        20,
        27,
        34,
        52,
        58,
        69,
        76,
        84,
        93
      ],
      "compatible_partners": [
        [
          9,
          13,
          20,
          23,
          27,
          34,
          44,
          52,
          58,
          69,
          76,
          84,
          93
        ]
      ]
    },
    {
      "facet": [
        9,
        13,
        20,
        23,
        27,
        34,
        44,
        52,
        58,
        78,
        80,
        82,
        84
      ],
      "forced_by": [
        0,
        13,
        20,
        27,
        34,
        52,
        58,
        69,
        76,
        78,
        80,
        84,
        93
      ],
      "ridge": [
        13,
        20,
        27,
        34,
        52,
        58,
        78,
        80,
        84
      ],
      "compatible_partners": [
        [
          9,
          13,
          20,
          23,
          27,
          34,
          44,
          52,
          58,
          78,
          80,
          82,
          84
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        13,
        20,
        24,
        39,
        46,
        73,
        78,
        80,
        86,
        88,
        93
      ],
      "forced_by": [
        0,
        13,
        20,
        39,
        46,
        52,
        58,
        73,
        76,
        78,
        80,
        88,
        93
      ],
      "ridge": [
        0,
        13,
        20,
        39,
        46,
        73,
        78,
        80,
        88,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          13,
          20,
          24,
          39,
          46,
          73,
          78,
          80,
          86,
          88,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        13,
        20,
        32,
        52,
        58,
        76,
        78,
        80,
        86,
        88,
        93
      ],
      "forced_by": [
        0,
        13,
        20,
        39,
        46,
        52,
        58,
        73,
        76,
        78,
        80,
        88,
        93
      ],
      "ridge": [
        0,
        13,
        20,
        52,
        58,
        76,
        78,
        80,
        88,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          13,
          20,
          32,
          52,
          58,
          76,
          78,
          80,
          86,
          88,
          93
        ]
      ]
    },
    {
      "facet": [
        5,
        13,
        20,
        24,
        32,
        39,
        46,
        52,
        58,
        73,
        76,
        88,
        93
      ],
      "forced_by": [
        0,
        13,
        20,
        39,
        46,
        52,
        58,
        73,
        76,
        78,
        80,
        88,
        93
      ],
      "ridge": [
        13,
        20,
        39,
        46,
        52,
        58,
        73,
        76,
        88,
        93
      ],
      "compatible_partners": [
        [
          5,
          13,
          20,
          24,
          32,
          39,
          46,
          52,
          58,
          73,
          76,
          88,
          93
        ]
      ]
    },
    {
      "facet": [
        5,
        13,
        20,
        24,
        32,
        39,
        46,
        52,
        58,
        78,
        80,
        86,
        88
      ],
      "forced_by": [
        0,
        13,
        20,
        39,
        46,
        52,
        58,
        73,
        76,
        78,
        80,
        88,
        93
      ],
      "ridge": [
        13,
        20,
        39,
        46,
        52,
        58,
        78,
        80,
        88
      ],
      "compatible_partners": [
        [
          5,
          13,
          20,
          24,
          32,
          39,
          46,
          52,
          58,
          78,
          80,
          86,
          88
        ]
      ]
    },
    {
      "facet": [
        13,
        20,
        27,
        34,
        39,
        46,
        52,
        56,
        58,
        101,
        105,
        108,
        125
      ],
      "forced_by": [
        13,
        20,
        27,
        34,
        39,
        46,
        52,
        56,
        58,
        69,
        73,
        76,
        93
      ],
      "ridge": [
        13,
        20,
        27,
        34,
        39,
        46,
        52,
        56,
        58
      ],
      "compatible_partners": [
        [
          13,
          20,
          27,
          34,
          39,
          46,
          52,
          56,
          58,
          101,
          105,
          108,
          125
        ]
      ]
    },
    {
      "facet": [
        13,
        20,
        27,
        34,
        39,
        46,
        56,
        69,
        73,
        93,
        101,
        105,
        125
      ],
      "forced_by": [
        13,
        20,
        27,
        34,
        39,
        46,
        52,
        56,
        58,
        69,
        73,
        76,
        93
      ],
      "ridge": [
        13,
        20,
        27,
        34,
        39,
        46,
        56,
        69,
        73,
        93
      ],
      "compatible_partners": [
        [
          13,
          20,
          27,
          34,
          39,
          46,
          56,
          69,
          73,
          93,
          101,
          105,
          125
        ]
      ]
    },
    {
      "facet": [
        13,
        20,
        27,
        34,
        52,
        56,
        58,
        69,
        76,
        93,
        101,
        108,
        125
      ],
      "forced_by": [
        13,
        20,
        27,
        34,
        39,
        46,
        52,
        56,
        58,
        69,
        73,
        76,
        93
      ],
      "ridge": [
        13,
        20,
        27,
        34,
        52,
        56,
        58,
        69,
        76,
        93
      ],
      "compatible_partners": [
        [
          13,
          20,
          27,
          34,
          52,
          56,
          58,
          69,
          76,
          93,
          101,
          108,
          125
        ]
      ]
    },
    {
      "facet": [
        13,
        20,
        39,
        46,
        52,
        56,
        58,
        73,
        76,
        93,
        105,
        108,
        125
      ],
      "forced_by": [
        13,
        20,
        27,
        34,
        39,
        46,
        52,
        56,
        58,
        69,
        73,
        76,
        93
      ],
      "ridge": [
        13,
        20,
        39,
        46,
        52,
        56,
        58,
        73,
        76,
        93
      ],
      "compatible_partners": [
        [
          13,
          20,
          39,
          46,
          52,
          56,
          58,
          73,
          76,
          93,
          105,
          108,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        13,
        20,
        27,
        34,
        39,
        46,
        52,
        58,
        101,
        105,
        108,
        110,
        112,
        125
      ],
      "forced_by": [
        13,
        20,
        27,
        34,
        39,
        46,
        52,
        58,
        78,
        80,
        110,
        112
      ],
      "ridge": [
        13,
        20,
        27,
        34,
        39,
        46,
        52,
        58,
        110,
        112
      ],
      "compatible_partners": [
        [
          1,
          13,
          20,
          27,
          34,
          39,
          46,
          52,
          58,
          101,
          105,
          108,
          110,
          112,
          125
        ]
      ]
    },
    {
      "facet": [
        9,
        13,
        20,
        23,
        27,
        34,
        44,
        52,
        58,
        78,
        80,
        82,
        110,
        112,
        114
      ],
      "forced_by": [
        13,
        20,
        27,
        34,
        39,
        46,
        52,
        58,
        78,
        80,
        110,
        112
      ],
      "ridge": [
        13,
        20,
        27,
        34,
        52,
        58,
        78,
        80,
        110,
        112
      ],
      "compatible_partners": [
        [
          9,
          13,
          20,
          23,
          27,
          34,
          44,
          52,
          58,
          78,
          80,
          82,
          110,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        5,
        13,
        20,
        24,
        32,
        39,
        46,
        52,
        58,
        78,
        80,
        86,
        110,
        112,
        118
      ],
      "forced_by": [
        13,
        20,
        27,
        34,
        39,
        46,
        52,
        58,
        78,
        80,
        110,
        112
      ],
      "ridge": [
        13,
        20,
        39,
        46,
        52,
        58,
        78,
        80,
        110,
        112
      ],
      "compatible_partners": [
        [
          5,
          13,
          20,
          24,
          32,
          39,
          46,
          52,
          58,
          78,
          80,
          86,
          110,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        9,
        20,
        28,
        40,
        54,
        75,
        78,
        82,
        86,
        90,
        93
      ],
      "forced_by": [
        0,
        9,
        20,
        40,
        44,
        54,
        58,
        75,
        76,
        78,
        82,
        90,
        93
      ],
      "ridge": [
        0,
        9,
        20,
        40,
        54,
        75,
        78,
        82,
        90,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          9,
          20,
          28,
          40,
          54,
          75,
          78,
          82,
          86,
          90,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        9,
        20,
        32,
        44,
        58,
        76,
        78,
        82,
        86,
        90,
        93
      ],
      "forced_by": [
        0,
        9,
        20,
        40,
        44,
        54,
        58,
        75,
        76,
        78,
        82,
        90,
        93
      ],
      "ridge": [
        0,
        9,
        20,
        44,
        58,
        76,
        78,
        82,
        90,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          9,
          20,
          32,
          44,
          58,
          76,
          78,
          82,
          86,
          90,
          93
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        20,
        28,
        32,
        40,
        44,
        54,
        58,
        75,
        76,
        90,
        93
      ],
      "forced_by": [
        0,
        9,
        20,
        40,
        44,
        54,
        58,
        75,
        76,
        78,
        82,
        90,
        93
      ],
      "ridge": [
        9,
        20,
        40,
        44,
        54,
        58,
        75,
        76,
        90,
        93
      ],
      "compatible_partners": [
        [
          5,
          9,
          20,
          28,
          32,
          40,
          44,
          54,
          58,
          75,
          76,
          90,
          93
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        20,
        28,
        32,
        40,
        44,
        54,
        58,
        78,
        82,
        86,
        90
      ],
      "forced_by": [
        0,
        9,
        20,
        40,
        44,
        54,
        58,
        75,
        76,
        78,
        82,
        90,
        93
      ],
      "ridge": [
        9,
        20,
        40,
        44,
        54,
        58,
        78,
        82,
        90
      ],
      "compatible_partners": [
        [
          5,
          9,
          20,
          28,
          32,
          40,
          44,
          54,
          58,
          78,
          82,
          86,
          90
        ]
      ]
    },
    {
      "facet": [
        9,
        20,
        23,
        34,
        40,
        44,
        48,
        54,
        58,
        101,
        107,
        108,
        125
      ],
      "forced_by": [
        9,
        20,
        23,
        34,
        40,
        44,
        48,
        54,
        58,
        69,
        75,
        76,
        93
      ],
      "ridge": [
        9,
        20,
        23,
        34,
        40,
        44,
        48,
        54,
        58
      ],
      "compatible_partners": [
        [
          9,
          20,
          23,
          34,
          40,
          44,
          48,
          54,
          58,
          101,
          107,
          108,
          125
        ]
      ]
    },
    {
      "facet": [
        9,
        20,
        23,
        34,
        40,
        48,
        54,
        69,
        75,
        93,
        101,
        107,
        125
      ],
      "forced_by": [
        9,
        20,
        23,
        34,
        40,
        44,
        48,
        54,
        58,
        69,
        75,
        76,
        93
      ],
      "ridge": [
        9,
        20,
        23,
        34,
        40,
        48,
        54,
        69,
        75,
        93
      ],
      "compatible_partners": [
        [
          9,
          20,
          23,
          34,
          40,
          48,
          54,
          69,
          75,
          93,
          101,
          107,
          125
        ]
      ]
    },
    {
      "facet": [
        9,
        20,
        23,
        34,
        44,
        48,
        58,
        69,
        76,
        93,
        101,
        108,
        125
      ],
      "forced_by": [
        9,
        20,
        23,
        34,
        40,
        44,
        48,
        54,
        58,
        69,
        75,
        76,
        93
      ],
      "ridge": [
        9,
        20,
        23,
        34,
        44,
        48,
        58,
        69,
        76,
        93
      ],
      "compatible_partners": [
        [
          9,
          20,
          23,
          34,
          44,
          48,
          58,
          69,
          76,
          93,
          101,
          108,
          125
        ]
      ]
    },
    {
      "facet": [
        9,
        20,
        40,
        44,
        48,
        54,
        58,
        75,
        76,
        93,
        107,
        108,
        125
      ],
      "forced_by": [
        9,
        20,
        23,
        34,
        40,
        44,
        48,
        54,
        58,
        69,
        75,
        76,
        93
      ],
      "ridge": [
        9,
        20,
        40,
        44,
        48,
        54,
        58,
        75,
        76,
        93
      ],
      "compatible_partners": [
        [
          9,
          20,
          40,
          44,
          48,
          54,
          58,
          75,
          76,
          93,
          107,
          108,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        9,
        20,
        23,
        34,
        40,
        44,
        54,
        58,
        101,
        107,
        108,
        110,
        114,
        125
      ],
      "forced_by": [
        9,
        20,
        23,
        34,
        40,
        44,
        54,
        58,
        78,
        82,
        110,
        114
      ],
      "ridge": [
        9,
        20,
        23,
        34,
        40,
        44,
        54,
        58,
        110,
        114
      ],
      "compatible_partners": [
        [
          1,
          9,
          20,
          23,
          34,
          40,
          44,
          54,
          58,
          101,
          107,
          108,
          110,
          114,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        20,
        28,
        32,
        40,
        44,
        54,
        58,
        78,
        82,
        86,
        110,
        114,
        118
      ],
      "forced_by": [
        9,
        20,
        23,
        34,
        40,
        44,
        54,
        58,
        78,
        82,
        110,
        114
      ],
      "ridge": [
        9,
        20,
        40,
        44,
        54,
        58,
        78,
        82,
        110,
        114
      ],
      "compatible_partners": [
        [
          5,
          9,
          20,
          28,
          32,
          40,
          44,
          54,
          58,
          78,
          82,
          86,
          110,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        5,
        20,
        24,
        28,
        32,
        36,
        46,
        54,
        58,
        105,
        107,
        108,
        125
      ],
      "forced_by": [
        5,
        20,
        24,
        28,
        32,
        36,
        46,
        54,
        58,
        73,
        75,
        76,
        93
      ],
      "ridge": [
        5,
        20,
        24,
        28,
        32,
        36,
        46,
        54,
        58
      ],
      "compatible_partners": [
        [
          5,
          20,
          24,
          28,
          32,
          36,
          46,
          54,
          58,
          105,
          107,
          108,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        20,
        24,
        28,
        36,
        46,
        54,
        73,
        75,
        93,
        105,
        107,
        125
      ],
      "forced_by": [
        5,
        20,
        24,
        28,
        32,
        36,
        46,
        54,
        58,
        73,
        75,
        76,
        93
      ],
      "ridge": [
        5,
        20,
        24,
        28,
        36,
        46,
        54,
        73,
        75,
        93
      ],
      "compatible_partners": [
        [
          5,
          20,
          24,
          28,
          36,
          46,
          54,
          73,
          75,
          93,
          105,
          107,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        20,
        24,
        32,
        36,
        46,
        58,
        73,
        76,
        93,
        105,
        108,
        125
      ],
      "forced_by": [
        5,
        20,
        24,
        28,
        32,
        36,
        46,
        54,
        58,
        73,
        75,
        76,
        93
      ],
      "ridge": [
        5,
        20,
        24,
        32,
        36,
        46,
        58,
        73,
        76,
        93
      ],
      "compatible_partners": [
        [
          5,
          20,
          24,
          32,
          36,
          46,
          58,
          73,
          76,
          93,
          105,
          108,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        20,
        28,
        32,
        36,
        54,
        58,
        75,
        76,
        93,
        107,
        108,
        125
      ],
      "forced_by": [
        5,
        20,
        24,
        28,
        32,
        36,
        46,
        54,
        58,
        73,
        75,
        76,
        93
      ],
      "ridge": [
        5,
        20,
        28,
        32,
        36,
        54,
        58,
        75,
        76,
        93
      ],
      "compatible_partners": [
        [
          5,
          20,
          28,
          32,
          36,
          54,
          58,
          75,
          76,
          93,
          107,
          108,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        20,
        24,
        28,
        32,
        46,
        54,
        58,
        105,
        107,
        108,
        110,
        118,
        125
      ],
      "forced_by": [
        5,
        20,
        24,
        28,
        32,
        46,
        54,
        58,
        78,
        86,
        110,
        118
      ],
      "ridge": [
        5,
        20,
        24,
        28,
        32,
        46,
        54,
        58,
        110,
        118
      ],
      "compatible_partners": [
        [
          1,
          5,
          20,
          24,
          28,
          32,
          46,
          54,
          58,
          105,
          107,
          108,
          110,
          118,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        6,
        31,
        34,
        43,
        46,
        94,
        95,
        101,
        105,
        110,
        111
      ],
      "forced_by": [
        1,
        2,
        6,
        10,
        34,
        46,
        54,
        94,
        95,
        101,
        105,
        107,
        110
      ],
      "ridge": [
        1,
        2,
        6,
        34,
        46,
        94,
        95,
        101,
        105,
        110
      ],
      "compatible_partners": [
        [
          1,
          2,
          6,
          31,
          34,
          43,
          46,
          94,
          95,
          101,
          105,
          110,
          111
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        10,
        31,
        34,
        51,
        54,
        94,
        95,
        101,
        107,
        110,
        111
      ],
      "forced_by": [
        1,
        2,
        6,
        10,
        34,
        46,
        54,
        94,
        95,
        101,
        105,
        107,
        110
      ],
      "ridge": [
        1,
        2,
        10,
        34,
        54,
        94,
        95,
        101,
        107,
        110
      ],
      "compatible_partners": [
        [
          1,
          2,
          10,
          31,
          34,
          51,
          54,
          94,
          95,
          101,
          107,
          110,
          111
        ]
      ]
    },
    {
      "facet": [
        1,
        6,
        10,
        43,
        46,
        51,
        54,
        94,
        95,
        105,
        107,
        110,
        111
      ],
      "forced_by": [
        1,
        2,
        6,
        10,
        34,
        46,
        54,
        94,
        95,
        101,
        105,
        107,
        110
      ],
      "ridge": [
        1,
        6,
        10,
        46,
        54,
        94,
        95,
        105,
        107,
        110
      ],
      "compatible_partners": [
        [
          1,
          6,
          10,
          43,
          46,
          51,
          54,
          94,
          95,
          105,
          107,
          110,
          111
        ]
      ]
    },
    {
      "facet": [
        1,
        31,
        34,
        43,
        46,
        51,
        54,
        95,
        101,
        105,
        107,
        110,
        111
      ],
      "forced_by": [
        1,
        2,
        6,
        10,
        34,
        46,
        54,
        94,
        95,
        101,
        105,
        107,
        110
      ],
      "ridge": [
        1,
        34,
        46,
        54,
        95,
        101,
        105,
        107,
        110
      ],
      "compatible_partners": [
        [
          1,
          31,
          34,
          43,
          46,
          51,
          54,
          95,
          101,
          105,
          107,
          110,
          111
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        6,
        27,
        34,
        39,
        46,
        94,
        96,
        101,
        105,
        110,
        112
      ],
      "forced_by": [
        1,
        2,
        6,
        14,
        34,
        46,
        58,
        94,
        96,
        101,
        105,
        108,
        110
      ],
      "ridge": [
        1,
        2,
        6,
        34,
        46,
        94,
        96,
        101,
        105,
        110
      ],
      "compatible_partners": [
        [
          1,
          2,
          6,
          27,
          34,
          39,
          46,
          94,
          96,
          101,
          105,
          110,
          112
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        14,
        27,
        34,
        52,
        58,
        94,
        96,
        101,
        108,
        110,
        112
      ],
      "forced_by": [
        1,
        2,
        6,
        14,
        34,
        46,
        58,
        94,
        96,
        101,
        105,
        108,
        110
      ],
      "ridge": [
        1,
        2,
        14,
        34,
        58,
        94,
        96,
        101,
        108,
        110
      ],
      "compatible_partners": [
        [
          1,
          2,
          14,
          27,
          34,
          52,
          58,
          94,
          96,
          101,
          108,
          110,
          112
        ]
      ]
    },
    {
      "facet": [
        1,
        6,
        14,
        39,
        46,
        52,
        58,
        94,
        96,
        105,
        108,
        110,
        112
      ],
      "forced_by": [
        1,
        2,
        6,
        14,
        34,
        46,
        58,
        94,
        96,
        101,
        105,
        108,
        110
      ],
      "ridge": [
        1,
        6,
        14,
        46,
        58,
        94,
        96,
        105,
        108,
        110
      ],
      "compatible_partners": [
        [
          1,
          6,
          14,
          39,
          46,
          52,
          58,
          94,
          96,
          105,
          108,
          110,
          112
        ]
      ]
    },
    {
      "facet": [
        1,
        27,
        34,
        39,
        46,
        52,
        58,
        96,
        101,
        105,
        108,
        110,
        112
      ],
      "forced_by": [
        1,
        2,
        6,
        14,
        34,
        46,
        58,
        94,
        96,
        101,
        105,
        108,
        110
      ],
      "ridge": [
        1,
        34,
        46,
        58,
        96,
        101,
        105,
        108,
        110
      ],
      "compatible_partners": [
        [
          1,
          27,
          34,
          39,
          46,
          52,
          58,
          96,
          101,
          105,
          108,
          110,
          112
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        10,
        23,
        34,
        40,
        54,
        94,
        98,
        101,
        107,
        110,
        114
      ],
      "forced_by": [
        1,
        2,
        10,
        14,
        34,
        54,
        58,
        94,
        98,
        101,
        107,
        108,
        110
      ],
      "ridge": [
        1,
        2,
        10,
        34,
        54,
        94,
        98,
        101,
        107,
        110
      ],
      "compatible_partners": [
        [
          1,
          2,
          10,
          23,
          34,
          40,
          54,
          94,
          98,
          101,
          107,
          110,
          114
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        14,
        23,
        34,
        44,
        58,
        94,
        98,
        101,
        108,
        110,
        114
      ],
      "forced_by": [
        1,
        2,
        10,
        14,
        34,
        54,
        58,
        94,
        98,
        101,
        107,
        108,
        110
      ],
      "ridge": [
        1,
        2,
        14,
        34,
        58,
        94,
        98,
        101,
        108,
        110
      ],
      "compatible_partners": [
        [
          1,
          2,
          14,
          23,
          34,
          44,
          58,
          94,
          98,
          101,
          108,
          110,
          114
        ]
      ]
    },
    {
      "facet": [
        1,
        10,
        14,
        40,
        44,
        54,
        58,
        94,
        98,
        107,
        108,
        110,
        114
      ],
      "forced_by": [
        1,
        2,
        10,
        14,
        34,
        54,
        58,
        94,
        98,
        101,
        107,
        108,
        110
      ],
      "ridge": [
        1,
        10,
        14,
        54,
        58,
        94,
        98,
        107,
        108,
        110
      ],
      "compatible_partners": [
        [
          1,
          10,
          14,
          40,
          44,
          54,
          58,
          94,
          98,
          107,
          108,
          110,
          114
        ]
      ]
    },
    {
      "facet": [
        1,
        23,
        34,
        40,
        44,
        54,
        58,
        98,
        101,
        107,
        108,
        110,
        114
      ],
      "forced_by": [
        1,
        2,
        10,
        14,
        34,
        54,
        58,
        94,
        98,
        101,
        107,
        108,
        110
      ],
      "ridge": [
        1,
        34,
        54,
        58,
        98,
        101,
        107,
        108,
        110
      ],
      "compatible_partners": [
        [
          1,
          23,
          34,
          40,
          44,
          54,
          58,
          98,
          101,
          107,
          108,
          110,
          114
        ]
      ]
    },
    {
      "facet": [
        1,
        6,
        10,
        24,
        28,
        46,
        54,
        94,
        102,
        105,
        107,
        110,
        118
      ],
      "forced_by": [
        1,
        6,
        10,
        14,
        46,
        54,
        58,
        94,
        102,
        105,
        107,
        108,
        110
      ],
      "ridge": [
        1,
        6,
        10,
        46,
        54,
        94,
        102,
        105,
        107,
        110
      ],
      "compatible_partners": [
        [
          1,
          6,
          10,
          24,
          28,
          46,
          54,
          94,
          102,
          105,
          107,
          110,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        6,
        14,
        24,
        32,
        46,
        58,
        94,
        102,
        105,
        108,
        110,
        118
      ],
      "forced_by": [
        1,
        6,
        10,
        14,
        46,
        54,
        58,
        94,
        102,
        105,
        107,
        108,
        110
      ],
      "ridge": [
        1,
        6,
        14,
        46,
        58,
        94,
        102,
        105,
        108,
        110
      ],
      "compatible_partners": [
        [
          1,
          6,
          14,
          24,
          32,
          46,
          58,
          94,
          102,
          105,
          108,
          110,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        10,
        14,
        28,
        32,
        54,
        58,
        94,
        102,
        107,
        108,
        110,
        118
      ],
      "forced_by": [
        1,
        6,
        10,
        14,
        46,
        54,
        58,
        94,
        102,
        105,
        107,
        108,
        110
      ],
      "ridge": [
        1,
        10,
        14,
        54,
        58,
        94,
        102,
        107,
        108,
        110
      ],
      "compatible_partners": [
        [
          1,
          10,
          14,
          28,
          32,
          54,
          58,
          94,
          102,
          107,
          108,
          110,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        24,
        28,
        32,
        46,
        54,
        58,
        102,
        105,
        107,
        108,
        110,
        118
      ],
      "forced_by": [
        1,
        6,
        10,
        14,
        46,
        54,
        58,
        94,
        102,
        105,
        107,
        108,
        110
      ],
      "ridge": [
        1,
        46,
        54,
        58,
        102,
        105,
        107,
        108,
        110
      ],
      "compatible_partners": [
        [
          1,
          24,
          28,
          32,
          46,
          54,
          58,
          102,
          105,
          107,
          108,
          110,
          118
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        22,
        27,
        31,
        34,
        39,
        43,
        46,
        94,
        110,
        111,
        112
      ],
      "forced_by": [
        2,
        6,
        22,
        31,
        34,
        43,
        46,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "ridge": [
        2,
        6,
        22,
        31,
        34,
        43,
        46,
        94,
        110,
        111
      ],
      "compatible_partners": [
        [
          2,
          6,
          22,
          27,
          31,
          34,
          39,
          43,
          46,
          94,
          110,
          111,
          112
        ]
      ]
    },
    {
      "facet": [
        2,
        22,
        27,
        31,
        34,
        62,
        78,
        79,
        80,
        94,
        110,
        111,
        112
      ],
      "forced_by": [
        2,
        6,
        22,
        31,
        34,
        43,
        46,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "ridge": [
        2,
        22,
        31,
        34,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "compatible_partners": [
        [
          2,
          22,
          27,
          31,
          34,
          62,
          78,
          79,
          80,
          94,
          110,
          111,
          112
        ]
      ]
    },
    {
      "facet": [
        6,
        22,
        39,
        43,
        46,
        62,
        78,
        79,
        80,
        94,
        110,
        111,
        112
      ],
      "forced_by": [
        2,
        6,
        22,
        31,
        34,
        43,
        46,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "ridge": [
        6,
        22,
        43,
        46,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "compatible_partners": [
        [
          6,
          22,
          39,
          43,
          46,
          62,
          78,
          79,
          80,
          94,
          110,
          111,
          112
        ]
      ]
    },
    {
      "facet": [
        22,
        27,
        31,
        34,
        39,
        43,
        46,
        78,
        79,
        80,
        110,
        111,
        112
      ],
      "forced_by": [
        2,
        6,
        22,
        31,
        34,
        43,
        46,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "ridge": [
        22,
        31,
        34,
        43,
        46,
        78,
        79,
        110,
        111
      ],
      "compatible_partners": [
        [
          22,
          27,
          31,
          34,
          39,
          43,
          46,
          78,
          79,
          80,
          110,
          111,
          112
        ]
      ]
    },
    {
      "facet": [
        2,
        10,
        23,
        26,
        31,
        34,
        40,
        51,
        54,
        94,
        110,
        111,
        114
      ],
      "forced_by": [
        2,
        10,
        26,
        31,
        34,
        51,
        54,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "ridge": [
        2,
        10,
        26,
        31,
        34,
        51,
        54,
        94,
        110,
        111
      ],
      "compatible_partners": [
        [
          2,
          10,
          23,
          26,
          31,
          34,
          40,
          51,
          54,
          94,
          110,
          111,
          114
        ]
      ]
    },
    {
      "facet": [
        2,
        23,
        26,
        31,
        34,
        62,
        78,
        79,
        82,
        94,
        110,
        111,
        114
      ],
      "forced_by": [
        2,
        10,
        26,
        31,
        34,
        51,
        54,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "ridge": [
        2,
        26,
        31,
        34,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "compatible_partners": [
        [
          2,
          23,
          26,
          31,
          34,
          62,
          78,
          79,
          82,
          94,
          110,
          111,
          114
        ]
      ]
    },
    {
      "facet": [
        10,
        26,
        40,
        51,
        54,
        62,
        78,
        79,
        82,
        94,
        110,
        111,
        114
      ],
      "forced_by": [
        2,
        10,
        26,
        31,
        34,
        51,
        54,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "ridge": [
        10,
        26,
        51,
        54,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "compatible_partners": [
        [
          10,
          26,
          40,
          51,
          54,
          62,
          78,
          79,
          82,
          94,
          110,
          111,
          114
        ]
      ]
    },
    {
      "facet": [
        23,
        26,
        31,
        34,
        40,
        51,
        54,
        78,
        79,
        82,
        110,
        111,
        114
      ],
      "forced_by": [
        2,
        10,
        26,
        31,
        34,
        51,
        54,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "ridge": [
        26,
        31,
        34,
        51,
        54,
        78,
        79,
        110,
        111
      ],
      "compatible_partners": [
        [
          23,
          26,
          31,
          34,
          40,
          51,
          54,
          78,
          79,
          82,
          110,
          111,
          114
        ]
      ]
    },
    {
      "facet": [
        6,
        10,
        24,
        28,
        38,
        43,
        46,
        51,
        54,
        94,
        110,
        111,
        118
      ],
      "forced_by": [
        6,
        10,
        38,
        43,
        46,
        51,
        54,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "ridge": [
        6,
        10,
        38,
        43,
        46,
        51,
        54,
        94,
        110,
        111
      ],
      "compatible_partners": [
        [
          6,
          10,
          24,
          28,
          38,
          43,
          46,
          51,
          54,
          94,
          110,
          111,
          118
        ]
      ]
    },
    {
      "facet": [
        6,
        24,
        38,
        43,
        46,
        62,
        78,
        79,
        86,
        94,
        110,
        111,
        118
      ],
      "forced_by": [
        6,
        10,
        38,
        43,
        46,
        51,
        54,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "ridge": [
        6,
        38,
        43,
        46,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "compatible_partners": [
        [
          6,
          24,
          38,
          43,
          46,
          62,
          78,
          79,
          86,
          94,
          110,
          111,
          118
        ]
      ]
    },
    {
      "facet": [
        10,
        28,
        38,
        51,
        54,
        62,
        78,
        79,
        86,
        94,
        110,
        111,
        118
      ],
      "forced_by": [
        6,
        10,
        38,
        43,
        46,
        51,
        54,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "ridge": [
        10,
        38,
        51,
        54,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "compatible_partners": [
        [
          10,
          28,
          38,
          51,
          54,
          62,
          78,
          79,
          86,
          94,
          110,
          111,
          118
        ]
      ]
    },
    {
      "facet": [
        24,
        28,
        38,
        43,
        46,
        51,
        54,
        78,
        79,
        86,
        110,
        111,
        118
      ],
      "forced_by": [
        6,
        10,
        38,
        43,
        46,
        51,
        54,
        62,
        78,
        79,
        94,
        110,
        111
      ],
      "ridge": [
        38,
        43,
        46,
        51,
        54,
        78,
        79,
        110,
        111
      ],
      "compatible_partners": [
        [
          24,
          28,
          38,
          43,
          46,
          51,
          54,
          78,
          79,
          86,
          110,
          111,
          118
        ]
      ]
    },
    {
      "facet": [
        2,
        14,
        23,
        27,
        30,
        34,
        44,
        52,
        58,
        94,
        110,
        112,
        114
      ],
      "forced_by": [
        2,
        14,
        27,
        30,
        34,
        52,
        58,
        62,
        78,
        80,
        94,
        110,
        112
      ],
      "ridge": [
        2,
        14,
        27,
        30,
        34,
        52,
        58,
        94,
        110,
        112
      ],
      "compatible_partners": [
        [
          2,
          14,
          23,
          27,
          30,
          34,
          44,
          52,
          58,
          94,
          110,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        2,
        23,
        27,
        30,
        34,
        62,
        78,
        80,
        82,
        94,
        110,
        112,
        114
      ],
      "forced_by": [
        2,
        14,
        27,
        30,
        34,
        52,
        58,
        62,
        78,
        80,
        94,
        110,
        112
      ],
      "ridge": [
        2,
        27,
        30,
        34,
        62,
        78,
        80,
        94,
        110,
        112
      ],
      "compatible_partners": [
        [
          2,
          23,
          27,
          30,
          34,
          62,
          78,
          80,
          82,
          94,
          110,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        14,
        30,
        44,
        52,
        58,
        62,
        78,
        80,
        82,
        94,
        110,
        112,
        114
      ],
      "forced_by": [
        2,
        14,
        27,
        30,
        34,
        52,
        58,
        62,
        78,
        80,
        94,
        110,
        112
      ],
      "ridge": [
        14,
        30,
        52,
        58,
        62,
        78,
        80,
        94,
        110,
        112
      ],
      "compatible_partners": [
        [
          14,
          30,
          44,
          52,
          58,
          62,
          78,
          80,
          82,
          94,
          110,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        23,
        27,
        30,
        34,
        44,
        52,
        58,
        78,
        80,
        82,
        110,
        112,
        114
      ],
      "forced_by": [
        2,
        14,
        27,
        30,
        34,
        52,
        58,
        62,
        78,
        80,
        94,
        110,
        112
      ],
      "ridge": [
        27,
        30,
        34,
        52,
        58,
        78,
        80,
        110,
        112
      ],
      "compatible_partners": [
        [
          23,
          27,
          30,
          34,
          44,
          52,
          58,
          78,
          80,
          82,
          110,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        6,
        14,
        24,
        32,
        39,
        42,
        46,
        52,
        58,
        94,
        110,
        112,
        118
      ],
      "forced_by": [
        6,
        14,
        39,
        42,
        46,
        52,
        58,
        62,
        78,
        80,
        94,
        110,
        112
      ],
      "ridge": [
        6,
        14,
        39,
        42,
        46,
        52,
        58,
        94,
        110,
        112
      ],
      "compatible_partners": [
        [
          6,
          14,
          24,
          32,
          39,
          42,
          46,
          52,
          58,
          94,
          110,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        6,
        24,
        39,
        42,
        46,
        62,
        78,
        80,
        86,
        94,
        110,
        112,
        118
      ],
      "forced_by": [
        6,
        14,
        39,
        42,
        46,
        52,
        58,
        62,
        78,
        80,
        94,
        110,
        112
      ],
      "ridge": [
        6,
        39,
        42,
        46,
        62,
        78,
        80,
        94,
        110,
        112
      ],
      "compatible_partners": [
        [
          6,
          24,
          39,
          42,
          46,
          62,
          78,
          80,
          86,
          94,
          110,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        14,
        32,
        42,
        52,
        58,
        62,
        78,
        80,
        86,
        94,
        110,
        112,
        118
      ],
      "forced_by": [
        6,
        14,
        39,
        42,
        46,
        52,
        58,
        62,
        78,
        80,
        94,
        110,
        112
      ],
      "ridge": [
        14,
        42,
        52,
        58,
        62,
        78,
        80,
        94,
        110,
        112
      ],
      "compatible_partners": [
        [
          14,
          32,
          42,
          52,
          58,
          62,
          78,
          80,
          86,
          94,
          110,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        24,
        32,
        39,
        42,
        46,
        52,
        58,
        78,
        80,
        86,
        110,
        112,
        118
      ],
      "forced_by": [
        6,
        14,
        39,
        42,
        46,
        52,
        58,
        62,
        78,
        80,
        94,
        110,
        112
      ],
      "ridge": [
        39,
        42,
        46,
        52,
        58,
        78,
        80,
        110,
        112
      ],
      "compatible_partners": [
        [
          24,
          32,
          39,
          42,
          46,
          52,
          58,
          78,
          80,
          86,
          110,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        10,
        14,
        28,
        32,
        40,
        44,
        50,
        54,
        58,
        94,
        110,
        114,
        118
      ],
      "forced_by": [
        10,
        14,
        40,
        44,
        50,
        54,
        58,
        62,
        78,
        82,
        94,
        110,
        114
      ],
      "ridge": [
        10,
        14,
        40,
        44,
        50,
        54,
        58,
        94,
        110,
        114
      ],
      "compatible_partners": [
        [
          10,
          14,
          28,
          32,
          40,
          44,
          50,
          54,
          58,
          94,
          110,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        10,
        28,
        40,
        50,
        54,
        62,
        78,
        82,
        86,
        94,
        110,
        114,
        118
      ],
      "forced_by": [
        10,
        14,
        40,
        44,
        50,
        54,
        58,
        62,
        78,
        82,
        94,
        110,
        114
      ],
      "ridge": [
        10,
        40,
        50,
        54,
        62,
        78,
        82,
        94,
        110,
        114
      ],
      "compatible_partners": [
        [
          10,
          28,
          40,
          50,
          54,
          62,
          78,
          82,
          86,
          94,
          110,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        14,
        32,
        44,
        50,
        58,
        62,
        78,
        82,
        86,
        94,
        110,
        114,
        118
      ],
      "forced_by": [
        10,
        14,
        40,
        44,
        50,
        54,
        58,
        62,
        78,
        82,
        94,
        110,
        114
      ],
      "ridge": [
        14,
        44,
        50,
        58,
        62,
        78,
        82,
        94,
        110,
        114
      ],
      "compatible_partners": [
        [
          14,
          32,
          44,
          50,
          58,
          62,
          78,
          82,
          86,
          94,
          110,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        28,
        32,
        40,
        44,
        50,
        54,
        58,
        78,
        82,
        86,
        110,
        114,
        118
      ],
      "forced_by": [
        10,
        14,
        40,
        44,
        50,
        54,
        58,
        62,
        78,
        82,
        94,
        110,
        114
      ],
      "ridge": [
        40,
        44,
        50,
        54,
        58,
        78,
        82,
        110,
        114
      ],
      "compatible_partners": [
        [
          28,
          32,
          40,
          44,
          50,
          54,
          58,
          78,
          82,
          86,
          110,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        0,
        19,
        37,
        49,
        57,
        61,
        62,
        77,
        79,
        80,
        82,
        86
      ],
      "forced_by": [
        0,
        2,
        19,
        23,
        27,
        31,
        49,
        57,
        61,
        62,
        69,
        77,
        79,
        80,
        82
      ],
      "ridge": [
        0,
        19,
        49,
        57,
        61,
        62,
        77,
        79,
        80,
        82
      ],
      "compatible_partners": [
        [
          0,
          19,
          37,
          49,
          57,
          61,
          62,
          77,
          79,
          80,
          82,
          86
        ]
      ]
    },
    {
      "facet": [
        0,
        23,
        27,
        31,
        49,
        57,
        61,
        69,
        77,
        79,
        80,
        82,
        85
      ],
      "forced_by": [
        0,
        2,
        19,
        23,
        27,
        31,
        49,
        57,
        61,
        62,
        69,
        77,
        79,
        80,
        82
      ],
      "ridge": [
        0,
        23,
        27,
        31,
        49,
        57,
        61,
        69,
        77,
        79,
        80,
        82
      ],
      "compatible_partners": [
        [
          0,
          23,
          27,
          31,
          49,
          57,
          61,
          69,
          77,
          79,
          80,
          82,
          85
        ]
      ]
    },
    {
      "facet": [
        2,
        19,
        23,
        27,
        31,
        35,
        49,
        57,
        61,
        62,
        79,
        80,
        82
      ],
      "forced_by": [
        0,
        2,
        19,
        23,
        27,
        31,
        49,
        57,
        61,
        62,
        69,
        77,
        79,
        80,
        82
      ],
      "ridge": [
        2,
        19,
        23,
        27,
        31,
        49,
        57,
        61,
        62,
        79,
        80,
        82
      ],
      "compatible_partners": [
        [
          2,
          19,
          23,
          27,
          31,
          35,
          49,
          57,
          61,
          62,
          79,
          80,
          82
        ]
      ]
    },
    {
      "facet": [
        2,
        19,
        23,
        27,
        31,
        49,
        57,
        61,
        69,
        77,
        101,
        109
      ],
      "forced_by": [
        0,
        2,
        19,
        23,
        27,
        31,
        49,
        57,
        61,
        62,
        69,
        77,
        79,
        80,
        82
      ],
      "ridge": [
        2,
        19,
        23,
        27,
        31,
        49,
        57,
        61,
        69,
        77
      ],
      "compatible_partners": [
        [
          2,
          19,
          23,
          27,
          31,
          49,
          57,
          61,
          69,
          77,
          101,
          109
        ]
      ]
    },
    {
      "facet": [
        0,
        24,
        37,
        39,
        43,
        57,
        61,
        73,
        77,
        79,
        80,
        86,
        89
      ],
      "forced_by": [
        0,
        6,
        19,
        24,
        37,
        39,
        43,
        57,
        61,
        62,
        73,
        77,
        79,
        80,
        86
      ],
      "ridge": [
        0,
        24,
        37,
        39,
        43,
        57,
        61,
        73,
        77,
        79,
        80,
        86
      ],
      "compatible_partners": [
        [
          0,
          24,
          37,
          39,
          43,
          57,
          61,
          73,
          77,
          79,
          80,
          86,
          89
        ]
      ]
    },
    {
      "facet": [
        6,
        19,
        24,
        37,
        39,
        43,
        47,
        57,
        61,
        62,
        79,
        80,
        86
      ],
      "forced_by": [
        0,
        6,
        19,
        24,
        37,
        39,
        43,
        57,
        61,
        62,
        73,
        77,
        79,
        80,
        86
      ],
      "ridge": [
        6,
        19,
        24,
        37,
        39,
        43,
        57,
        61,
        62,
        79,
        80,
        86
      ],
      "compatible_partners": [
        [
          6,
          19,
          24,
          37,
          39,
          43,
          47,
          57,
          61,
          62,
          79,
          80,
          86
        ]
      ]
    },
    {
      "facet": [
        6,
        19,
        24,
        37,
        39,
        43,
        57,
        61,
        73,
        77,
        105,
        109
      ],
      "forced_by": [
        0,
        6,
        19,
        24,
        37,
        39,
        43,
        57,
        61,
        62,
        73,
        77,
        79,
        80,
        86
      ],
      "ridge": [
        6,
        19,
        24,
        37,
        39,
        43,
        57,
        61,
        73,
        77
      ],
      "compatible_partners": [
        [
          6,
          19,
          24,
          37,
          39,
          43,
          57,
          61,
          73,
          77,
          105,
          109
        ]
      ]
    },
    {
      "facet": [
        2,
        6,
        19,
        27,
        31,
        39,
        43,
        57,
        61,
        97,
        101,
        105,
        109
      ],
      "forced_by": [
        2,
        6,
        19,
        27,
        31,
        39,
        43,
        57,
        61,
        69,
        73,
        77,
        101,
        105,
        109
      ],
      "ridge": [
        2,
        6,
        19,
        27,
        31,
        39,
        43,
        57,
        61,
        101,
        105,
        109
      ],
      "compatible_partners": [
        [
          2,
          6,
          19,
          27,
          31,
          39,
          43,
          57,
          61,
          97,
          101,
          105,
          109
        ]
      ]
    },
    {
      "facet": [
        27,
        31,
        39,
        43,
        53,
        57,
        61,
        69,
        73,
        77,
        101,
        105,
        109
      ],
      "forced_by": [
        2,
        6,
        19,
        27,
        31,
        39,
        43,
        57,
        61,
        69,
        73,
        77,
        101,
        105,
        109
      ],
      "ridge": [
        27,
        31,
        39,
        43,
        57,
        61,
        69,
        73,
        77,
        101,
        105,
        109
      ],
      "compatible_partners": [
        [
          27,
          31,
          39,
          43,
          53,
          57,
          61,
          69,
          73,
          77,
          101,
          105,
          109
        ]
      ]
    },
    {
      "facet": [
        0,
        28,
        37,
        40,
        49,
        51,
        61,
        75,
        77,
        79,
        82,
        86,
        91
      ],
      "forced_by": [
        0,
        10,
        19,
        28,
        37,
        40,
        49,
        51,
        61,
        62,
        75,
        77,
        79,
        82,
        86
      ],
      "ridge": [
        0,
        28,
        37,
        40,
        49,
        51,
        61,
        75,
        77,
        79,
        82,
        86
      ],
      "compatible_partners": [
        [
          0,
          28,
          37,
          40,
          49,
          51,
          61,
          75,
          77,
          79,
          82,
          86,
          91
        ]
      ]
    },
    {
      "facet": [
        10,
        19,
        28,
        37,
        40,
        49,
        51,
        55,
        61,
        62,
        79,
        82,
        86
      ],
      "forced_by": [
        0,
        10,
        19,
        28,
        37,
        40,
        49,
        51,
        61,
        62,
        75,
        77,
        79,
        82,
        86
      ],
      "ridge": [
        10,
        19,
        28,
        37,
        40,
        49,
        51,
        61,
        62,
        79,
        82,
        86
      ],
      "compatible_partners": [
        [
          10,
          19,
          28,
          37,
          40,
          49,
          51,
          55,
          61,
          62,
          79,
          82,
          86
        ]
      ]
    },
    {
      "facet": [
        10,
        19,
        28,
        37,
        40,
        49,
        51,
        61,
        75,
        77,
        107,
        109
      ],
      "forced_by": [
        0,
        10,
        19,
        28,
        37,
        40,
        49,
        51,
        61,
        62,
        75,
        77,
        79,
        82,
        86
      ],
      "ridge": [
        10,
        19,
        28,
        37,
        40,
        49,
        51,
        61,
        75,
        77
      ],
      "compatible_partners": [
        [
          10,
          19,
          28,
          37,
          40,
          49,
          51,
          61,
          75,
          77,
          107,
          109
        ]
      ]
    },
    {
      "facet": [
        2,
        10,
        19,
        23,
        31,
        40,
        49,
        51,
        61,
        99,
        101,
        107,
        109
      ],
      "forced_by": [
        2,
        10,
        19,
        23,
        31,
        40,
        49,
        51,
        61,
        69,
        75,
        77,
        101,
        107,
        109
      ],
      "ridge": [
        2,
        10,
        19,
        23,
        31,
        40,
        49,
        51,
        61,
        101,
        107,
        109
      ],
      "compatible_partners": [
        [
          2,
          10,
          19,
          23,
          31,
          40,
          49,
          51,
          61,
          99,
          101,
          107,
          109
        ]
      ]
    },
    {
      "facet": [
        23,
        31,
        40,
        45,
        49,
        51,
        61,
        69,
        75,
        77,
        101,
        107,
        109
      ],
      "forced_by": [
        2,
        10,
        19,
        23,
        31,
        40,
        49,
        51,
        61,
        69,
        75,
        77,
        101,
        107,
        109
      ],
      "ridge": [
        23,
        31,
        40,
        49,
        51,
        61,
        69,
        75,
        77,
        101,
        107,
        109
      ],
      "compatible_partners": [
        [
          23,
          31,
          40,
          45,
          49,
          51,
          61,
          69,
          75,
          77,
          101,
          107,
          109
        ]
      ]
    },
    {
      "facet": [
        6,
        10,
        19,
        24,
        28,
        37,
        43,
        51,
        61,
        103,
        105,
        107,
        109
      ],
      "forced_by": [
        6,
        10,
        19,
        24,
        28,
        37,
        43,
        51,
        61,
        73,
        75,
        77,
        105,
        107,
        109
      ],
      "ridge": [
        6,
        10,
        19,
        24,
        28,
        37,
        43,
        51,
        61,
        105,
        107,
        109
      ],
      "compatible_partners": [
        [
          6,
          10,
          19,
          24,
          28,
          37,
          43,
          51,
          61,
          103,
          105,
          107,
          109
        ]
      ]
    },
    {
      "facet": [
        24,
        28,
        33,
        37,
        43,
        51,
        61,
        73,
        75,
        77,
        105,
        107,
        109
      ],
      "forced_by": [
        6,
        10,
        19,
        24,
        28,
        37,
        43,
        51,
        61,
        73,
        75,
        77,
        105,
        107,
        109
      ],
      "ridge": [
        24,
        28,
        37,
        43,
        51,
        61,
        73,
        75,
        77,
        105,
        107,
        109
      ],
      "compatible_partners": [
        [
          24,
          28,
          33,
          37,
          43,
          51,
          61,
          73,
          75,
          77,
          105,
          107,
          109
        ]
      ]
    },
    {
      "facet": [
        0,
        9,
        13,
        17,
        23,
        27,
        31,
        69,
        79,
        80,
        82,
        85,
        93
      ],
      "forced_by": [
        0,
        13,
        17,
        27,
        31,
        57,
        61,
        69,
        77,
        79,
        80,
        85,
        93
      ],
      "ridge": [
        0,
        13,
        17,
        27,
        31,
        69,
        79,
        80,
        85,
        93
      ],
      "compatible_partners": [
        [
          0,
          9,
          13,
          17,
          23,
          27,
          31,
          69,
          79,
          80,
          82,
          85,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        9,
        13,
        17,
        49,
        57,
        61,
        77,
        79,
        80,
        82,
        85,
        93
      ],
      "forced_by": [
        0,
        13,
        17,
        27,
        31,
        57,
        61,
        69,
        77,
        79,
        80,
        85,
        93
      ],
      "ridge": [
        0,
        13,
        17,
        57,
        61,
        77,
        79,
        80,
        85,
        93
      ],
      "compatible_partners": [
        [
          0,
          9,
          13,
          17,
          49,
          57,
          61,
          77,
          79,
          80,
          82,
          85,
          93
        ]
      ]
    },
    {
      "facet": [
        9,
        13,
        17,
        23,
        27,
        31,
        49,
        57,
        61,
        69,
        77,
        85,
        93
      ],
      "forced_by": [
        0,
        13,
        17,
        27,
        31,
        57,
        61,
        69,
        77,
        79,
        80,
        85,
        93
      ],
      "ridge": [
        13,
        17,
        27,
        31,
        57,
        61,
        69,
        77,
        85,
        93
      ],
      "compatible_partners": [
        [
          9,
          13,
          17,
          23,
          27,
          31,
          49,
          57,
          61,
          69,
          77,
          85,
          93
        ]
      ]
    },
    {
      "facet": [
        9,
        13,
        17,
        23,
        27,
        31,
        49,
        57,
        61,
        79,
        80,
        82,
        85
      ],
      "forced_by": [
        0,
        13,
        17,
        27,
        31,
        57,
        61,
        69,
        77,
        79,
        80,
        85,
        93
      ],
      "ridge": [
        13,
        17,
        27,
        31,
        57,
        61,
        79,
        80,
        85
      ],
      "compatible_partners": [
        [
          9,
          13,
          17,
          23,
          27,
          31,
          49,
          57,
          61,
          79,
          80,
          82,
          85
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        13,
        17,
        24,
        39,
        43,
        73,
        79,
        80,
        86,
        89,
        93
      ],
      "forced_by": [
        0,
        13,
        17,
        39,
        43,
        57,
        61,
        73,
        77,
        79,
        80,
        89,
        93
      ],
      "ridge": [
        0,
        13,
        17,
        39,
        43,
        73,
        79,
        80,
        89,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          13,
          17,
          24,
          39,
          43,
          73,
          79,
          80,
          86,
          89,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        13,
        17,
        37,
        57,
        61,
        77,
        79,
        80,
        86,
        89,
        93
      ],
      "forced_by": [
        0,
        13,
        17,
        39,
        43,
        57,
        61,
        73,
        77,
        79,
        80,
        89,
        93
      ],
      "ridge": [
        0,
        13,
        17,
        57,
        61,
        77,
        79,
        80,
        89,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          13,
          17,
          37,
          57,
          61,
          77,
          79,
          80,
          86,
          89,
          93
        ]
      ]
    },
    {
      "facet": [
        5,
        13,
        17,
        24,
        37,
        39,
        43,
        57,
        61,
        73,
        77,
        89,
        93
      ],
      "forced_by": [
        0,
        13,
        17,
        39,
        43,
        57,
        61,
        73,
        77,
        79,
        80,
        89,
        93
      ],
      "ridge": [
        13,
        17,
        39,
        43,
        57,
        61,
        73,
        77,
        89,
        93
      ],
      "compatible_partners": [
        [
          5,
          13,
          17,
          24,
          37,
          39,
          43,
          57,
          61,
          73,
          77,
          89,
          93
        ]
      ]
    },
    {
      "facet": [
        5,
        13,
        17,
        24,
        37,
        39,
        43,
        57,
        61,
        79,
        80,
        86,
        89
      ],
      "forced_by": [
        0,
        13,
        17,
        39,
        43,
        57,
        61,
        73,
        77,
        79,
        80,
        89,
        93
      ],
      "ridge": [
        13,
        17,
        39,
        43,
        57,
        61,
        79,
        80,
        89
      ],
      "compatible_partners": [
        [
          5,
          13,
          17,
          24,
          37,
          39,
          43,
          57,
          61,
          79,
          80,
          86,
          89
        ]
      ]
    },
    {
      "facet": [
        13,
        17,
        27,
        31,
        39,
        43,
        53,
        57,
        61,
        101,
        105,
        109,
        125
      ],
      "forced_by": [
        13,
        17,
        27,
        31,
        39,
        43,
        53,
        57,
        61,
        69,
        73,
        77,
        93
      ],
      "ridge": [
        13,
        17,
        27,
        31,
        39,
        43,
        53,
        57,
        61
      ],
      "compatible_partners": [
        [
          13,
          17,
          27,
          31,
          39,
          43,
          53,
          57,
          61,
          101,
          105,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        13,
        17,
        27,
        31,
        39,
        43,
        53,
        69,
        73,
        93,
        101,
        105,
        125
      ],
      "forced_by": [
        13,
        17,
        27,
        31,
        39,
        43,
        53,
        57,
        61,
        69,
        73,
        77,
        93
      ],
      "ridge": [
        13,
        17,
        27,
        31,
        39,
        43,
        53,
        69,
        73,
        93
      ],
      "compatible_partners": [
        [
          13,
          17,
          27,
          31,
          39,
          43,
          53,
          69,
          73,
          93,
          101,
          105,
          125
        ]
      ]
    },
    {
      "facet": [
        13,
        17,
        27,
        31,
        53,
        57,
        61,
        69,
        77,
        93,
        101,
        109,
        125
      ],
      "forced_by": [
        13,
        17,
        27,
        31,
        39,
        43,
        53,
        57,
        61,
        69,
        73,
        77,
        93
      ],
      "ridge": [
        13,
        17,
        27,
        31,
        53,
        57,
        61,
        69,
        77,
        93
      ],
      "compatible_partners": [
        [
          13,
          17,
          27,
          31,
          53,
          57,
          61,
          69,
          77,
          93,
          101,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        13,
        17,
        39,
        43,
        53,
        57,
        61,
        73,
        77,
        93,
        105,
        109,
        125
      ],
      "forced_by": [
        13,
        17,
        27,
        31,
        39,
        43,
        53,
        57,
        61,
        69,
        73,
        77,
        93
      ],
      "ridge": [
        13,
        17,
        39,
        43,
        53,
        57,
        61,
        73,
        77,
        93
      ],
      "compatible_partners": [
        [
          13,
          17,
          39,
          43,
          53,
          57,
          61,
          73,
          77,
          93,
          105,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        13,
        17,
        27,
        31,
        39,
        43,
        57,
        61,
        101,
        105,
        109,
        111,
        112,
        125
      ],
      "forced_by": [
        13,
        17,
        27,
        31,
        39,
        43,
        57,
        61,
        79,
        80,
        111,
        112
      ],
      "ridge": [
        13,
        17,
        27,
        31,
        39,
        43,
        57,
        61,
        111,
        112
      ],
      "compatible_partners": [
        [
          1,
          13,
          17,
          27,
          31,
          39,
          43,
          57,
          61,
          101,
          105,
          109,
          111,
          112,
          125
        ]
      ]
    },
    {
      "facet": [
        9,
        13,
        17,
        23,
        27,
        31,
        49,
        57,
        61,
        79,
        80,
        82,
        111,
        112,
        114
      ],
      "forced_by": [
        13,
        17,
        27,
        31,
        39,
        43,
        57,
        61,
        79,
        80,
        111,
        112
      ],
      "ridge": [
        13,
        17,
        27,
        31,
        57,
        61,
        79,
        80,
        111,
        112
      ],
      "compatible_partners": [
        [
          9,
          13,
          17,
          23,
          27,
          31,
          49,
          57,
          61,
          79,
          80,
          82,
          111,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        5,
        13,
        17,
        24,
        37,
        39,
        43,
        57,
        61,
        79,
        80,
        86,
        111,
        112,
        118
      ],
      "forced_by": [
        13,
        17,
        27,
        31,
        39,
        43,
        57,
        61,
        79,
        80,
        111,
        112
      ],
      "ridge": [
        13,
        17,
        39,
        43,
        57,
        61,
        79,
        80,
        111,
        112
      ],
      "compatible_partners": [
        [
          5,
          13,
          17,
          24,
          37,
          39,
          43,
          57,
          61,
          79,
          80,
          86,
          111,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        9,
        17,
        28,
        40,
        51,
        75,
        79,
        82,
        86,
        91,
        93
      ],
      "forced_by": [
        0,
        9,
        17,
        40,
        49,
        51,
        61,
        75,
        77,
        79,
        82,
        91,
        93
      ],
      "ridge": [
        0,
        9,
        17,
        40,
        51,
        75,
        79,
        82,
        91,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          9,
          17,
          28,
          40,
          51,
          75,
          79,
          82,
          86,
          91,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        9,
        17,
        37,
        49,
        61,
        77,
        79,
        82,
        86,
        91,
        93
      ],
      "forced_by": [
        0,
        9,
        17,
        40,
        49,
        51,
        61,
        75,
        77,
        79,
        82,
        91,
        93
      ],
      "ridge": [
        0,
        9,
        17,
        49,
        61,
        77,
        79,
        82,
        91,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          9,
          17,
          37,
          49,
          61,
          77,
          79,
          82,
          86,
          91,
          93
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        17,
        28,
        37,
        40,
        49,
        51,
        61,
        75,
        77,
        91,
        93
      ],
      "forced_by": [
        0,
        9,
        17,
        40,
        49,
        51,
        61,
        75,
        77,
        79,
        82,
        91,
        93
      ],
      "ridge": [
        9,
        17,
        40,
        49,
        51,
        61,
        75,
        77,
        91,
        93
      ],
      "compatible_partners": [
        [
          5,
          9,
          17,
          28,
          37,
          40,
          49,
          51,
          61,
          75,
          77,
          91,
          93
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        17,
        28,
        37,
        40,
        49,
        51,
        61,
        79,
        82,
        86,
        91
      ],
      "forced_by": [
        0,
        9,
        17,
        40,
        49,
        51,
        61,
        75,
        77,
        79,
        82,
        91,
        93
      ],
      "ridge": [
        9,
        17,
        40,
        49,
        51,
        61,
        79,
        82,
        91
      ],
      "compatible_partners": [
        [
          5,
          9,
          17,
          28,
          37,
          40,
          49,
          51,
          61,
          79,
          82,
          86,
          91
        ]
      ]
    },
    {
      "facet": [
        9,
        17,
        23,
        31,
        40,
        45,
        49,
        51,
        61,
        101,
        107,
        109,
        125
      ],
      "forced_by": [
        9,
        17,
        23,
        31,
        40,
        45,
        49,
        51,
        61,
        69,
        75,
        77,
        93
      ],
      "ridge": [
        9,
        17,
        23,
        31,
        40,
        45,
        49,
        51,
        61
      ],
      "compatible_partners": [
        [
          9,
          17,
          23,
          31,
          40,
          45,
          49,
          51,
          61,
          101,
          107,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        9,
        17,
        23,
        31,
        40,
        45,
        51,
        69,
        75,
        93,
        101,
        107,
        125
      ],
      "forced_by": [
        9,
        17,
        23,
        31,
        40,
        45,
        49,
        51,
        61,
        69,
        75,
        77,
        93
      ],
      "ridge": [
        9,
        17,
        23,
        31,
        40,
        45,
        51,
        69,
        75,
        93
      ],
      "compatible_partners": [
        [
          9,
          17,
          23,
          31,
          40,
          45,
          51,
          69,
          75,
          93,
          101,
          107,
          125
        ]
      ]
    },
    {
      "facet": [
        9,
        17,
        23,
        31,
        45,
        49,
        61,
        69,
        77,
        93,
        101,
        109,
        125
      ],
      "forced_by": [
        9,
        17,
        23,
        31,
        40,
        45,
        49,
        51,
        61,
        69,
        75,
        77,
        93
      ],
      "ridge": [
        9,
        17,
        23,
        31,
        45,
        49,
        61,
        69,
        77,
        93
      ],
      "compatible_partners": [
        [
          9,
          17,
          23,
          31,
          45,
          49,
          61,
          69,
          77,
          93,
          101,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        9,
        17,
        40,
        45,
        49,
        51,
        61,
        75,
        77,
        93,
        107,
        109,
        125
      ],
      "forced_by": [
        9,
        17,
        23,
        31,
        40,
        45,
        49,
        51,
        61,
        69,
        75,
        77,
        93
      ],
      "ridge": [
        9,
        17,
        40,
        45,
        49,
        51,
        61,
        75,
        77,
        93
      ],
      "compatible_partners": [
        [
          9,
          17,
          40,
          45,
          49,
          51,
          61,
          75,
          77,
          93,
          107,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        9,
        17,
        23,
        31,
        40,
        49,
        51,
        61,
        101,
        107,
        109,
        111,
        114,
        125
      ],
      "forced_by": [
        9,
        17,
        23,
        31,
        40,
        49,
        51,
        61,
        79,
        82,
        111,
        114
      ],
      "ridge": [
        9,
        17,
        23,
        31,
        40,
        49,
        51,
        61,
        111,
        114
      ],
      "compatible_partners": [
        [
          1,
          9,
          17,
          23,
          31,
          40,
          49,
          51,
          61,
          101,
          107,
          109,
          111,
          114,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        17,
        28,
        37,
        40,
        49,
        51,
        61,
        79,
        82,
        86,
        111,
        114,
        118
      ],
      "forced_by": [
        9,
        17,
        23,
        31,
        40,
        49,
        51,
        61,
        79,
        82,
        111,
        114
      ],
      "ridge": [
        9,
        17,
        40,
        49,
        51,
        61,
        79,
        82,
        111,
        114
      ],
      "compatible_partners": [
        [
          5,
          9,
          17,
          28,
          37,
          40,
          49,
          51,
          61,
          79,
          82,
          86,
          111,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        5,
        17,
        24,
        28,
        33,
        37,
        43,
        51,
        61,
        105,
        107,
        109,
        125
      ],
      "forced_by": [
        5,
        17,
        24,
        28,
        33,
        37,
        43,
        51,
        61,
        73,
        75,
        77,
        93
      ],
      "ridge": [
        5,
        17,
        24,
        28,
        33,
        37,
        43,
        51,
        61
      ],
      "compatible_partners": [
        [
          5,
          17,
          24,
          28,
          33,
          37,
          43,
          51,
          61,
          105,
          107,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        17,
        24,
        28,
        33,
        43,
        51,
        73,
        75,
        93,
        105,
        107,
        125
      ],
      "forced_by": [
        5,
        17,
        24,
        28,
        33,
        37,
        43,
        51,
        61,
        73,
        75,
        77,
        93
      ],
      "ridge": [
        5,
        17,
        24,
        28,
        33,
        43,
        51,
        73,
        75,
        93
      ],
      "compatible_partners": [
        [
          5,
          17,
          24,
          28,
          33,
          43,
          51,
          73,
          75,
          93,
          105,
          107,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        17,
        24,
        33,
        37,
        43,
        61,
        73,
        77,
        93,
        105,
        109,
        125
      ],
      "forced_by": [
        5,
        17,
        24,
        28,
        33,
        37,
        43,
        51,
        61,
        73,
        75,
        77,
        93
      ],
      "ridge": [
        5,
        17,
        24,
        33,
        37,
        43,
        61,
        73,
        77,
        93
      ],
      "compatible_partners": [
        [
          5,
          17,
          24,
          33,
          37,
          43,
          61,
          73,
          77,
          93,
          105,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        17,
        28,
        33,
        37,
        51,
        61,
        75,
        77,
        93,
        107,
        109,
        125
      ],
      "forced_by": [
        5,
        17,
        24,
        28,
        33,
        37,
        43,
        51,
        61,
        73,
        75,
        77,
        93
      ],
      "ridge": [
        5,
        17,
        28,
        33,
        37,
        51,
        61,
        75,
        77,
        93
      ],
      "compatible_partners": [
        [
          5,
          17,
          28,
          33,
          37,
          51,
          61,
          75,
          77,
          93,
          107,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        17,
        24,
        28,
        37,
        43,
        51,
        61,
        105,
        107,
        109,
        111,
        118,
        125
      ],
      "forced_by": [
        5,
        17,
        24,
        28,
        37,
        43,
        51,
        61,
        79,
        86,
        111,
        118
      ],
      "ridge": [
        5,
        17,
        24,
        28,
        37,
        43,
        51,
        61,
        111,
        118
      ],
      "compatible_partners": [
        [
          1,
          5,
          17,
          24,
          28,
          37,
          43,
          51,
          61,
          105,
          107,
          109,
          111,
          118,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        6,
        27,
        31,
        39,
        43,
        94,
        97,
        101,
        105,
        111,
        112
      ],
      "forced_by": [
        1,
        2,
        6,
        19,
        31,
        43,
        61,
        94,
        97,
        101,
        105,
        109,
        111
      ],
      "ridge": [
        1,
        2,
        6,
        31,
        43,
        94,
        97,
        101,
        105,
        111
      ],
      "compatible_partners": [
        [
          1,
          2,
          6,
          27,
          31,
          39,
          43,
          94,
          97,
          101,
          105,
          111,
          112
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        19,
        27,
        31,
        57,
        61,
        94,
        97,
        101,
        109,
        111,
        112
      ],
      "forced_by": [
        1,
        2,
        6,
        19,
        31,
        43,
        61,
        94,
        97,
        101,
        105,
        109,
        111
      ],
      "ridge": [
        1,
        2,
        19,
        31,
        61,
        94,
        97,
        101,
        109,
        111
      ],
      "compatible_partners": [
        [
          1,
          2,
          19,
          27,
          31,
          57,
          61,
          94,
          97,
          101,
          109,
          111,
          112
        ]
      ]
    },
    {
      "facet": [
        1,
        6,
        19,
        39,
        43,
        57,
        61,
        94,
        97,
        105,
        109,
        111,
        112
      ],
      "forced_by": [
        1,
        2,
        6,
        19,
        31,
        43,
        61,
        94,
        97,
        101,
        105,
        109,
        111
      ],
      "ridge": [
        1,
        6,
        19,
        43,
        61,
        94,
        97,
        105,
        109,
        111
      ],
      "compatible_partners": [
        [
          1,
          6,
          19,
          39,
          43,
          57,
          61,
          94,
          97,
          105,
          109,
          111,
          112
        ]
      ]
    },
    {
      "facet": [
        1,
        27,
        31,
        39,
        43,
        57,
        61,
        97,
        101,
        105,
        109,
        111,
        112
      ],
      "forced_by": [
        1,
        2,
        6,
        19,
        31,
        43,
        61,
        94,
        97,
        101,
        105,
        109,
        111
      ],
      "ridge": [
        1,
        31,
        43,
        61,
        97,
        101,
        105,
        109,
        111
      ],
      "compatible_partners": [
        [
          1,
          27,
          31,
          39,
          43,
          57,
          61,
          97,
          101,
          105,
          109,
          111,
          112
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        10,
        23,
        31,
        40,
        51,
        94,
        99,
        101,
        107,
        111,
        114
      ],
      "forced_by": [
        1,
        2,
        10,
        19,
        31,
        51,
        61,
        94,
        99,
        101,
        107,
        109,
        111
      ],
      "ridge": [
        1,
        2,
        10,
        31,
        51,
        94,
        99,
        101,
        107,
        111
      ],
      "compatible_partners": [
        [
          1,
          2,
          10,
          23,
          31,
          40,
          51,
          94,
          99,
          101,
          107,
          111,
          114
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        19,
        23,
        31,
        49,
        61,
        94,
        99,
        101,
        109,
        111,
        114
      ],
      "forced_by": [
        1,
        2,
        10,
        19,
        31,
        51,
        61,
        94,
        99,
        101,
        107,
        109,
        111
      ],
      "ridge": [
        1,
        2,
        19,
        31,
        61,
        94,
        99,
        101,
        109,
        111
      ],
      "compatible_partners": [
        [
          1,
          2,
          19,
          23,
          31,
          49,
          61,
          94,
          99,
          101,
          109,
          111,
          114
        ]
      ]
    },
    {
      "facet": [
        1,
        10,
        19,
        40,
        49,
        51,
        61,
        94,
        99,
        107,
        109,
        111,
        114
      ],
      "forced_by": [
        1,
        2,
        10,
        19,
        31,
        51,
        61,
        94,
        99,
        101,
        107,
        109,
        111
      ],
      "ridge": [
        1,
        10,
        19,
        51,
        61,
        94,
        99,
        107,
        109,
        111
      ],
      "compatible_partners": [
        [
          1,
          10,
          19,
          40,
          49,
          51,
          61,
          94,
          99,
          107,
          109,
          111,
          114
        ]
      ]
    },
    {
      "facet": [
        1,
        23,
        31,
        40,
        49,
        51,
        61,
        99,
        101,
        107,
        109,
        111,
        114
      ],
      "forced_by": [
        1,
        2,
        10,
        19,
        31,
        51,
        61,
        94,
        99,
        101,
        107,
        109,
        111
      ],
      "ridge": [
        1,
        31,
        51,
        61,
        99,
        101,
        107,
        109,
        111
      ],
      "compatible_partners": [
        [
          1,
          23,
          31,
          40,
          49,
          51,
          61,
          99,
          101,
          107,
          109,
          111,
          114
        ]
      ]
    },
    {
      "facet": [
        1,
        6,
        10,
        24,
        28,
        43,
        51,
        94,
        103,
        105,
        107,
        111,
        118
      ],
      "forced_by": [
        1,
        6,
        10,
        19,
        43,
        51,
        61,
        94,
        103,
        105,
        107,
        109,
        111
      ],
      "ridge": [
        1,
        6,
        10,
        43,
        51,
        94,
        103,
        105,
        107,
        111
      ],
      "compatible_partners": [
        [
          1,
          6,
          10,
          24,
          28,
          43,
          51,
          94,
          103,
          105,
          107,
          111,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        6,
        19,
        24,
        37,
        43,
        61,
        94,
        103,
        105,
        109,
        111,
        118
      ],
      "forced_by": [
        1,
        6,
        10,
        19,
        43,
        51,
        61,
        94,
        103,
        105,
        107,
        109,
        111
      ],
      "ridge": [
        1,
        6,
        19,
        43,
        61,
        94,
        103,
        105,
        109,
        111
      ],
      "compatible_partners": [
        [
          1,
          6,
          19,
          24,
          37,
          43,
          61,
          94,
          103,
          105,
          109,
          111,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        10,
        19,
        28,
        37,
        51,
        61,
        94,
        103,
        107,
        109,
        111,
        118
      ],
      "forced_by": [
        1,
        6,
        10,
        19,
        43,
        51,
        61,
        94,
        103,
        105,
        107,
        109,
        111
      ],
      "ridge": [
        1,
        10,
        19,
        51,
        61,
        94,
        103,
        107,
        109,
        111
      ],
      "compatible_partners": [
        [
          1,
          10,
          19,
          28,
          37,
          51,
          61,
          94,
          103,
          107,
          109,
          111,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        24,
        28,
        37,
        43,
        51,
        61,
        103,
        105,
        107,
        109,
        111,
        118
      ],
      "forced_by": [
        1,
        6,
        10,
        19,
        43,
        51,
        61,
        94,
        103,
        105,
        107,
        109,
        111
      ],
      "ridge": [
        1,
        43,
        51,
        61,
        103,
        105,
        107,
        109,
        111
      ],
      "compatible_partners": [
        [
          1,
          24,
          28,
          37,
          43,
          51,
          61,
          103,
          105,
          107,
          109,
          111,
          118
        ]
      ]
    },
    {
      "facet": [
        2,
        19,
        23,
        27,
        31,
        35,
        49,
        57,
        61,
        94,
        111,
        112,
        114
      ],
      "forced_by": [
        2,
        19,
        27,
        31,
        35,
        57,
        61,
        62,
        79,
        80,
        94,
        111,
        112
      ],
      "ridge": [
        2,
        19,
        27,
        31,
        35,
        57,
        61,
        94,
        111,
        112
      ],
      "compatible_partners": [
        [
          2,
          19,
          23,
          27,
          31,
          35,
          49,
          57,
          61,
          94,
          111,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        2,
        23,
        27,
        31,
        35,
        62,
        79,
        80,
        82,
        94,
        111,
        112,
        114
      ],
      "forced_by": [
        2,
        19,
        27,
        31,
        35,
        57,
        61,
        62,
        79,
        80,
        94,
        111,
        112
      ],
      "ridge": [
        2,
        27,
        31,
        35,
        62,
        79,
        80,
        94,
        111,
        112
      ],
      "compatible_partners": [
        [
          2,
          23,
          27,
          31,
          35,
          62,
          79,
          80,
          82,
          94,
          111,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        19,
        35,
        49,
        57,
        61,
        62,
        79,
        80,
        82,
        94,
        111,
        112,
        114
      ],
      "forced_by": [
        2,
        19,
        27,
        31,
        35,
        57,
        61,
        62,
        79,
        80,
        94,
        111,
        112
      ],
      "ridge": [
        19,
        35,
        57,
        61,
        62,
        79,
        80,
        94,
        111,
        112
      ],
      "compatible_partners": [
        [
          19,
          35,
          49,
          57,
          61,
          62,
          79,
          80,
          82,
          94,
          111,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        23,
        27,
        31,
        35,
        49,
        57,
        61,
        79,
        80,
        82,
        111,
        112,
        114
      ],
      "forced_by": [
        2,
        19,
        27,
        31,
        35,
        57,
        61,
        62,
        79,
        80,
        94,
        111,
        112
      ],
      "ridge": [
        27,
        31,
        35,
        57,
        61,
        79,
        80,
        111,
        112
      ],
      "compatible_partners": [
        [
          23,
          27,
          31,
          35,
          49,
          57,
          61,
          79,
          80,
          82,
          111,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        6,
        19,
        24,
        37,
        39,
        43,
        47,
        57,
        61,
        94,
        111,
        112,
        118
      ],
      "forced_by": [
        6,
        19,
        39,
        43,
        47,
        57,
        61,
        62,
        79,
        80,
        94,
        111,
        112
      ],
      "ridge": [
        6,
        19,
        39,
        43,
        47,
        57,
        61,
        94,
        111,
        112
      ],
      "compatible_partners": [
        [
          6,
          19,
          24,
          37,
          39,
          43,
          47,
          57,
          61,
          94,
          111,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        6,
        24,
        39,
        43,
        47,
        62,
        79,
        80,
        86,
        94,
        111,
        112,
        118
      ],
      "forced_by": [
        6,
        19,
        39,
        43,
        47,
        57,
        61,
        62,
        79,
        80,
        94,
        111,
        112
      ],
      "ridge": [
        6,
        39,
        43,
        47,
        62,
        79,
        80,
        94,
        111,
        112
      ],
      "compatible_partners": [
        [
          6,
          24,
          39,
          43,
          47,
          62,
          79,
          80,
          86,
          94,
          111,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        19,
        37,
        47,
        57,
        61,
        62,
        79,
        80,
        86,
        94,
        111,
        112,
        118
      ],
      "forced_by": [
        6,
        19,
        39,
        43,
        47,
        57,
        61,
        62,
        79,
        80,
        94,
        111,
        112
      ],
      "ridge": [
        19,
        47,
        57,
        61,
        62,
        79,
        80,
        94,
        111,
        112
      ],
      "compatible_partners": [
        [
          19,
          37,
          47,
          57,
          61,
          62,
          79,
          80,
          86,
          94,
          111,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        24,
        37,
        39,
        43,
        47,
        57,
        61,
        79,
        80,
        86,
        111,
        112,
        118
      ],
      "forced_by": [
        6,
        19,
        39,
        43,
        47,
        57,
        61,
        62,
        79,
        80,
        94,
        111,
        112
      ],
      "ridge": [
        39,
        43,
        47,
        57,
        61,
        79,
        80,
        111,
        112
      ],
      "compatible_partners": [
        [
          24,
          37,
          39,
          43,
          47,
          57,
          61,
          79,
          80,
          86,
          111,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        10,
        19,
        28,
        37,
        40,
        49,
        51,
        55,
        61,
        94,
        111,
        114,
        118
      ],
      "forced_by": [
        10,
        19,
        40,
        49,
        51,
        55,
        61,
        62,
        79,
        82,
        94,
        111,
        114
      ],
      "ridge": [
        10,
        19,
        40,
        49,
        51,
        55,
        61,
        94,
        111,
        114
      ],
      "compatible_partners": [
        [
          10,
          19,
          28,
          37,
          40,
          49,
          51,
          55,
          61,
          94,
          111,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        10,
        28,
        40,
        51,
        55,
        62,
        79,
        82,
        86,
        94,
        111,
        114,
        118
      ],
      "forced_by": [
        10,
        19,
        40,
        49,
        51,
        55,
        61,
        62,
        79,
        82,
        94,
        111,
        114
      ],
      "ridge": [
        10,
        40,
        51,
        55,
        62,
        79,
        82,
        94,
        111,
        114
      ],
      "compatible_partners": [
        [
          10,
          28,
          40,
          51,
          55,
          62,
          79,
          82,
          86,
          94,
          111,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        19,
        37,
        49,
        55,
        61,
        62,
        79,
        82,
        86,
        94,
        111,
        114,
        118
      ],
      "forced_by": [
        10,
        19,
        40,
        49,
        51,
        55,
        61,
        62,
        79,
        82,
        94,
        111,
        114
      ],
      "ridge": [
        19,
        49,
        55,
        61,
        62,
        79,
        82,
        94,
        111,
        114
      ],
      "compatible_partners": [
        [
          19,
          37,
          49,
          55,
          61,
          62,
          79,
          82,
          86,
          94,
          111,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        28,
        37,
        40,
        49,
        51,
        55,
        61,
        79,
        82,
        86,
        111,
        114,
        118
      ],
      "forced_by": [
        10,
        19,
        40,
        49,
        51,
        55,
        61,
        62,
        79,
        82,
        94,
        111,
        114
      ],
      "ridge": [
        40,
        49,
        51,
        55,
        61,
        79,
        82,
        111,
        114
      ],
      "compatible_partners": [
        [
          28,
          37,
          40,
          49,
          51,
          55,
          61,
          79,
          82,
          86,
          111,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        0,
        32,
        37,
        44,
        49,
        52,
        57,
        76,
        77,
        80,
        82,
        86,
        92
      ],
      "forced_by": [
        0,
        14,
        19,
        32,
        37,
        44,
        49,
        52,
        57,
        62,
        76,
        77,
        80,
        82,
        86
      ],
      "ridge": [
        0,
        32,
        37,
        44,
        49,
        52,
        57,
        76,
        77,
        80,
        82,
        86
      ],
      "compatible_partners": [
        [
          0,
          32,
          37,
          44,
          49,
          52,
          57,
          76,
          77,
          80,
          82,
          86,
          92
        ]
      ]
    },
    {
      "facet": [
        14,
        19,
        32,
        37,
        44,
        49,
        52,
        57,
        59,
        62,
        80,
        82,
        86
      ],
      "forced_by": [
        0,
        14,
        19,
        32,
        37,
        44,
        49,
        52,
        57,
        62,
        76,
        77,
        80,
        82,
        86
      ],
      "ridge": [
        14,
        19,
        32,
        37,
        44,
        49,
        52,
        57,
        62,
        80,
        82,
        86
      ],
      "compatible_partners": [
        [
          14,
          19,
          32,
          37,
          44,
          49,
          52,
          57,
          59,
          62,
          80,
          82,
          86
        ]
      ]
    },
    {
      "facet": [
        14,
        19,
        32,
        37,
        44,
        49,
        52,
        57,
        76,
        77,
        108,
        109
      ],
      "forced_by": [
        0,
        14,
        19,
        32,
        37,
        44,
        49,
        52,
        57,
        62,
        76,
        77,
        80,
        82,
        86
      ],
      "ridge": [
        14,
        19,
        32,
        37,
        44,
        49,
        52,
        57,
        76,
        77
      ],
      "compatible_partners": [
        [
          14,
          19,
          32,
          37,
          44,
          49,
          52,
          57,
          76,
          77,
          108,
          109
        ]
      ]
    },
    {
      "facet": [
        2,
        14,
        19,
        23,
        27,
        44,
        49,
        52,
        57,
        100,
        101,
        108,
        109
      ],
      "forced_by": [
        2,
        14,
        19,
        23,
        27,
        44,
        49,
        52,
        57,
        69,
        76,
        77,
        101,
        108,
        109
      ],
      "ridge": [
        2,
        14,
        19,
        23,
        27,
        44,
        49,
        52,
        57,
        101,
        108,
        109
      ],
      "compatible_partners": [
        [
          2,
          14,
          19,
          23,
          27,
          44,
          49,
          52,
          57,
          100,
          101,
          108,
          109
        ]
      ]
    },
    {
      "facet": [
        23,
        27,
        41,
        44,
        49,
        52,
        57,
        69,
        76,
        77,
        101,
        108,
        109
      ],
      "forced_by": [
        2,
        14,
        19,
        23,
        27,
        44,
        49,
        52,
        57,
        69,
        76,
        77,
        101,
        108,
        109
      ],
      "ridge": [
        23,
        27,
        44,
        49,
        52,
        57,
        69,
        76,
        77,
        101,
        108,
        109
      ],
      "compatible_partners": [
        [
          23,
          27,
          41,
          44,
          49,
          52,
          57,
          69,
          76,
          77,
          101,
          108,
          109
        ]
      ]
    },
    {
      "facet": [
        6,
        14,
        19,
        24,
        32,
        37,
        39,
        52,
        57,
        104,
        105,
        108,
        109
      ],
      "forced_by": [
        6,
        14,
        19,
        24,
        32,
        37,
        39,
        52,
        57,
        73,
        76,
        77,
        105,
        108,
        109
      ],
      "ridge": [
        6,
        14,
        19,
        24,
        32,
        37,
        39,
        52,
        57,
        105,
        108,
        109
      ],
      "compatible_partners": [
        [
          6,
          14,
          19,
          24,
          32,
          37,
          39,
          52,
          57,
          104,
          105,
          108,
          109
        ]
      ]
    },
    {
      "facet": [
        24,
        29,
        32,
        37,
        39,
        52,
        57,
        73,
        76,
        77,
        105,
        108,
        109
      ],
      "forced_by": [
        6,
        14,
        19,
        24,
        32,
        37,
        39,
        52,
        57,
        73,
        76,
        77,
        105,
        108,
        109
      ],
      "ridge": [
        24,
        32,
        37,
        39,
        52,
        57,
        73,
        76,
        77,
        105,
        108,
        109
      ],
      "compatible_partners": [
        [
          24,
          29,
          32,
          37,
          39,
          52,
          57,
          73,
          76,
          77,
          105,
          108,
          109
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        9,
        13,
        32,
        44,
        52,
        76,
        80,
        82,
        86,
        92,
        93
      ],
      "forced_by": [
        0,
        9,
        13,
        44,
        49,
        52,
        57,
        76,
        77,
        80,
        82,
        92,
        93
      ],
      "ridge": [
        0,
        9,
        13,
        44,
        52,
        76,
        80,
        82,
        92,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          9,
          13,
          32,
          44,
          52,
          76,
          80,
          82,
          86,
          92,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        9,
        13,
        37,
        49,
        57,
        77,
        80,
        82,
        86,
        92,
        93
      ],
      "forced_by": [
        0,
        9,
        13,
        44,
        49,
        52,
        57,
        76,
        77,
        80,
        82,
        92,
        93
      ],
      "ridge": [
        0,
        9,
        13,
        49,
        57,
        77,
        80,
        82,
        92,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          9,
          13,
          37,
          49,
          57,
          77,
          80,
          82,
          86,
          92,
          93
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        13,
        32,
        37,
        44,
        49,
        52,
        57,
        76,
        77,
        92,
        93
      ],
      "forced_by": [
        0,
        9,
        13,
        44,
        49,
        52,
        57,
        76,
        77,
        80,
        82,
        92,
        93
      ],
      "ridge": [
        9,
        13,
        44,
        49,
        52,
        57,
        76,
        77,
        92,
        93
      ],
      "compatible_partners": [
        [
          5,
          9,
          13,
          32,
          37,
          44,
          49,
          52,
          57,
          76,
          77,
          92,
          93
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        13,
        32,
        37,
        44,
        49,
        52,
        57,
        80,
        82,
        86,
        92
      ],
      "forced_by": [
        0,
        9,
        13,
        44,
        49,
        52,
        57,
        76,
        77,
        80,
        82,
        92,
        93
      ],
      "ridge": [
        9,
        13,
        44,
        49,
        52,
        57,
        80,
        82,
        92
      ],
      "compatible_partners": [
        [
          5,
          9,
          13,
          32,
          37,
          44,
          49,
          52,
          57,
          80,
          82,
          86,
          92
        ]
      ]
    },
    {
      "facet": [
        9,
        13,
        23,
        27,
        41,
        44,
        49,
        52,
        57,
        101,
        108,
        109,
        125
      ],
      "forced_by": [
        9,
        13,
        23,
        27,
        41,
        44,
        49,
        52,
        57,
        69,
        76,
        77,
        93
      ],
      "ridge": [
        9,
        13,
        23,
        27,
        41,
        44,
        49,
        52,
        57
      ],
      "compatible_partners": [
        [
          9,
          13,
          23,
          27,
          41,
          44,
          49,
          52,
          57,
          101,
          108,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        9,
        13,
        23,
        27,
        41,
        44,
        52,
        69,
        76,
        93,
        101,
        108,
        125
      ],
      "forced_by": [
        9,
        13,
        23,
        27,
        41,
        44,
        49,
        52,
        57,
        69,
        76,
        77,
        93
      ],
      "ridge": [
        9,
        13,
        23,
        27,
        41,
        44,
        52,
        69,
        76,
        93
      ],
      "compatible_partners": [
        [
          9,
          13,
          23,
          27,
          41,
          44,
          52,
          69,
          76,
          93,
          101,
          108,
          125
        ]
      ]
    },
    {
      "facet": [
        9,
        13,
        23,
        27,
        41,
        49,
        57,
        69,
        77,
        93,
        101,
        109,
        125
      ],
      "forced_by": [
        9,
        13,
        23,
        27,
        41,
        44,
        49,
        52,
        57,
        69,
        76,
        77,
        93
      ],
      "ridge": [
        9,
        13,
        23,
        27,
        41,
        49,
        57,
        69,
        77,
        93
      ],
      "compatible_partners": [
        [
          9,
          13,
          23,
          27,
          41,
          49,
          57,
          69,
          77,
          93,
          101,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        9,
        13,
        41,
        44,
        49,
        52,
        57,
        76,
        77,
        93,
        108,
        109,
        125
      ],
      "forced_by": [
        9,
        13,
        23,
        27,
        41,
        44,
        49,
        52,
        57,
        69,
        76,
        77,
        93
      ],
      "ridge": [
        9,
        13,
        41,
        44,
        49,
        52,
        57,
        76,
        77,
        93
      ],
      "compatible_partners": [
        [
          9,
          13,
          41,
          44,
          49,
          52,
          57,
          76,
          77,
          93,
          108,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        9,
        13,
        23,
        27,
        44,
        49,
        52,
        57,
        101,
        108,
        109,
        112,
        114,
        125
      ],
      "forced_by": [
        9,
        13,
        23,
        27,
        44,
        49,
        52,
        57,
        80,
        82,
        112,
        114
      ],
      "ridge": [
        9,
        13,
        23,
        27,
        44,
        49,
        52,
        57,
        112,
        114
      ],
      "compatible_partners": [
        [
          1,
          9,
          13,
          23,
          27,
          44,
          49,
          52,
          57,
          101,
          108,
          109,
          112,
          114,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        13,
        32,
        37,
        44,
        49,
        52,
        57,
        80,
        82,
        86,
        112,
        114,
        118
      ],
      "forced_by": [
        9,
        13,
        23,
        27,
        44,
        49,
        52,
        57,
        80,
        82,
        112,
        114
      ],
      "ridge": [
        9,
        13,
        44,
        49,
        52,
        57,
        80,
        82,
        112,
        114
      ],
      "compatible_partners": [
        [
          5,
          9,
          13,
          32,
          37,
          44,
          49,
          52,
          57,
          80,
          82,
          86,
          112,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        5,
        13,
        24,
        29,
        32,
        37,
        39,
        52,
        57,
        105,
        108,
        109,
        125
      ],
      "forced_by": [
        5,
        13,
        24,
        29,
        32,
        37,
        39,
        52,
        57,
        73,
        76,
        77,
        93
      ],
      "ridge": [
        5,
        13,
        24,
        29,
        32,
        37,
        39,
        52,
        57
      ],
      "compatible_partners": [
        [
          5,
          13,
          24,
          29,
          32,
          37,
          39,
          52,
          57,
          105,
          108,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        13,
        24,
        29,
        32,
        39,
        52,
        73,
        76,
        93,
        105,
        108,
        125
      ],
      "forced_by": [
        5,
        13,
        24,
        29,
        32,
        37,
        39,
        52,
        57,
        73,
        76,
        77,
        93
      ],
      "ridge": [
        5,
        13,
        24,
        29,
        32,
        39,
        52,
        73,
        76,
        93
      ],
      "compatible_partners": [
        [
          5,
          13,
          24,
          29,
          32,
          39,
          52,
          73,
          76,
          93,
          105,
          108,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        13,
        24,
        29,
        37,
        39,
        57,
        73,
        77,
        93,
        105,
        109,
        125
      ],
      "forced_by": [
        5,
        13,
        24,
        29,
        32,
        37,
        39,
        52,
        57,
        73,
        76,
        77,
        93
      ],
      "ridge": [
        5,
        13,
        24,
        29,
        37,
        39,
        57,
        73,
        77,
        93
      ],
      "compatible_partners": [
        [
          5,
          13,
          24,
          29,
          37,
          39,
          57,
          73,
          77,
          93,
          105,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        13,
        29,
        32,
        37,
        52,
        57,
        76,
        77,
        93,
        108,
        109,
        125
      ],
      "forced_by": [
        5,
        13,
        24,
        29,
        32,
        37,
        39,
        52,
        57,
        73,
        76,
        77,
        93
      ],
      "ridge": [
        5,
        13,
        29,
        32,
        37,
        52,
        57,
        76,
        77,
        93
      ],
      "compatible_partners": [
        [
          5,
          13,
          29,
          32,
          37,
          52,
          57,
          76,
          77,
          93,
          108,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        13,
        24,
        32,
        37,
        39,
        52,
        57,
        105,
        108,
        109,
        112,
        118,
        125
      ],
      "forced_by": [
        5,
        13,
        24,
        32,
        37,
        39,
        52,
        57,
        80,
        86,
        112,
        118
      ],
      "ridge": [
        5,
        13,
        24,
        32,
        37,
        39,
        52,
        57,
        112,
        118
      ],
      "compatible_partners": [
        [
          1,
          5,
          13,
          24,
          32,
          37,
          39,
          52,
          57,
          105,
          108,
          109,
          112,
          118,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        14,
        23,
        27,
        44,
        52,
        94,
        100,
        101,
        108,
        112,
        114
      ],
      "forced_by": [
        1,
        2,
        14,
        19,
        27,
        52,
        57,
        94,
        100,
        101,
        108,
        109,
        112
      ],
      "ridge": [
        1,
        2,
        14,
        27,
        52,
        94,
        100,
        101,
        108,
        112
      ],
      "compatible_partners": [
        [
          1,
          2,
          14,
          23,
          27,
          44,
          52,
          94,
          100,
          101,
          108,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        19,
        23,
        27,
        49,
        57,
        94,
        100,
        101,
        109,
        112,
        114
      ],
      "forced_by": [
        1,
        2,
        14,
        19,
        27,
        52,
        57,
        94,
        100,
        101,
        108,
        109,
        112
      ],
      "ridge": [
        1,
        2,
        19,
        27,
        57,
        94,
        100,
        101,
        109,
        112
      ],
      "compatible_partners": [
        [
          1,
          2,
          19,
          23,
          27,
          49,
          57,
          94,
          100,
          101,
          109,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        1,
        14,
        19,
        44,
        49,
        52,
        57,
        94,
        100,
        108,
        109,
        112,
        114
      ],
      "forced_by": [
        1,
        2,
        14,
        19,
        27,
        52,
        57,
        94,
        100,
        101,
        108,
        109,
        112
      ],
      "ridge": [
        1,
        14,
        19,
        52,
        57,
        94,
        100,
        108,
        109,
        112
      ],
      "compatible_partners": [
        [
          1,
          14,
          19,
          44,
          49,
          52,
          57,
          94,
          100,
          108,
          109,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        1,
        23,
        27,
        44,
        49,
        52,
        57,
        100,
        101,
        108,
        109,
        112,
        114
      ],
      "forced_by": [
        1,
        2,
        14,
        19,
        27,
        52,
        57,
        94,
        100,
        101,
        108,
        109,
        112
      ],
      "ridge": [
        1,
        27,
        52,
        57,
        100,
        101,
        108,
        109,
        112
      ],
      "compatible_partners": [
        [
          1,
          23,
          27,
          44,
          49,
          52,
          57,
          100,
          101,
          108,
          109,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        1,
        6,
        14,
        24,
        32,
        39,
        52,
        94,
        104,
        105,
        108,
        112,
        118
      ],
      "forced_by": [
        1,
        6,
        14,
        19,
        39,
        52,
        57,
        94,
        104,
        105,
        108,
        109,
        112
      ],
      "ridge": [
        1,
        6,
        14,
        39,
        52,
        94,
        104,
        105,
        108,
        112
      ],
      "compatible_partners": [
        [
          1,
          6,
          14,
          24,
          32,
          39,
          52,
          94,
          104,
          105,
          108,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        6,
        19,
        24,
        37,
        39,
        57,
        94,
        104,
        105,
        109,
        112,
        118
      ],
      "forced_by": [
        1,
        6,
        14,
        19,
        39,
        52,
        57,
        94,
        104,
        105,
        108,
        109,
        112
      ],
      "ridge": [
        1,
        6,
        19,
        39,
        57,
        94,
        104,
        105,
        109,
        112
      ],
      "compatible_partners": [
        [
          1,
          6,
          19,
          24,
          37,
          39,
          57,
          94,
          104,
          105,
          109,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        14,
        19,
        32,
        37,
        52,
        57,
        94,
        104,
        108,
        109,
        112,
        118
      ],
      "forced_by": [
        1,
        6,
        14,
        19,
        39,
        52,
        57,
        94,
        104,
        105,
        108,
        109,
        112
      ],
      "ridge": [
        1,
        14,
        19,
        52,
        57,
        94,
        104,
        108,
        109,
        112
      ],
      "compatible_partners": [
        [
          1,
          14,
          19,
          32,
          37,
          52,
          57,
          94,
          104,
          108,
          109,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        24,
        32,
        37,
        39,
        52,
        57,
        104,
        105,
        108,
        109,
        112,
        118
      ],
      "forced_by": [
        1,
        6,
        14,
        19,
        39,
        52,
        57,
        94,
        104,
        105,
        108,
        109,
        112
      ],
      "ridge": [
        1,
        39,
        52,
        57,
        104,
        105,
        108,
        109,
        112
      ],
      "compatible_partners": [
        [
          1,
          24,
          32,
          37,
          39,
          52,
          57,
          104,
          105,
          108,
          109,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        14,
        19,
        32,
        37,
        44,
        49,
        52,
        57,
        59,
        94,
        112,
        114,
        118
      ],
      "forced_by": [
        14,
        19,
        44,
        49,
        52,
        57,
        59,
        62,
        80,
        82,
        94,
        112,
        114
      ],
      "ridge": [
        14,
        19,
        44,
        49,
        52,
        57,
        59,
        94,
        112,
        114
      ],
      "compatible_partners": [
        [
          14,
          19,
          32,
          37,
          44,
          49,
          52,
          57,
          59,
          94,
          112,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        14,
        32,
        44,
        52,
        59,
        62,
        80,
        82,
        86,
        94,
        112,
        114,
        118
      ],
      "forced_by": [
        14,
        19,
        44,
        49,
        52,
        57,
        59,
        62,
        80,
        82,
        94,
        112,
        114
      ],
      "ridge": [
        14,
        44,
        52,
        59,
        62,
        80,
        82,
        94,
        112,
        114
      ],
      "compatible_partners": [
        [
          14,
          32,
          44,
          52,
          59,
          62,
          80,
          82,
          86,
          94,
          112,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        19,
        37,
        49,
        57,
        59,
        62,
        80,
        82,
        86,
        94,
        112,
        114,
        118
      ],
      "forced_by": [
        14,
        19,
        44,
        49,
        52,
        57,
        59,
        62,
        80,
        82,
        94,
        112,
        114
      ],
      "ridge": [
        19,
        49,
        57,
        59,
        62,
        80,
        82,
        94,
        112,
        114
      ],
      "compatible_partners": [
        [
          19,
          37,
          49,
          57,
          59,
          62,
          80,
          82,
          86,
          94,
          112,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        32,
        37,
        44,
        49,
        52,
        57,
        59,
        80,
        82,
        86,
        112,
        114,
        118
      ],
      "forced_by": [
        14,
        19,
        44,
        49,
        52,
        57,
        59,
        62,
        80,
        82,
        94,
        112,
        114
      ],
      "ridge": [
        44,
        49,
        52,
        57,
        59,
        80,
        82,
        112,
        114
      ],
      "compatible_partners": [
        [
          32,
          37,
          44,
          49,
          52,
          57,
          59,
          80,
          82,
          86,
          112,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        10,
        14,
        19,
        28,
        32,
        37,
        40,
        44,
        49,
        106,
        107,
        108,
        109
      ],
      "forced_by": [
        10,
        14,
        19,
        28,
        32,
        37,
        40,
        44,
        49,
        75,
        76,
        77,
        107,
        108,
        109
      ],
      "ridge": [
        10,
        14,
        19,
        28,
        32,
        37,
        40,
        44,
        49,
        107,
        108,
        109
      ],
      "compatible_partners": [
        [
          10,
          14,
          19,
          28,
          32,
          37,
          40,
          44,
          49,
          106,
          107,
          108,
          109
        ]
      ]
    },
    {
      "facet": [
        25,
        28,
        32,
        37,
        40,
        44,
        49,
        75,
        76,
        77,
        107,
        108,
        109
      ],
      "forced_by": [
        10,
        14,
        19,
        28,
        32,
        37,
        40,
        44,
        49,
        75,
        76,
        77,
        107,
        108,
        109
      ],
      "ridge": [
        28,
        32,
        37,
        40,
        44,
        49,
        75,
        76,
        77,
        107,
        108,
        109
      ],
      "compatible_partners": [
        [
          25,
          28,
          32,
          37,
          40,
          44,
          49,
          75,
          76,
          77,
          107,
          108,
          109
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        25,
        28,
        32,
        37,
        40,
        44,
        49,
        107,
        108,
        109,
        125
      ],
      "forced_by": [
        5,
        9,
        25,
        28,
        32,
        37,
        40,
        44,
        49,
        75,
        76,
        77,
        93
      ],
      "ridge": [
        5,
        9,
        25,
        28,
        32,
        37,
        40,
        44,
        49
      ],
      "compatible_partners": [
        [
          5,
          9,
          25,
          28,
          32,
          37,
          40,
          44,
          49,
          107,
          108,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        25,
        28,
        32,
        40,
        44,
        75,
        76,
        93,
        107,
        108,
        125
      ],
      "forced_by": [
        5,
        9,
        25,
        28,
        32,
        37,
        40,
        44,
        49,
        75,
        76,
        77,
        93
      ],
      "ridge": [
        5,
        9,
        25,
        28,
        32,
        40,
        44,
        75,
        76,
        93
      ],
      "compatible_partners": [
        [
          5,
          9,
          25,
          28,
          32,
          40,
          44,
          75,
          76,
          93,
          107,
          108,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        25,
        28,
        37,
        40,
        49,
        75,
        77,
        93,
        107,
        109,
        125
      ],
      "forced_by": [
        5,
        9,
        25,
        28,
        32,
        37,
        40,
        44,
        49,
        75,
        76,
        77,
        93
      ],
      "ridge": [
        5,
        9,
        25,
        28,
        37,
        40,
        49,
        75,
        77,
        93
      ],
      "compatible_partners": [
        [
          5,
          9,
          25,
          28,
          37,
          40,
          49,
          75,
          77,
          93,
          107,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        25,
        32,
        37,
        44,
        49,
        76,
        77,
        93,
        108,
        109,
        125
      ],
      "forced_by": [
        5,
        9,
        25,
        28,
        32,
        37,
        40,
        44,
        49,
        75,
        76,
        77,
        93
      ],
      "ridge": [
        5,
        9,
        25,
        32,
        37,
        44,
        49,
        76,
        77,
        93
      ],
      "compatible_partners": [
        [
          5,
          9,
          25,
          32,
          37,
          44,
          49,
          76,
          77,
          93,
          108,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        9,
        28,
        32,
        37,
        40,
        44,
        49,
        107,
        108,
        109,
        114,
        118,
        125
      ],
      "forced_by": [
        5,
        9,
        28,
        32,
        37,
        40,
        44,
        49,
        82,
        86,
        114,
        118
      ],
      "ridge": [
        5,
        9,
        28,
        32,
        37,
        40,
        44,
        49,
        114,
        118
      ],
      "compatible_partners": [
        [
          1,
          5,
          9,
          28,
          32,
          37,
          40,
          44,
          49,
          107,
          108,
          109,
          114,
          118,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        10,
        14,
        28,
        32,
        40,
        44,
        94,
        106,
        107,
        108,
        114,
        118
      ],
      "forced_by": [
        1,
        10,
        14,
        19,
        40,
        44,
        49,
        94,
        106,
        107,
        108,
        109,
        114
      ],
      "ridge": [
        1,
        10,
        14,
        40,
        44,
        94,
        106,
        107,
        108,
        114
      ],
      "compatible_partners": [
        [
          1,
          10,
          14,
          28,
          32,
          40,
          44,
          94,
          106,
          107,
          108,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        10,
        19,
        28,
        37,
        40,
        49,
        94,
        106,
        107,
        109,
        114,
        118
      ],
      "forced_by": [
        1,
        10,
        14,
        19,
        40,
        44,
        49,
        94,
        106,
        107,
        108,
        109,
        114
      ],
      "ridge": [
        1,
        10,
        19,
        40,
        49,
        94,
        106,
        107,
        109,
        114
      ],
      "compatible_partners": [
        [
          1,
          10,
          19,
          28,
          37,
          40,
          49,
          94,
          106,
          107,
          109,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        14,
        19,
        32,
        37,
        44,
        49,
        94,
        106,
        108,
        109,
        114,
        118
      ],
      "forced_by": [
        1,
        10,
        14,
        19,
        40,
        44,
        49,
        94,
        106,
        107,
        108,
        109,
        114
      ],
      "ridge": [
        1,
        14,
        19,
        44,
        49,
        94,
        106,
        108,
        109,
        114
      ],
      "compatible_partners": [
        [
          1,
          14,
          19,
          32,
          37,
          44,
          49,
          94,
          106,
          108,
          109,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        28,
        32,
        37,
        40,
        44,
        49,
        106,
        107,
        108,
        109,
        114,
        118
      ],
      "forced_by": [
        1,
        10,
        14,
        19,
        40,
        44,
        49,
        94,
        106,
        107,
        108,
        109,
        114
      ],
      "ridge": [
        1,
        40,
        44,
        49,
        106,
        107,
        108,
        109,
        114
      ],
      "compatible_partners": [
        [
          1,
          28,
          32,
          37,
          40,
          44,
          49,
          106,
          107,
          108,
          109,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        0,
        9,
        13,
        17,
        20,
        23,
        27,
        31,
        34,
        69,
        78,
        79,
        80,
        82,
        93
      ],
      "forced_by": [
        0,
        2,
        23,
        27,
        31,
        34,
        62,
        69,
        78,
        79,
        80,
        82
      ],
      "ridge": [
        0,
        23,
        27,
        31,
        34,
        69,
        78,
        79,
        80,
        82
      ],
      "compatible_partners": [
        [
          0,
          9,
          13,
          17,
          20,
          23,
          27,
          31,
          34,
          69,
          78,
          79,
          80,
          82,
          93
        ]
      ]
    },
    {
      "facet": [
        0,
        62,
        78,
        79,
        80,
        82,
        86
      ],
      "forced_by": [
        0,
        2,
        23,
        27,
        31,
        34,
        62,
        69,
        78,
        79,
        80,
        82
      ],
      "ridge": [
        0,
        62,
        78,
        79,
        80,
        82
      ],
      "compatible_partners": [
        [
          0,
          62,
          78,
          79,
          80,
          82,
          86
        ]
      ]
    },
    {
      "facet": [
        2,
        23,
        27,
        31,
        34,
        62,
        78,
        79,
        80,
        82,
        94,
        110,
        111,
        112,
        114
      ],
      "forced_by": [
        0,
        2,
        23,
        27,
        31,
        34,
        62,
        69,
        78,
        79,
        80,
        82
      ],
      "ridge": [
        2,
        23,
        27,
        31,
        34,
        62,
        78,
        79,
        80,
        82
      ],
      "compatible_partners": [
        [
          2,
          23,
          27,
          31,
          34,
          62,
          78,
          79,
          80,
          82,
          94,
          110,
          111,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        2,
        23,
        27,
        31,
        34,
        69,
        101
      ],
      "forced_by": [
        0,
        2,
        23,
        27,
        31,
        34,
        62,
        69,
        78,
        79,
        80,
        82
      ],
      "ridge": [
        2,
        23,
        27,
        31,
        34,
        69
      ],
      "compatible_partners": [
        [
          2,
          23,
          27,
          31,
          34,
          69,
          101
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        13,
        17,
        20,
        24,
        39,
        43,
        46,
        73,
        78,
        79,
        80,
        86,
        93
      ],
      "forced_by": [
        0,
        6,
        24,
        39,
        43,
        46,
        62,
        73,
        78,
        79,
        80,
        86
      ],
      "ridge": [
        0,
        24,
        39,
        43,
        46,
        73,
        78,
        79,
        80,
        86
      ],
      "compatible_partners": [
        [
          0,
          5,
          13,
          17,
          20,
          24,
          39,
          43,
          46,
          73,
          78,
          79,
          80,
          86,
          93
        ]
      ]
    },
    {
      "facet": [
        6,
        24,
        39,
        43,
        46,
        62,
        78,
        79,
        80,
        86,
        94,
        110,
        111,
        112,
        118
      ],
      "forced_by": [
        0,
        6,
        24,
        39,
        43,
        46,
        62,
        73,
        78,
        79,
        80,
        86
      ],
      "ridge": [
        6,
        24,
        39,
        43,
        46,
        62,
        78,
        79,
        80,
        86
      ],
      "compatible_partners": [
        [
          6,
          24,
          39,
          43,
          46,
          62,
          78,
          79,
          80,
          86,
          94,
          110,
          111,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        6,
        24,
        39,
        43,
        46,
        73,
        105
      ],
      "forced_by": [
        0,
        6,
        24,
        39,
        43,
        46,
        62,
        73,
        78,
        79,
        80,
        86
      ],
      "ridge": [
        6,
        24,
        39,
        43,
        46,
        73
      ],
      "compatible_partners": [
        [
          6,
          24,
          39,
          43,
          46,
          73,
          105
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        6,
        27,
        31,
        34,
        39,
        43,
        46,
        94,
        101,
        105,
        110,
        111,
        112
      ],
      "forced_by": [
        2,
        6,
        27,
        31,
        34,
        39,
        43,
        46,
        69,
        73,
        101,
        105
      ],
      "ridge": [
        2,
        6,
        27,
        31,
        34,
        39,
        43,
        46,
        101,
        105
      ],
      "compatible_partners": [
        [
          1,
          2,
          6,
          27,
          31,
          34,
          39,
          43,
          46,
          94,
          101,
          105,
          110,
          111,
          112
        ]
      ]
    },
    {
      "facet": [
        13,
        17,
        20,
        27,
        31,
        34,
        39,
        43,
        46,
        69,
        73,
        93,
        101,
        105,
        125
      ],
      "forced_by": [
        2,
        6,
        27,
        31,
        34,
        39,
        43,
        46,
        69,
        73,
        101,
        105
      ],
      "ridge": [
        27,
        31,
        34,
        39,
        43,
        46,
        69,
        73,
        101,
        105
      ],
      "compatible_partners": [
        [
          13,
          17,
          20,
          27,
          31,
          34,
          39,
          43,
          46,
          69,
          73,
          93,
          101,
          105,
          125
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        9,
        17,
        20,
        28,
        40,
        51,
        54,
        75,
        78,
        79,
        82,
        86,
        93
      ],
      "forced_by": [
        0,
        10,
        28,
        40,
        51,
        54,
        62,
        75,
        78,
        79,
        82,
        86
      ],
      "ridge": [
        0,
        28,
        40,
        51,
        54,
        75,
        78,
        79,
        82,
        86
      ],
      "compatible_partners": [
        [
          0,
          5,
          9,
          17,
          20,
          28,
          40,
          51,
          54,
          75,
          78,
          79,
          82,
          86,
          93
        ]
      ]
    },
    {
      "facet": [
        10,
        28,
        40,
        51,
        54,
        62,
        78,
        79,
        82,
        86,
        94,
        110,
        111,
        114,
        118
      ],
      "forced_by": [
        0,
        10,
        28,
        40,
        51,
        54,
        62,
        75,
        78,
        79,
        82,
        86
      ],
      "ridge": [
        10,
        28,
        40,
        51,
        54,
        62,
        78,
        79,
        82,
        86
      ],
      "compatible_partners": [
        [
          10,
          28,
          40,
          51,
          54,
          62,
          78,
          79,
          82,
          86,
          94,
          110,
          111,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        10,
        28,
        40,
        51,
        54,
        75,
        107
      ],
      "forced_by": [
        0,
        10,
        28,
        40,
        51,
        54,
        62,
        75,
        78,
        79,
        82,
        86
      ],
      "ridge": [
        10,
        28,
        40,
        51,
        54,
        75
      ],
      "compatible_partners": [
        [
          10,
          28,
          40,
          51,
          54,
          75,
          107
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        10,
        23,
        31,
        34,
        40,
        51,
        54,
        94,
        101,
        107,
        110,
        111,
        114
      ],
      "forced_by": [
        2,
        10,
        23,
        31,
        34,
        40,
        51,
        54,
        69,
        75,
        101,
        107
      ],
      "ridge": [
        2,
        10,
        23,
        31,
        34,
        40,
        51,
        54,
        101,
        107
      ],
      "compatible_partners": [
        [
          1,
          2,
          10,
          23,
          31,
          34,
          40,
          51,
          54,
          94,
          101,
          107,
          110,
          111,
          114
        ]
      ]
    },
    {
      "facet": [
        9,
        17,
        20,
        23,
        31,
        34,
        40,
        51,
        54,
        69,
        75,
        93,
        101,
        107,
        125
      ],
      "forced_by": [
        2,
        10,
        23,
        31,
        34,
        40,
        51,
        54,
        69,
        75,
        101,
        107
      ],
      "ridge": [
        23,
        31,
        34,
        40,
        51,
        54,
        69,
        75,
        101,
        107
      ],
      "compatible_partners": [
        [
          9,
          17,
          20,
          23,
          31,
          34,
          40,
          51,
          54,
          69,
          75,
          93,
          101,
          107,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        6,
        10,
        24,
        28,
        43,
        46,
        51,
        54,
        94,
        105,
        107,
        110,
        111,
        118
      ],
      "forced_by": [
        6,
        10,
        24,
        28,
        43,
        46,
        51,
        54,
        73,
        75,
        105,
        107
      ],
      "ridge": [
        6,
        10,
        24,
        28,
        43,
        46,
        51,
        54,
        105,
        107
      ],
      "compatible_partners": [
        [
          1,
          6,
          10,
          24,
          28,
          43,
          46,
          51,
          54,
          94,
          105,
          107,
          110,
          111,
          118
        ]
      ]
    },
    {
      "facet": [
        5,
        17,
        20,
        24,
        28,
        43,
        46,
        51,
        54,
        73,
        75,
        93,
        105,
        107,
        125
      ],
      "forced_by": [
        6,
        10,
        24,
        28,
        43,
        46,
        51,
        54,
        73,
        75,
        105,
        107
      ],
      "ridge": [
        24,
        28,
        43,
        46,
        51,
        54,
        73,
        75,
        105,
        107
      ],
      "compatible_partners": [
        [
          5,
          17,
          20,
          24,
          28,
          43,
          46,
          51,
          54,
          73,
          75,
          93,
          105,
          107,
          125
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        9,
        13,
        20,
        32,
        44,
        52,
        58,
        76,
        78,
        80,
        82,
        86,
        93
      ],
      "forced_by": [
        0,
        14,
        32,
        44,
        52,
        58,
        62,
        76,
        78,
        80,
        82,
        86
      ],
      "ridge": [
        0,
        32,
        44,
        52,
        58,
        76,
        78,
        80,
        82,
        86
      ],
      "compatible_partners": [
        [
          0,
          5,
          9,
          13,
          20,
          32,
          44,
          52,
          58,
          76,
          78,
          80,
          82,
          86,
          93
        ]
      ]
    },
    {
      "facet": [
        14,
        32,
        44,
        52,
        58,
        62,
        78,
        80,
        82,
        86,
        94,
        110,
        112,
        114,
        118
      ],
      "forced_by": [
        0,
        14,
        32,
        44,
        52,
        58,
        62,
        76,
        78,
        80,
        82,
        86
      ],
      "ridge": [
        14,
        32,
        44,
        52,
        58,
        62,
        78,
        80,
        82,
        86
      ],
      "compatible_partners": [
        [
          14,
          32,
          44,
          52,
          58,
          62,
          78,
          80,
          82,
          86,
          94,
          110,
          112,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        14,
        32,
        44,
        52,
        58,
        76,
        108
      ],
      "forced_by": [
        0,
        14,
        32,
        44,
        52,
        58,
        62,
        76,
        78,
        80,
        82,
        86
      ],
      "ridge": [
        14,
        32,
        44,
        52,
        58,
        76
      ],
      "compatible_partners": [
        [
          14,
          32,
          44,
          52,
          58,
          76,
          108
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        14,
        23,
        27,
        34,
        44,
        52,
        58,
        94,
        101,
        108,
        110,
        112,
        114
      ],
      "forced_by": [
        2,
        14,
        23,
        27,
        34,
        44,
        52,
        58,
        69,
        76,
        101,
        108
      ],
      "ridge": [
        2,
        14,
        23,
        27,
        34,
        44,
        52,
        58,
        101,
        108
      ],
      "compatible_partners": [
        [
          1,
          2,
          14,
          23,
          27,
          34,
          44,
          52,
          58,
          94,
          101,
          108,
          110,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        9,
        13,
        20,
        23,
        27,
        34,
        44,
        52,
        58,
        69,
        76,
        93,
        101,
        108,
        125
      ],
      "forced_by": [
        2,
        14,
        23,
        27,
        34,
        44,
        52,
        58,
        69,
        76,
        101,
        108
      ],
      "ridge": [
        23,
        27,
        34,
        44,
        52,
        58,
        69,
        76,
        101,
        108
      ],
      "compatible_partners": [
        [
          9,
          13,
          20,
          23,
          27,
          34,
          44,
          52,
          58,
          69,
          76,
          93,
          101,
          108,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        6,
        14,
        24,
        32,
        39,
        46,
        52,
        58,
        94,
        105,
        108,
        110,
        112,
        118
      ],
      "forced_by": [
        6,
        14,
        24,
        32,
        39,
        46,
        52,
        58,
        73,
        76,
        105,
        108
      ],
      "ridge": [
        6,
        14,
        24,
        32,
        39,
        46,
        52,
        58,
        105,
        108
      ],
      "compatible_partners": [
        [
          1,
          6,
          14,
          24,
          32,
          39,
          46,
          52,
          58,
          94,
          105,
          108,
          110,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        5,
        13,
        20,
        24,
        32,
        39,
        46,
        52,
        58,
        73,
        76,
        93,
        105,
        108,
        125
      ],
      "forced_by": [
        6,
        14,
        24,
        32,
        39,
        46,
        52,
        58,
        73,
        76,
        105,
        108
      ],
      "ridge": [
        24,
        32,
        39,
        46,
        52,
        58,
        73,
        76,
        105,
        108
      ],
      "compatible_partners": [
        [
          5,
          13,
          20,
          24,
          32,
          39,
          46,
          52,
          58,
          73,
          76,
          93,
          105,
          108,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        10,
        14,
        28,
        32,
        40,
        44,
        54,
        58,
        94,
        107,
        108,
        110,
        114,
        118
      ],
      "forced_by": [
        10,
        14,
        28,
        32,
        40,
        44,
        54,
        58,
        75,
        76,
        107,
        108
      ],
      "ridge": [
        10,
        14,
        28,
        32,
        40,
        44,
        54,
        58,
        107,
        108
      ],
      "compatible_partners": [
        [
          1,
          10,
          14,
          28,
          32,
          40,
          44,
          54,
          58,
          94,
          107,
          108,
          110,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        20,
        28,
        32,
        40,
        44,
        54,
        58,
        75,
        76,
        93,
        107,
        108,
        125
      ],
      "forced_by": [
        10,
        14,
        28,
        32,
        40,
        44,
        54,
        58,
        75,
        76,
        107,
        108
      ],
      "ridge": [
        28,
        32,
        40,
        44,
        54,
        58,
        75,
        76,
        107,
        108
      ],
      "compatible_partners": [
        [
          5,
          9,
          20,
          28,
          32,
          40,
          44,
          54,
          58,
          75,
          76,
          93,
          107,
          108,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        17,
        20,
        31,
        34,
        43,
        46,
        101,
        105,
        110,
        111,
        113,
        125
      ],
      "forced_by": [
        1,
        17,
        20,
        31,
        34,
        43,
        46,
        51,
        54,
        101,
        105,
        107,
        110,
        111,
        125
      ],
      "ridge": [
        1,
        17,
        20,
        31,
        34,
        43,
        46,
        101,
        105,
        110,
        111,
        125
      ],
      "compatible_partners": [
        [
          1,
          17,
          20,
          31,
          34,
          43,
          46,
          101,
          105,
          110,
          111,
          113,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        17,
        20,
        31,
        34,
        51,
        54,
        101,
        107,
        110,
        111,
        115,
        125
      ],
      "forced_by": [
        1,
        17,
        20,
        31,
        34,
        43,
        46,
        51,
        54,
        101,
        105,
        107,
        110,
        111,
        125
      ],
      "ridge": [
        1,
        17,
        20,
        31,
        34,
        51,
        54,
        101,
        107,
        110,
        111,
        125
      ],
      "compatible_partners": [
        [
          1,
          17,
          20,
          31,
          34,
          51,
          54,
          101,
          107,
          110,
          111,
          115,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        17,
        20,
        43,
        46,
        51,
        54,
        105,
        107,
        110,
        111,
        119,
        125
      ],
      "forced_by": [
        1,
        17,
        20,
        31,
        34,
        43,
        46,
        51,
        54,
        101,
        105,
        107,
        110,
        111,
        125
      ],
      "ridge": [
        1,
        17,
        20,
        43,
        46,
        51,
        54,
        105,
        107,
        110,
        111,
        125
      ],
      "compatible_partners": [
        [
          1,
          17,
          20,
          43,
          46,
          51,
          54,
          105,
          107,
          110,
          111,
          119,
          125
        ]
      ]
    },
    {
      "facet": [
        13,
        17,
        20,
        27,
        31,
        34,
        39,
        43,
        46,
        110,
        111,
        112,
        113
      ],
      "forced_by": [
        13,
        17,
        20,
        27,
        31,
        34,
        39,
        43,
        46,
        78,
        79,
        80,
        110,
        111,
        112
      ],
      "ridge": [
        13,
        17,
        20,
        27,
        31,
        34,
        39,
        43,
        46,
        110,
        111,
        112
      ],
      "compatible_partners": [
        [
          13,
          17,
          20,
          27,
          31,
          34,
          39,
          43,
          46,
          110,
          111,
          112,
          113
        ]
      ]
    },
    {
      "facet": [
        4,
        13,
        17,
        20,
        27,
        31,
        34,
        78,
        79,
        80,
        110,
        111,
        112
      ],
      "forced_by": [
        13,
        17,
        20,
        27,
        31,
        34,
        39,
        43,
        46,
        78,
        79,
        80,
        110,
        111,
        112
      ],
      "ridge": [
        13,
        17,
        20,
        27,
        31,
        34,
        78,
        79,
        80,
        110,
        111,
        112
      ],
      "compatible_partners": [
        [
          4,
          13,
          17,
          20,
          27,
          31,
          34,
          78,
          79,
          80,
          110,
          111,
          112
        ]
      ]
    },
    {
      "facet": [
        8,
        13,
        17,
        20,
        39,
        43,
        46,
        78,
        79,
        80,
        110,
        111,
        112
      ],
      "forced_by": [
        13,
        17,
        20,
        27,
        31,
        34,
        39,
        43,
        46,
        78,
        79,
        80,
        110,
        111,
        112
      ],
      "ridge": [
        13,
        17,
        20,
        39,
        43,
        46,
        78,
        79,
        80,
        110,
        111,
        112
      ],
      "compatible_partners": [
        [
          8,
          13,
          17,
          20,
          39,
          43,
          46,
          78,
          79,
          80,
          110,
          111,
          112
        ]
      ]
    },
    {
      "facet": [
        9,
        17,
        20,
        23,
        31,
        34,
        40,
        51,
        54,
        110,
        111,
        114,
        115
      ],
      "forced_by": [
        9,
        17,
        20,
        23,
        31,
        34,
        40,
        51,
        54,
        78,
        79,
        82,
        110,
        111,
        114
      ],
      "ridge": [
        9,
        17,
        20,
        23,
        31,
        34,
        40,
        51,
        54,
        110,
        111,
        114
      ],
      "compatible_partners": [
        [
          9,
          17,
          20,
          23,
          31,
          34,
          40,
          51,
          54,
          110,
          111,
          114,
          115
        ]
      ]
    },
    {
      "facet": [
        4,
        9,
        17,
        20,
        23,
        31,
        34,
        78,
        79,
        82,
        110,
        111,
        114
      ],
      "forced_by": [
        9,
        17,
        20,
        23,
        31,
        34,
        40,
        51,
        54,
        78,
        79,
        82,
        110,
        111,
        114
      ],
      "ridge": [
        9,
        17,
        20,
        23,
        31,
        34,
        78,
        79,
        82,
        110,
        111,
        114
      ],
      "compatible_partners": [
        [
          4,
          9,
          17,
          20,
          23,
          31,
          34,
          78,
          79,
          82,
          110,
          111,
          114
        ]
      ]
    },
    {
      "facet": [
        9,
        12,
        17,
        20,
        40,
        51,
        54,
        78,
        79,
        82,
        110,
        111,
        114
      ],
      "forced_by": [
        9,
        17,
        20,
        23,
        31,
        34,
        40,
        51,
        54,
        78,
        79,
        82,
        110,
        111,
        114
      ],
      "ridge": [
        9,
        17,
        20,
        40,
        51,
        54,
        78,
        79,
        82,
        110,
        111,
        114
      ],
      "compatible_partners": [
        [
          9,
          12,
          17,
          20,
          40,
          51,
          54,
          78,
          79,
          82,
          110,
          111,
          114
        ]
      ]
    },
    {
      "facet": [
        5,
        17,
        20,
        24,
        28,
        43,
        46,
        51,
        54,
        110,
        111,
        118,
        119
      ],
      "forced_by": [
        5,
        17,
        20,
        24,
        28,
        43,
        46,
        51,
        54,
        78,
        79,
        86,
        110,
        111,
        118
      ],
      "ridge": [
        5,
        17,
        20,
        24,
        28,
        43,
        46,
        51,
        54,
        110,
        111,
        118
      ],
      "compatible_partners": [
        [
          5,
          17,
          20,
          24,
          28,
          43,
          46,
          51,
          54,
          110,
          111,
          118,
          119
        ]
      ]
    },
    {
      "facet": [
        5,
        8,
        17,
        20,
        24,
        43,
        46,
        78,
        79,
        86,
        110,
        111,
        118
      ],
      "forced_by": [
        5,
        17,
        20,
        24,
        28,
        43,
        46,
        51,
        54,
        78,
        79,
        86,
        110,
        111,
        118
      ],
      "ridge": [
        5,
        17,
        20,
        24,
        43,
        46,
        78,
        79,
        86,
        110,
        111,
        118
      ],
      "compatible_partners": [
        [
          5,
          8,
          17,
          20,
          24,
          43,
          46,
          78,
          79,
          86,
          110,
          111,
          118
        ]
      ]
    },
    {
      "facet": [
        5,
        12,
        17,
        20,
        28,
        51,
        54,
        78,
        79,
        86,
        110,
        111,
        118
      ],
      "forced_by": [
        5,
        17,
        20,
        24,
        28,
        43,
        46,
        51,
        54,
        78,
        79,
        86,
        110,
        111,
        118
      ],
      "ridge": [
        5,
        17,
        20,
        28,
        51,
        54,
        78,
        79,
        86,
        110,
        111,
        118
      ],
      "compatible_partners": [
        [
          5,
          12,
          17,
          20,
          28,
          51,
          54,
          78,
          79,
          86,
          110,
          111,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        13,
        20,
        27,
        34,
        39,
        46,
        101,
        105,
        110,
        112,
        113,
        125
      ],
      "forced_by": [
        1,
        13,
        20,
        27,
        34,
        39,
        46,
        52,
        58,
        101,
        105,
        108,
        110,
        112,
        125
      ],
      "ridge": [
        1,
        13,
        20,
        27,
        34,
        39,
        46,
        101,
        105,
        110,
        112,
        125
      ],
      "compatible_partners": [
        [
          1,
          13,
          20,
          27,
          34,
          39,
          46,
          101,
          105,
          110,
          112,
          113,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        13,
        20,
        27,
        34,
        52,
        58,
        101,
        108,
        110,
        112,
        116,
        125
      ],
      "forced_by": [
        1,
        13,
        20,
        27,
        34,
        39,
        46,
        52,
        58,
        101,
        105,
        108,
        110,
        112,
        125
      ],
      "ridge": [
        1,
        13,
        20,
        27,
        34,
        52,
        58,
        101,
        108,
        110,
        112,
        125
      ],
      "compatible_partners": [
        [
          1,
          13,
          20,
          27,
          34,
          52,
          58,
          101,
          108,
          110,
          112,
          116,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        13,
        20,
        39,
        46,
        52,
        58,
        105,
        108,
        110,
        112,
        120,
        125
      ],
      "forced_by": [
        1,
        13,
        20,
        27,
        34,
        39,
        46,
        52,
        58,
        101,
        105,
        108,
        110,
        112,
        125
      ],
      "ridge": [
        1,
        13,
        20,
        39,
        46,
        52,
        58,
        105,
        108,
        110,
        112,
        125
      ],
      "compatible_partners": [
        [
          1,
          13,
          20,
          39,
          46,
          52,
          58,
          105,
          108,
          110,
          112,
          120,
          125
        ]
      ]
    },
    {
      "facet": [
        9,
        13,
        20,
        23,
        27,
        34,
        44,
        52,
        58,
        110,
        112,
        114,
        116
      ],
      "forced_by": [
        9,
        13,
        20,
        23,
        27,
        34,
        44,
        52,
        58,
        78,
        80,
        82,
        110,
        112,
        114
      ],
      "ridge": [
        9,
        13,
        20,
        23,
        27,
        34,
        44,
        52,
        58,
        110,
        112,
        114
      ],
      "compatible_partners": [
        [
          9,
          13,
          20,
          23,
          27,
          34,
          44,
          52,
          58,
          110,
          112,
          114,
          116
        ]
      ]
    },
    {
      "facet": [
        4,
        9,
        13,
        20,
        23,
        27,
        34,
        78,
        80,
        82,
        110,
        112,
        114
      ],
      "forced_by": [
        9,
        13,
        20,
        23,
        27,
        34,
        44,
        52,
        58,
        78,
        80,
        82,
        110,
        112,
        114
      ],
      "ridge": [
        9,
        13,
        20,
        23,
        27,
        34,
        78,
        80,
        82,
        110,
        112,
        114
      ],
      "compatible_partners": [
        [
          4,
          9,
          13,
          20,
          23,
          27,
          34,
          78,
          80,
          82,
          110,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        9,
        13,
        16,
        20,
        44,
        52,
        58,
        78,
        80,
        82,
        110,
        112,
        114
      ],
      "forced_by": [
        9,
        13,
        20,
        23,
        27,
        34,
        44,
        52,
        58,
        78,
        80,
        82,
        110,
        112,
        114
      ],
      "ridge": [
        9,
        13,
        20,
        44,
        52,
        58,
        78,
        80,
        82,
        110,
        112,
        114
      ],
      "compatible_partners": [
        [
          9,
          13,
          16,
          20,
          44,
          52,
          58,
          78,
          80,
          82,
          110,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        5,
        13,
        20,
        24,
        32,
        39,
        46,
        52,
        58,
        110,
        112,
        118,
        120
      ],
      "forced_by": [
        5,
        13,
        20,
        24,
        32,
        39,
        46,
        52,
        58,
        78,
        80,
        86,
        110,
        112,
        118
      ],
      "ridge": [
        5,
        13,
        20,
        24,
        32,
        39,
        46,
        52,
        58,
        110,
        112,
        118
      ],
      "compatible_partners": [
        [
          5,
          13,
          20,
          24,
          32,
          39,
          46,
          52,
          58,
          110,
          112,
          118,
          120
        ]
      ]
    },
    {
      "facet": [
        5,
        8,
        13,
        20,
        24,
        39,
        46,
        78,
        80,
        86,
        110,
        112,
        118
      ],
      "forced_by": [
        5,
        13,
        20,
        24,
        32,
        39,
        46,
        52,
        58,
        78,
        80,
        86,
        110,
        112,
        118
      ],
      "ridge": [
        5,
        13,
        20,
        24,
        39,
        46,
        78,
        80,
        86,
        110,
        112,
        118
      ],
      "compatible_partners": [
        [
          5,
          8,
          13,
          20,
          24,
          39,
          46,
          78,
          80,
          86,
          110,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        5,
        13,
        16,
        20,
        32,
        52,
        58,
        78,
        80,
        86,
        110,
        112,
        118
      ],
      "forced_by": [
        5,
        13,
        20,
        24,
        32,
        39,
        46,
        52,
        58,
        78,
        80,
        86,
        110,
        112,
        118
      ],
      "ridge": [
        5,
        13,
        20,
        32,
        52,
        58,
        78,
        80,
        86,
        110,
        112,
        118
      ],
      "compatible_partners": [
        [
          5,
          13,
          16,
          20,
          32,
          52,
          58,
          78,
          80,
          86,
          110,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        9,
        20,
        23,
        34,
        40,
        54,
        101,
        107,
        110,
        114,
        115,
        125
      ],
      "forced_by": [
        1,
        9,
        20,
        23,
        34,
        40,
        44,
        54,
        58,
        101,
        107,
        108,
        110,
        114,
        125
      ],
      "ridge": [
        1,
        9,
        20,
        23,
        34,
        40,
        54,
        101,
        107,
        110,
        114,
        125
      ],
      "compatible_partners": [
        [
          1,
          9,
          20,
          23,
          34,
          40,
          54,
          101,
          107,
          110,
          114,
          115,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        9,
        20,
        23,
        34,
        44,
        58,
        101,
        108,
        110,
        114,
        116,
        125
      ],
      "forced_by": [
        1,
        9,
        20,
        23,
        34,
        40,
        44,
        54,
        58,
        101,
        107,
        108,
        110,
        114,
        125
      ],
      "ridge": [
        1,
        9,
        20,
        23,
        34,
        44,
        58,
        101,
        108,
        110,
        114,
        125
      ],
      "compatible_partners": [
        [
          1,
          9,
          20,
          23,
          34,
          44,
          58,
          101,
          108,
          110,
          114,
          116,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        9,
        20,
        40,
        44,
        54,
        58,
        107,
        108,
        110,
        114,
        122,
        125
      ],
      "forced_by": [
        1,
        9,
        20,
        23,
        34,
        40,
        44,
        54,
        58,
        101,
        107,
        108,
        110,
        114,
        125
      ],
      "ridge": [
        1,
        9,
        20,
        40,
        44,
        54,
        58,
        107,
        108,
        110,
        114,
        125
      ],
      "compatible_partners": [
        [
          1,
          9,
          20,
          40,
          44,
          54,
          58,
          107,
          108,
          110,
          114,
          122,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        20,
        28,
        32,
        40,
        44,
        54,
        58,
        110,
        114,
        118,
        122
      ],
      "forced_by": [
        5,
        9,
        20,
        28,
        32,
        40,
        44,
        54,
        58,
        78,
        82,
        86,
        110,
        114,
        118
      ],
      "ridge": [
        5,
        9,
        20,
        28,
        32,
        40,
        44,
        54,
        58,
        110,
        114,
        118
      ],
      "compatible_partners": [
        [
          5,
          9,
          20,
          28,
          32,
          40,
          44,
          54,
          58,
          110,
          114,
          118,
          122
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        12,
        20,
        28,
        40,
        54,
        78,
        82,
        86,
        110,
        114,
        118
      ],
      "forced_by": [
        5,
        9,
        20,
        28,
        32,
        40,
        44,
        54,
        58,
        78,
        82,
        86,
        110,
        114,
        118
      ],
      "ridge": [
        5,
        9,
        20,
        28,
        40,
        54,
        78,
        82,
        86,
        110,
        114,
        118
      ],
      "compatible_partners": [
        [
          5,
          9,
          12,
          20,
          28,
          40,
          54,
          78,
          82,
          86,
          110,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        16,
        20,
        32,
        44,
        58,
        78,
        82,
        86,
        110,
        114,
        118
      ],
      "forced_by": [
        5,
        9,
        20,
        28,
        32,
        40,
        44,
        54,
        58,
        78,
        82,
        86,
        110,
        114,
        118
      ],
      "ridge": [
        5,
        9,
        20,
        32,
        44,
        58,
        78,
        82,
        86,
        110,
        114,
        118
      ],
      "compatible_partners": [
        [
          5,
          9,
          16,
          20,
          32,
          44,
          58,
          78,
          82,
          86,
          110,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        20,
        24,
        28,
        46,
        54,
        105,
        107,
        110,
        118,
        119,
        125
      ],
      "forced_by": [
        1,
        5,
        20,
        24,
        28,
        32,
        46,
        54,
        58,
        105,
        107,
        108,
        110,
        118,
        125
      ],
      "ridge": [
        1,
        5,
        20,
        24,
        28,
        46,
        54,
        105,
        107,
        110,
        118,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          20,
          24,
          28,
          46,
          54,
          105,
          107,
          110,
          118,
          119,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        20,
        24,
        32,
        46,
        58,
        105,
        108,
        110,
        118,
        120,
        125
      ],
      "forced_by": [
        1,
        5,
        20,
        24,
        28,
        32,
        46,
        54,
        58,
        105,
        107,
        108,
        110,
        118,
        125
      ],
      "ridge": [
        1,
        5,
        20,
        24,
        32,
        46,
        58,
        105,
        108,
        110,
        118,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          20,
          24,
          32,
          46,
          58,
          105,
          108,
          110,
          118,
          120,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        20,
        28,
        32,
        54,
        58,
        107,
        108,
        110,
        118,
        122,
        125
      ],
      "forced_by": [
        1,
        5,
        20,
        24,
        28,
        32,
        46,
        54,
        58,
        105,
        107,
        108,
        110,
        118,
        125
      ],
      "ridge": [
        1,
        5,
        20,
        28,
        32,
        54,
        58,
        107,
        108,
        110,
        118,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          20,
          28,
          32,
          54,
          58,
          107,
          108,
          110,
          118,
          122,
          125
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        9,
        13,
        17,
        37,
        49,
        57,
        61,
        77,
        79,
        80,
        82,
        86,
        93
      ],
      "forced_by": [
        0,
        19,
        37,
        49,
        57,
        61,
        62,
        77,
        79,
        80,
        82,
        86
      ],
      "ridge": [
        0,
        37,
        49,
        57,
        61,
        77,
        79,
        80,
        82,
        86
      ],
      "compatible_partners": [
        [
          0,
          5,
          9,
          13,
          17,
          37,
          49,
          57,
          61,
          77,
          79,
          80,
          82,
          86,
          93
        ]
      ]
    },
    {
      "facet": [
        19,
        37,
        49,
        57,
        61,
        62,
        79,
        80,
        82,
        86,
        94,
        111,
        112,
        114,
        118
      ],
      "forced_by": [
        0,
        19,
        37,
        49,
        57,
        61,
        62,
        77,
        79,
        80,
        82,
        86
      ],
      "ridge": [
        19,
        37,
        49,
        57,
        61,
        62,
        79,
        80,
        82,
        86
      ],
      "compatible_partners": [
        [
          19,
          37,
          49,
          57,
          61,
          62,
          79,
          80,
          82,
          86,
          94,
          111,
          112,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        19,
        37,
        49,
        57,
        61,
        77,
        109
      ],
      "forced_by": [
        0,
        19,
        37,
        49,
        57,
        61,
        62,
        77,
        79,
        80,
        82,
        86
      ],
      "ridge": [
        19,
        37,
        49,
        57,
        61,
        77
      ],
      "compatible_partners": [
        [
          19,
          37,
          49,
          57,
          61,
          77,
          109
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        19,
        23,
        27,
        31,
        49,
        57,
        61,
        94,
        101,
        109,
        111,
        112,
        114
      ],
      "forced_by": [
        2,
        19,
        23,
        27,
        31,
        49,
        57,
        61,
        69,
        77,
        101,
        109
      ],
      "ridge": [
        2,
        19,
        23,
        27,
        31,
        49,
        57,
        61,
        101,
        109
      ],
      "compatible_partners": [
        [
          1,
          2,
          19,
          23,
          27,
          31,
          49,
          57,
          61,
          94,
          101,
          109,
          111,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        9,
        13,
        17,
        23,
        27,
        31,
        49,
        57,
        61,
        69,
        77,
        93,
        101,
        109,
        125
      ],
      "forced_by": [
        2,
        19,
        23,
        27,
        31,
        49,
        57,
        61,
        69,
        77,
        101,
        109
      ],
      "ridge": [
        23,
        27,
        31,
        49,
        57,
        61,
        69,
        77,
        101,
        109
      ],
      "compatible_partners": [
        [
          9,
          13,
          17,
          23,
          27,
          31,
          49,
          57,
          61,
          69,
          77,
          93,
          101,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        6,
        19,
        24,
        37,
        39,
        43,
        57,
        61,
        94,
        105,
        109,
        111,
        112,
        118
      ],
      "forced_by": [
        6,
        19,
        24,
        37,
        39,
        43,
        57,
        61,
        73,
        77,
        105,
        109
      ],
      "ridge": [
        6,
        19,
        24,
        37,
        39,
        43,
        57,
        61,
        105,
        109
      ],
      "compatible_partners": [
        [
          1,
          6,
          19,
          24,
          37,
          39,
          43,
          57,
          61,
          94,
          105,
          109,
          111,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        5,
        13,
        17,
        24,
        37,
        39,
        43,
        57,
        61,
        73,
        77,
        93,
        105,
        109,
        125
      ],
      "forced_by": [
        6,
        19,
        24,
        37,
        39,
        43,
        57,
        61,
        73,
        77,
        105,
        109
      ],
      "ridge": [
        24,
        37,
        39,
        43,
        57,
        61,
        73,
        77,
        105,
        109
      ],
      "compatible_partners": [
        [
          5,
          13,
          17,
          24,
          37,
          39,
          43,
          57,
          61,
          73,
          77,
          93,
          105,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        10,
        19,
        28,
        37,
        40,
        49,
        51,
        61,
        94,
        107,
        109,
        111,
        114,
        118
      ],
      "forced_by": [
        10,
        19,
        28,
        37,
        40,
        49,
        51,
        61,
        75,
        77,
        107,
        109
      ],
      "ridge": [
        10,
        19,
        28,
        37,
        40,
        49,
        51,
        61,
        107,
        109
      ],
      "compatible_partners": [
        [
          1,
          10,
          19,
          28,
          37,
          40,
          49,
          51,
          61,
          94,
          107,
          109,
          111,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        17,
        28,
        37,
        40,
        49,
        51,
        61,
        75,
        77,
        93,
        107,
        109,
        125
      ],
      "forced_by": [
        10,
        19,
        28,
        37,
        40,
        49,
        51,
        61,
        75,
        77,
        107,
        109
      ],
      "ridge": [
        28,
        37,
        40,
        49,
        51,
        61,
        75,
        77,
        107,
        109
      ],
      "compatible_partners": [
        [
          5,
          9,
          17,
          28,
          37,
          40,
          49,
          51,
          61,
          75,
          77,
          93,
          107,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        13,
        17,
        27,
        31,
        39,
        43,
        101,
        105,
        111,
        112,
        113,
        125
      ],
      "forced_by": [
        1,
        13,
        17,
        27,
        31,
        39,
        43,
        57,
        61,
        101,
        105,
        109,
        111,
        112,
        125
      ],
      "ridge": [
        1,
        13,
        17,
        27,
        31,
        39,
        43,
        101,
        105,
        111,
        112,
        125
      ],
      "compatible_partners": [
        [
          1,
          13,
          17,
          27,
          31,
          39,
          43,
          101,
          105,
          111,
          112,
          113,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        13,
        17,
        27,
        31,
        57,
        61,
        101,
        109,
        111,
        112,
        117,
        125
      ],
      "forced_by": [
        1,
        13,
        17,
        27,
        31,
        39,
        43,
        57,
        61,
        101,
        105,
        109,
        111,
        112,
        125
      ],
      "ridge": [
        1,
        13,
        17,
        27,
        31,
        57,
        61,
        101,
        109,
        111,
        112,
        125
      ],
      "compatible_partners": [
        [
          1,
          13,
          17,
          27,
          31,
          57,
          61,
          101,
          109,
          111,
          112,
          117,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        13,
        17,
        39,
        43,
        57,
        61,
        105,
        109,
        111,
        112,
        121,
        125
      ],
      "forced_by": [
        1,
        13,
        17,
        27,
        31,
        39,
        43,
        57,
        61,
        101,
        105,
        109,
        111,
        112,
        125
      ],
      "ridge": [
        1,
        13,
        17,
        39,
        43,
        57,
        61,
        105,
        109,
        111,
        112,
        125
      ],
      "compatible_partners": [
        [
          1,
          13,
          17,
          39,
          43,
          57,
          61,
          105,
          109,
          111,
          112,
          121,
          125
        ]
      ]
    },
    {
      "facet": [
        9,
        13,
        17,
        23,
        27,
        31,
        49,
        57,
        61,
        111,
        112,
        114,
        117
      ],
      "forced_by": [
        9,
        13,
        17,
        23,
        27,
        31,
        49,
        57,
        61,
        79,
        80,
        82,
        111,
        112,
        114
      ],
      "ridge": [
        9,
        13,
        17,
        23,
        27,
        31,
        49,
        57,
        61,
        111,
        112,
        114
      ],
      "compatible_partners": [
        [
          9,
          13,
          17,
          23,
          27,
          31,
          49,
          57,
          61,
          111,
          112,
          114,
          117
        ]
      ]
    },
    {
      "facet": [
        4,
        9,
        13,
        17,
        23,
        27,
        31,
        79,
        80,
        82,
        111,
        112,
        114
      ],
      "forced_by": [
        9,
        13,
        17,
        23,
        27,
        31,
        49,
        57,
        61,
        79,
        80,
        82,
        111,
        112,
        114
      ],
      "ridge": [
        9,
        13,
        17,
        23,
        27,
        31,
        79,
        80,
        82,
        111,
        112,
        114
      ],
      "compatible_partners": [
        [
          4,
          9,
          13,
          17,
          23,
          27,
          31,
          79,
          80,
          82,
          111,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        9,
        13,
        17,
        21,
        49,
        57,
        61,
        79,
        80,
        82,
        111,
        112,
        114
      ],
      "forced_by": [
        9,
        13,
        17,
        23,
        27,
        31,
        49,
        57,
        61,
        79,
        80,
        82,
        111,
        112,
        114
      ],
      "ridge": [
        9,
        13,
        17,
        49,
        57,
        61,
        79,
        80,
        82,
        111,
        112,
        114
      ],
      "compatible_partners": [
        [
          9,
          13,
          17,
          21,
          49,
          57,
          61,
          79,
          80,
          82,
          111,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        5,
        13,
        17,
        24,
        37,
        39,
        43,
        57,
        61,
        111,
        112,
        118,
        121
      ],
      "forced_by": [
        5,
        13,
        17,
        24,
        37,
        39,
        43,
        57,
        61,
        79,
        80,
        86,
        111,
        112,
        118
      ],
      "ridge": [
        5,
        13,
        17,
        24,
        37,
        39,
        43,
        57,
        61,
        111,
        112,
        118
      ],
      "compatible_partners": [
        [
          5,
          13,
          17,
          24,
          37,
          39,
          43,
          57,
          61,
          111,
          112,
          118,
          121
        ]
      ]
    },
    {
      "facet": [
        5,
        8,
        13,
        17,
        24,
        39,
        43,
        79,
        80,
        86,
        111,
        112,
        118
      ],
      "forced_by": [
        5,
        13,
        17,
        24,
        37,
        39,
        43,
        57,
        61,
        79,
        80,
        86,
        111,
        112,
        118
      ],
      "ridge": [
        5,
        13,
        17,
        24,
        39,
        43,
        79,
        80,
        86,
        111,
        112,
        118
      ],
      "compatible_partners": [
        [
          5,
          8,
          13,
          17,
          24,
          39,
          43,
          79,
          80,
          86,
          111,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        5,
        13,
        17,
        21,
        37,
        57,
        61,
        79,
        80,
        86,
        111,
        112,
        118
      ],
      "forced_by": [
        5,
        13,
        17,
        24,
        37,
        39,
        43,
        57,
        61,
        79,
        80,
        86,
        111,
        112,
        118
      ],
      "ridge": [
        5,
        13,
        17,
        37,
        57,
        61,
        79,
        80,
        86,
        111,
        112,
        118
      ],
      "compatible_partners": [
        [
          5,
          13,
          17,
          21,
          37,
          57,
          61,
          79,
          80,
          86,
          111,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        9,
        17,
        23,
        31,
        40,
        51,
        101,
        107,
        111,
        114,
        115,
        125
      ],
      "forced_by": [
        1,
        9,
        17,
        23,
        31,
        40,
        49,
        51,
        61,
        101,
        107,
        109,
        111,
        114,
        125
      ],
      "ridge": [
        1,
        9,
        17,
        23,
        31,
        40,
        51,
        101,
        107,
        111,
        114,
        125
      ],
      "compatible_partners": [
        [
          1,
          9,
          17,
          23,
          31,
          40,
          51,
          101,
          107,
          111,
          114,
          115,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        9,
        17,
        23,
        31,
        49,
        61,
        101,
        109,
        111,
        114,
        117,
        125
      ],
      "forced_by": [
        1,
        9,
        17,
        23,
        31,
        40,
        49,
        51,
        61,
        101,
        107,
        109,
        111,
        114,
        125
      ],
      "ridge": [
        1,
        9,
        17,
        23,
        31,
        49,
        61,
        101,
        109,
        111,
        114,
        125
      ],
      "compatible_partners": [
        [
          1,
          9,
          17,
          23,
          31,
          49,
          61,
          101,
          109,
          111,
          114,
          117,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        9,
        17,
        40,
        49,
        51,
        61,
        107,
        109,
        111,
        114,
        123,
        125
      ],
      "forced_by": [
        1,
        9,
        17,
        23,
        31,
        40,
        49,
        51,
        61,
        101,
        107,
        109,
        111,
        114,
        125
      ],
      "ridge": [
        1,
        9,
        17,
        40,
        49,
        51,
        61,
        107,
        109,
        111,
        114,
        125
      ],
      "compatible_partners": [
        [
          1,
          9,
          17,
          40,
          49,
          51,
          61,
          107,
          109,
          111,
          114,
          123,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        17,
        28,
        37,
        40,
        49,
        51,
        61,
        111,
        114,
        118,
        123
      ],
      "forced_by": [
        5,
        9,
        17,
        28,
        37,
        40,
        49,
        51,
        61,
        79,
        82,
        86,
        111,
        114,
        118
      ],
      "ridge": [
        5,
        9,
        17,
        28,
        37,
        40,
        49,
        51,
        61,
        111,
        114,
        118
      ],
      "compatible_partners": [
        [
          5,
          9,
          17,
          28,
          37,
          40,
          49,
          51,
          61,
          111,
          114,
          118,
          123
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        12,
        17,
        28,
        40,
        51,
        79,
        82,
        86,
        111,
        114,
        118
      ],
      "forced_by": [
        5,
        9,
        17,
        28,
        37,
        40,
        49,
        51,
        61,
        79,
        82,
        86,
        111,
        114,
        118
      ],
      "ridge": [
        5,
        9,
        17,
        28,
        40,
        51,
        79,
        82,
        86,
        111,
        114,
        118
      ],
      "compatible_partners": [
        [
          5,
          9,
          12,
          17,
          28,
          40,
          51,
          79,
          82,
          86,
          111,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        17,
        21,
        37,
        49,
        61,
        79,
        82,
        86,
        111,
        114,
        118
      ],
      "forced_by": [
        5,
        9,
        17,
        28,
        37,
        40,
        49,
        51,
        61,
        79,
        82,
        86,
        111,
        114,
        118
      ],
      "ridge": [
        5,
        9,
        17,
        37,
        49,
        61,
        79,
        82,
        86,
        111,
        114,
        118
      ],
      "compatible_partners": [
        [
          5,
          9,
          17,
          21,
          37,
          49,
          61,
          79,
          82,
          86,
          111,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        17,
        24,
        28,
        43,
        51,
        105,
        107,
        111,
        118,
        119,
        125
      ],
      "forced_by": [
        1,
        5,
        17,
        24,
        28,
        37,
        43,
        51,
        61,
        105,
        107,
        109,
        111,
        118,
        125
      ],
      "ridge": [
        1,
        5,
        17,
        24,
        28,
        43,
        51,
        105,
        107,
        111,
        118,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          17,
          24,
          28,
          43,
          51,
          105,
          107,
          111,
          118,
          119,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        17,
        24,
        37,
        43,
        61,
        105,
        109,
        111,
        118,
        121,
        125
      ],
      "forced_by": [
        1,
        5,
        17,
        24,
        28,
        37,
        43,
        51,
        61,
        105,
        107,
        109,
        111,
        118,
        125
      ],
      "ridge": [
        1,
        5,
        17,
        24,
        37,
        43,
        61,
        105,
        109,
        111,
        118,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          17,
          24,
          37,
          43,
          61,
          105,
          109,
          111,
          118,
          121,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        17,
        28,
        37,
        51,
        61,
        107,
        109,
        111,
        118,
        123,
        125
      ],
      "forced_by": [
        1,
        5,
        17,
        24,
        28,
        37,
        43,
        51,
        61,
        105,
        107,
        109,
        111,
        118,
        125
      ],
      "ridge": [
        1,
        5,
        17,
        28,
        37,
        51,
        61,
        107,
        109,
        111,
        118,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          17,
          28,
          37,
          51,
          61,
          107,
          109,
          111,
          118,
          123,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        14,
        19,
        32,
        37,
        44,
        49,
        52,
        57,
        94,
        108,
        109,
        112,
        114,
        118
      ],
      "forced_by": [
        14,
        19,
        32,
        37,
        44,
        49,
        52,
        57,
        76,
        77,
        108,
        109
      ],
      "ridge": [
        14,
        19,
        32,
        37,
        44,
        49,
        52,
        57,
        108,
        109
      ],
      "compatible_partners": [
        [
          1,
          14,
          19,
          32,
          37,
          44,
          49,
          52,
          57,
          94,
          108,
          109,
          112,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        13,
        32,
        37,
        44,
        49,
        52,
        57,
        76,
        77,
        93,
        108,
        109,
        125
      ],
      "forced_by": [
        14,
        19,
        32,
        37,
        44,
        49,
        52,
        57,
        76,
        77,
        108,
        109
      ],
      "ridge": [
        32,
        37,
        44,
        49,
        52,
        57,
        76,
        77,
        108,
        109
      ],
      "compatible_partners": [
        [
          5,
          9,
          13,
          32,
          37,
          44,
          49,
          52,
          57,
          76,
          77,
          93,
          108,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        9,
        13,
        23,
        27,
        44,
        52,
        101,
        108,
        112,
        114,
        116,
        125
      ],
      "forced_by": [
        1,
        9,
        13,
        23,
        27,
        44,
        49,
        52,
        57,
        101,
        108,
        109,
        112,
        114,
        125
      ],
      "ridge": [
        1,
        9,
        13,
        23,
        27,
        44,
        52,
        101,
        108,
        112,
        114,
        125
      ],
      "compatible_partners": [
        [
          1,
          9,
          13,
          23,
          27,
          44,
          52,
          101,
          108,
          112,
          114,
          116,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        9,
        13,
        23,
        27,
        49,
        57,
        101,
        109,
        112,
        114,
        117,
        125
      ],
      "forced_by": [
        1,
        9,
        13,
        23,
        27,
        44,
        49,
        52,
        57,
        101,
        108,
        109,
        112,
        114,
        125
      ],
      "ridge": [
        1,
        9,
        13,
        23,
        27,
        49,
        57,
        101,
        109,
        112,
        114,
        125
      ],
      "compatible_partners": [
        [
          1,
          9,
          13,
          23,
          27,
          49,
          57,
          101,
          109,
          112,
          114,
          117,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        9,
        13,
        44,
        49,
        52,
        57,
        108,
        109,
        112,
        114,
        124,
        125
      ],
      "forced_by": [
        1,
        9,
        13,
        23,
        27,
        44,
        49,
        52,
        57,
        101,
        108,
        109,
        112,
        114,
        125
      ],
      "ridge": [
        1,
        9,
        13,
        44,
        49,
        52,
        57,
        108,
        109,
        112,
        114,
        125
      ],
      "compatible_partners": [
        [
          1,
          9,
          13,
          44,
          49,
          52,
          57,
          108,
          109,
          112,
          114,
          124,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        13,
        32,
        37,
        44,
        49,
        52,
        57,
        112,
        114,
        118,
        124
      ],
      "forced_by": [
        5,
        9,
        13,
        32,
        37,
        44,
        49,
        52,
        57,
        80,
        82,
        86,
        112,
        114,
        118
      ],
      "ridge": [
        5,
        9,
        13,
        32,
        37,
        44,
        49,
        52,
        57,
        112,
        114,
        118
      ],
      "compatible_partners": [
        [
          5,
          9,
          13,
          32,
          37,
          44,
          49,
          52,
          57,
          112,
          114,
          118,
          124
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        13,
        16,
        32,
        44,
        52,
        80,
        82,
        86,
        112,
        114,
        118
      ],
      "forced_by": [
        5,
        9,
        13,
        32,
        37,
        44,
        49,
        52,
        57,
        80,
        82,
        86,
        112,
        114,
        118
      ],
      "ridge": [
        5,
        9,
        13,
        32,
        44,
        52,
        80,
        82,
        86,
        112,
        114,
        118
      ],
      "compatible_partners": [
        [
          5,
          9,
          13,
          16,
          32,
          44,
          52,
          80,
          82,
          86,
          112,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        13,
        21,
        37,
        49,
        57,
        80,
        82,
        86,
        112,
        114,
        118
      ],
      "forced_by": [
        5,
        9,
        13,
        32,
        37,
        44,
        49,
        52,
        57,
        80,
        82,
        86,
        112,
        114,
        118
      ],
      "ridge": [
        5,
        9,
        13,
        37,
        49,
        57,
        80,
        82,
        86,
        112,
        114,
        118
      ],
      "compatible_partners": [
        [
          5,
          9,
          13,
          21,
          37,
          49,
          57,
          80,
          82,
          86,
          112,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        13,
        24,
        32,
        39,
        52,
        105,
        108,
        112,
        118,
        120,
        125
      ],
      "forced_by": [
        1,
        5,
        13,
        24,
        32,
        37,
        39,
        52,
        57,
        105,
        108,
        109,
        112,
        118,
        125
      ],
      "ridge": [
        1,
        5,
        13,
        24,
        32,
        39,
        52,
        105,
        108,
        112,
        118,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          13,
          24,
          32,
          39,
          52,
          105,
          108,
          112,
          118,
          120,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        13,
        24,
        37,
        39,
        57,
        105,
        109,
        112,
        118,
        121,
        125
      ],
      "forced_by": [
        1,
        5,
        13,
        24,
        32,
        37,
        39,
        52,
        57,
        105,
        108,
        109,
        112,
        118,
        125
      ],
      "ridge": [
        1,
        5,
        13,
        24,
        37,
        39,
        57,
        105,
        109,
        112,
        118,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          13,
          24,
          37,
          39,
          57,
          105,
          109,
          112,
          118,
          121,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        13,
        32,
        37,
        52,
        57,
        108,
        109,
        112,
        118,
        124,
        125
      ],
      "forced_by": [
        1,
        5,
        13,
        24,
        32,
        37,
        39,
        52,
        57,
        105,
        108,
        109,
        112,
        118,
        125
      ],
      "ridge": [
        1,
        5,
        13,
        32,
        37,
        52,
        57,
        108,
        109,
        112,
        118,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          13,
          32,
          37,
          52,
          57,
          108,
          109,
          112,
          118,
          124,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        9,
        28,
        32,
        40,
        44,
        107,
        108,
        114,
        118,
        122,
        125
      ],
      "forced_by": [
        1,
        5,
        9,
        28,
        32,
        37,
        40,
        44,
        49,
        107,
        108,
        109,
        114,
        118,
        125
      ],
      "ridge": [
        1,
        5,
        9,
        28,
        32,
        40,
        44,
        107,
        108,
        114,
        118,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          9,
          28,
          32,
          40,
          44,
          107,
          108,
          114,
          118,
          122,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        9,
        28,
        37,
        40,
        49,
        107,
        109,
        114,
        118,
        123,
        125
      ],
      "forced_by": [
        1,
        5,
        9,
        28,
        32,
        37,
        40,
        44,
        49,
        107,
        108,
        109,
        114,
        118,
        125
      ],
      "ridge": [
        1,
        5,
        9,
        28,
        37,
        40,
        49,
        107,
        109,
        114,
        118,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          9,
          28,
          37,
          40,
          49,
          107,
          109,
          114,
          118,
          123,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        9,
        32,
        37,
        44,
        49,
        108,
        109,
        114,
        118,
        124,
        125
      ],
      "forced_by": [
        1,
        5,
        9,
        28,
        32,
        37,
        40,
        44,
        49,
        107,
        108,
        109,
        114,
        118,
        125
      ],
      "ridge": [
        1,
        5,
        9,
        32,
        37,
        44,
        49,
        108,
        109,
        114,
        118,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          9,
          32,
          37,
          44,
          49,
          108,
          109,
          114,
          118,
          124,
          125
        ]
      ]
    },
    {
      "facet": [
        0,
        5,
        9,
        13,
        17,
        20,
        78,
        79,
        80,
        82,
        86,
        93
      ],
      "forced_by": [
        0,
        9,
        13,
        17,
        20,
        23,
        27,
        31,
        34,
        69,
        78,
        79,
        80,
        82,
        93
      ],
      "ridge": [
        0,
        9,
        13,
        17,
        20,
        78,
        79,
        80,
        82,
        93
      ],
      "compatible_partners": [
        [
          0,
          5,
          9,
          13,
          17,
          20,
          78,
          79,
          80,
          82,
          86,
          93
        ]
      ]
    },
    {
      "facet": [
        9,
        13,
        17,
        20,
        23,
        27,
        31,
        34,
        69,
        93,
        101,
        125
      ],
      "forced_by": [
        0,
        9,
        13,
        17,
        20,
        23,
        27,
        31,
        34,
        69,
        78,
        79,
        80,
        82,
        93
      ],
      "ridge": [
        9,
        13,
        17,
        20,
        23,
        27,
        31,
        34,
        69,
        93
      ],
      "compatible_partners": [
        [
          9,
          13,
          17,
          20,
          23,
          27,
          31,
          34,
          69,
          93,
          101,
          125
        ]
      ]
    },
    {
      "facet": [
        4,
        9,
        13,
        17,
        20,
        23,
        27,
        31,
        34,
        78,
        79,
        80,
        82
      ],
      "forced_by": [
        0,
        9,
        13,
        17,
        20,
        23,
        27,
        31,
        34,
        69,
        78,
        79,
        80,
        82,
        93
      ],
      "ridge": [
        9,
        13,
        17,
        20,
        23,
        27,
        31,
        34,
        78,
        79,
        80,
        82
      ],
      "compatible_partners": [
        [
          4,
          9,
          13,
          17,
          20,
          23,
          27,
          31,
          34,
          78,
          79,
          80,
          82
        ]
      ]
    },
    {
      "facet": [
        1,
        2,
        23,
        27,
        31,
        34,
        94,
        101,
        110,
        111,
        112,
        114
      ],
      "forced_by": [
        2,
        23,
        27,
        31,
        34,
        62,
        78,
        79,
        80,
        82,
        94,
        110,
        111,
        112,
        114
      ],
      "ridge": [
        2,
        23,
        27,
        31,
        34,
        94,
        110,
        111,
        112,
        114
      ],
      "compatible_partners": [
        [
          1,
          2,
          23,
          27,
          31,
          34,
          94,
          101,
          110,
          111,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        4,
        23,
        27,
        31,
        34,
        78,
        79,
        80,
        82,
        110,
        111,
        112,
        114
      ],
      "forced_by": [
        2,
        23,
        27,
        31,
        34,
        62,
        78,
        79,
        80,
        82,
        94,
        110,
        111,
        112,
        114
      ],
      "ridge": [
        23,
        27,
        31,
        34,
        78,
        79,
        80,
        82,
        110,
        111,
        112,
        114
      ],
      "compatible_partners": [
        [
          4,
          23,
          27,
          31,
          34,
          78,
          79,
          80,
          82,
          110,
          111,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        62,
        78,
        79,
        80,
        82,
        86,
        94,
        110,
        111,
        112,
        114,
        118
      ],
      "forced_by": [
        2,
        23,
        27,
        31,
        34,
        62,
        78,
        79,
        80,
        82,
        94,
        110,
        111,
        112,
        114
      ],
      "ridge": [
        62,
        78,
        79,
        80,
        82,
        94,
        110,
        111,
        112,
        114
      ],
      "compatible_partners": [
        [
          62,
          78,
          79,
          80,
          82,
          86,
          94,
          110,
          111,
          112,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        5,
        13,
        17,
        20,
        24,
        39,
        43,
        46,
        73,
        93,
        105,
        125
      ],
      "forced_by": [
        0,
        5,
        13,
        17,
        20,
        24,
        39,
        43,
        46,
        73,
        78,
        79,
        80,
        86,
        93
      ],
      "ridge": [
        5,
        13,
        17,
        20,
        24,
        39,
        43,
        46,
        73,
        93
      ],
      "compatible_partners": [
        [
          5,
          13,
          17,
          20,
          24,
          39,
          43,
          46,
          73,
          93,
          105,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        8,
        13,
        17,
        20,
        24,
        39,
        43,
        46,
        78,
        79,
        80,
        86
      ],
      "forced_by": [
        0,
        5,
        13,
        17,
        20,
        24,
        39,
        43,
        46,
        73,
        78,
        79,
        80,
        86,
        93
      ],
      "ridge": [
        5,
        13,
        17,
        20,
        24,
        39,
        43,
        46,
        78,
        79,
        80,
        86
      ],
      "compatible_partners": [
        [
          5,
          8,
          13,
          17,
          20,
          24,
          39,
          43,
          46,
          78,
          79,
          80,
          86
        ]
      ]
    },
    {
      "facet": [
        1,
        6,
        24,
        39,
        43,
        46,
        94,
        105,
        110,
        111,
        112,
        118
      ],
      "forced_by": [
        6,
        24,
        39,
        43,
        46,
        62,
        78,
        79,
        80,
        86,
        94,
        110,
        111,
        112,
        118
      ],
      "ridge": [
        6,
        24,
        39,
        43,
        46,
        94,
        110,
        111,
        112,
        118
      ],
      "compatible_partners": [
        [
          1,
          6,
          24,
          39,
          43,
          46,
          94,
          105,
          110,
          111,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        8,
        24,
        39,
        43,
        46,
        78,
        79,
        80,
        86,
        110,
        111,
        112,
        118
      ],
      "forced_by": [
        6,
        24,
        39,
        43,
        46,
        62,
        78,
        79,
        80,
        86,
        94,
        110,
        111,
        112,
        118
      ],
      "ridge": [
        24,
        39,
        43,
        46,
        78,
        79,
        80,
        86,
        110,
        111,
        112,
        118
      ],
      "compatible_partners": [
        [
          8,
          24,
          39,
          43,
          46,
          78,
          79,
          80,
          86,
          110,
          111,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        27,
        31,
        34,
        39,
        43,
        46,
        101,
        105,
        110,
        111,
        112,
        113
      ],
      "forced_by": [
        1,
        2,
        6,
        27,
        31,
        34,
        39,
        43,
        46,
        94,
        101,
        105,
        110,
        111,
        112
      ],
      "ridge": [
        1,
        27,
        31,
        34,
        39,
        43,
        46,
        101,
        105,
        110,
        111,
        112
      ],
      "compatible_partners": [
        [
          1,
          27,
          31,
          34,
          39,
          43,
          46,
          101,
          105,
          110,
          111,
          112,
          113
        ]
      ]
    },
    {
      "facet": [
        13,
        17,
        20,
        27,
        31,
        34,
        39,
        43,
        46,
        101,
        105,
        113,
        125
      ],
      "forced_by": [
        13,
        17,
        20,
        27,
        31,
        34,
        39,
        43,
        46,
        69,
        73,
        93,
        101,
        105,
        125
      ],
      "ridge": [
        13,
        17,
        20,
        27,
        31,
        34,
        39,
        43,
        46,
        101,
        105,
        125
      ],
      "compatible_partners": [
        [
          13,
          17,
          20,
          27,
          31,
          34,
          39,
          43,
          46,
          101,
          105,
          113,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        17,
        20,
        28,
        40,
        51,
        54,
        75,
        93,
        107,
        125
      ],
      "forced_by": [
        0,
        5,
        9,
        17,
        20,
        28,
        40,
        51,
        54,
        75,
        78,
        79,
        82,
        86,
        93
      ],
      "ridge": [
        5,
        9,
        17,
        20,
        28,
        40,
        51,
        54,
        75,
        93
      ],
      "compatible_partners": [
        [
          5,
          9,
          17,
          20,
          28,
          40,
          51,
          54,
          75,
          93,
          107,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        12,
        17,
        20,
        28,
        40,
        51,
        54,
        78,
        79,
        82,
        86
      ],
      "forced_by": [
        0,
        5,
        9,
        17,
        20,
        28,
        40,
        51,
        54,
        75,
        78,
        79,
        82,
        86,
        93
      ],
      "ridge": [
        5,
        9,
        17,
        20,
        28,
        40,
        51,
        54,
        78,
        79,
        82,
        86
      ],
      "compatible_partners": [
        [
          5,
          9,
          12,
          17,
          20,
          28,
          40,
          51,
          54,
          78,
          79,
          82,
          86
        ]
      ]
    },
    {
      "facet": [
        1,
        10,
        28,
        40,
        51,
        54,
        94,
        107,
        110,
        111,
        114,
        118
      ],
      "forced_by": [
        10,
        28,
        40,
        51,
        54,
        62,
        78,
        79,
        82,
        86,
        94,
        110,
        111,
        114,
        118
      ],
      "ridge": [
        10,
        28,
        40,
        51,
        54,
        94,
        110,
        111,
        114,
        118
      ],
      "compatible_partners": [
        [
          1,
          10,
          28,
          40,
          51,
          54,
          94,
          107,
          110,
          111,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        12,
        28,
        40,
        51,
        54,
        78,
        79,
        82,
        86,
        110,
        111,
        114,
        118
      ],
      "forced_by": [
        10,
        28,
        40,
        51,
        54,
        62,
        78,
        79,
        82,
        86,
        94,
        110,
        111,
        114,
        118
      ],
      "ridge": [
        28,
        40,
        51,
        54,
        78,
        79,
        82,
        86,
        110,
        111,
        114,
        118
      ],
      "compatible_partners": [
        [
          12,
          28,
          40,
          51,
          54,
          78,
          79,
          82,
          86,
          110,
          111,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        23,
        31,
        34,
        40,
        51,
        54,
        101,
        107,
        110,
        111,
        114,
        115
      ],
      "forced_by": [
        1,
        2,
        10,
        23,
        31,
        34,
        40,
        51,
        54,
        94,
        101,
        107,
        110,
        111,
        114
      ],
      "ridge": [
        1,
        23,
        31,
        34,
        40,
        51,
        54,
        101,
        107,
        110,
        111,
        114
      ],
      "compatible_partners": [
        [
          1,
          23,
          31,
          34,
          40,
          51,
          54,
          101,
          107,
          110,
          111,
          114,
          115
        ]
      ]
    },
    {
      "facet": [
        9,
        17,
        20,
        23,
        31,
        34,
        40,
        51,
        54,
        101,
        107,
        115,
        125
      ],
      "forced_by": [
        9,
        17,
        20,
        23,
        31,
        34,
        40,
        51,
        54,
        69,
        75,
        93,
        101,
        107,
        125
      ],
      "ridge": [
        9,
        17,
        20,
        23,
        31,
        34,
        40,
        51,
        54,
        101,
        107,
        125
      ],
      "compatible_partners": [
        [
          9,
          17,
          20,
          23,
          31,
          34,
          40,
          51,
          54,
          101,
          107,
          115,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        24,
        28,
        43,
        46,
        51,
        54,
        105,
        107,
        110,
        111,
        118,
        119
      ],
      "forced_by": [
        1,
        6,
        10,
        24,
        28,
        43,
        46,
        51,
        54,
        94,
        105,
        107,
        110,
        111,
        118
      ],
      "ridge": [
        1,
        24,
        28,
        43,
        46,
        51,
        54,
        105,
        107,
        110,
        111,
        118
      ],
      "compatible_partners": [
        [
          1,
          24,
          28,
          43,
          46,
          51,
          54,
          105,
          107,
          110,
          111,
          118,
          119
        ]
      ]
    },
    {
      "facet": [
        5,
        17,
        20,
        24,
        28,
        43,
        46,
        51,
        54,
        105,
        107,
        119,
        125
      ],
      "forced_by": [
        5,
        17,
        20,
        24,
        28,
        43,
        46,
        51,
        54,
        73,
        75,
        93,
        105,
        107,
        125
      ],
      "ridge": [
        5,
        17,
        20,
        24,
        28,
        43,
        46,
        51,
        54,
        105,
        107,
        125
      ],
      "compatible_partners": [
        [
          5,
          17,
          20,
          24,
          28,
          43,
          46,
          51,
          54,
          105,
          107,
          119,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        13,
        20,
        32,
        44,
        52,
        58,
        76,
        93,
        108,
        125
      ],
      "forced_by": [
        0,
        5,
        9,
        13,
        20,
        32,
        44,
        52,
        58,
        76,
        78,
        80,
        82,
        86,
        93
      ],
      "ridge": [
        5,
        9,
        13,
        20,
        32,
        44,
        52,
        58,
        76,
        93
      ],
      "compatible_partners": [
        [
          5,
          9,
          13,
          20,
          32,
          44,
          52,
          58,
          76,
          93,
          108,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        13,
        16,
        20,
        32,
        44,
        52,
        58,
        78,
        80,
        82,
        86
      ],
      "forced_by": [
        0,
        5,
        9,
        13,
        20,
        32,
        44,
        52,
        58,
        76,
        78,
        80,
        82,
        86,
        93
      ],
      "ridge": [
        5,
        9,
        13,
        20,
        32,
        44,
        52,
        58,
        78,
        80,
        82,
        86
      ],
      "compatible_partners": [
        [
          5,
          9,
          13,
          16,
          20,
          32,
          44,
          52,
          58,
          78,
          80,
          82,
          86
        ]
      ]
    },
    {
      "facet": [
        1,
        14,
        32,
        44,
        52,
        58,
        94,
        108,
        110,
        112,
        114,
        118
      ],
      "forced_by": [
        14,
        32,
        44,
        52,
        58,
        62,
        78,
        80,
        82,
        86,
        94,
        110,
        112,
        114,
        118
      ],
      "ridge": [
        14,
        32,
        44,
        52,
        58,
        94,
        110,
        112,
        114,
        118
      ],
      "compatible_partners": [
        [
          1,
          14,
          32,
          44,
          52,
          58,
          94,
          108,
          110,
          112,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        16,
        32,
        44,
        52,
        58,
        78,
        80,
        82,
        86,
        110,
        112,
        114,
        118
      ],
      "forced_by": [
        14,
        32,
        44,
        52,
        58,
        62,
        78,
        80,
        82,
        86,
        94,
        110,
        112,
        114,
        118
      ],
      "ridge": [
        32,
        44,
        52,
        58,
        78,
        80,
        82,
        86,
        110,
        112,
        114,
        118
      ],
      "compatible_partners": [
        [
          16,
          32,
          44,
          52,
          58,
          78,
          80,
          82,
          86,
          110,
          112,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        23,
        27,
        34,
        44,
        52,
        58,
        101,
        108,
        110,
        112,
        114,
        116
      ],
      "forced_by": [
        1,
        2,
        14,
        23,
        27,
        34,
        44,
        52,
        58,
        94,
        101,
        108,
        110,
        112,
        114
      ],
      "ridge": [
        1,
        23,
        27,
        34,
        44,
        52,
        58,
        101,
        108,
        110,
        112,
        114
      ],
      "compatible_partners": [
        [
          1,
          23,
          27,
          34,
          44,
          52,
          58,
          101,
          108,
          110,
          112,
          114,
          116
        ]
      ]
    },
    {
      "facet": [
        9,
        13,
        20,
        23,
        27,
        34,
        44,
        52,
        58,
        101,
        108,
        116,
        125
      ],
      "forced_by": [
        9,
        13,
        20,
        23,
        27,
        34,
        44,
        52,
        58,
        69,
        76,
        93,
        101,
        108,
        125
      ],
      "ridge": [
        9,
        13,
        20,
        23,
        27,
        34,
        44,
        52,
        58,
        101,
        108,
        125
      ],
      "compatible_partners": [
        [
          9,
          13,
          20,
          23,
          27,
          34,
          44,
          52,
          58,
          101,
          108,
          116,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        24,
        32,
        39,
        46,
        52,
        58,
        105,
        108,
        110,
        112,
        118,
        120
      ],
      "forced_by": [
        1,
        6,
        14,
        24,
        32,
        39,
        46,
        52,
        58,
        94,
        105,
        108,
        110,
        112,
        118
      ],
      "ridge": [
        1,
        24,
        32,
        39,
        46,
        52,
        58,
        105,
        108,
        110,
        112,
        118
      ],
      "compatible_partners": [
        [
          1,
          24,
          32,
          39,
          46,
          52,
          58,
          105,
          108,
          110,
          112,
          118,
          120
        ]
      ]
    },
    {
      "facet": [
        5,
        13,
        20,
        24,
        32,
        39,
        46,
        52,
        58,
        105,
        108,
        120,
        125
      ],
      "forced_by": [
        5,
        13,
        20,
        24,
        32,
        39,
        46,
        52,
        58,
        73,
        76,
        93,
        105,
        108,
        125
      ],
      "ridge": [
        5,
        13,
        20,
        24,
        32,
        39,
        46,
        52,
        58,
        105,
        108,
        125
      ],
      "compatible_partners": [
        [
          5,
          13,
          20,
          24,
          32,
          39,
          46,
          52,
          58,
          105,
          108,
          120,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        28,
        32,
        40,
        44,
        54,
        58,
        107,
        108,
        110,
        114,
        118,
        122
      ],
      "forced_by": [
        1,
        10,
        14,
        28,
        32,
        40,
        44,
        54,
        58,
        94,
        107,
        108,
        110,
        114,
        118
      ],
      "ridge": [
        1,
        28,
        32,
        40,
        44,
        54,
        58,
        107,
        108,
        110,
        114,
        118
      ],
      "compatible_partners": [
        [
          1,
          28,
          32,
          40,
          44,
          54,
          58,
          107,
          108,
          110,
          114,
          118,
          122
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        20,
        28,
        32,
        40,
        44,
        54,
        58,
        107,
        108,
        122,
        125
      ],
      "forced_by": [
        5,
        9,
        20,
        28,
        32,
        40,
        44,
        54,
        58,
        75,
        76,
        93,
        107,
        108,
        125
      ],
      "ridge": [
        5,
        9,
        20,
        28,
        32,
        40,
        44,
        54,
        58,
        107,
        108,
        125
      ],
      "compatible_partners": [
        [
          5,
          9,
          20,
          28,
          32,
          40,
          44,
          54,
          58,
          107,
          108,
          122,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        13,
        17,
        20,
        27,
        31,
        34,
        101,
        110,
        111,
        112,
        113,
        125
      ],
      "forced_by": [
        1,
        17,
        20,
        31,
        34,
        43,
        46,
        101,
        105,
        110,
        111,
        113,
        125
      ],
      "ridge": [
        1,
        17,
        20,
        31,
        34,
        101,
        110,
        111,
        113,
        125
      ],
      "compatible_partners": [
        [
          1,
          13,
          17,
          20,
          27,
          31,
          34,
          101,
          110,
          111,
          112,
          113,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        13,
        17,
        20,
        39,
        43,
        46,
        105,
        110,
        111,
        112,
        113,
        125
      ],
      "forced_by": [
        1,
        17,
        20,
        31,
        34,
        43,
        46,
        101,
        105,
        110,
        111,
        113,
        125
      ],
      "ridge": [
        1,
        17,
        20,
        43,
        46,
        105,
        110,
        111,
        113,
        125
      ],
      "compatible_partners": [
        [
          1,
          13,
          17,
          20,
          39,
          43,
          46,
          105,
          110,
          111,
          112,
          113,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        9,
        17,
        20,
        23,
        31,
        34,
        101,
        110,
        111,
        114,
        115,
        125
      ],
      "forced_by": [
        1,
        17,
        20,
        31,
        34,
        51,
        54,
        101,
        107,
        110,
        111,
        115,
        125
      ],
      "ridge": [
        1,
        17,
        20,
        31,
        34,
        101,
        110,
        111,
        115,
        125
      ],
      "compatible_partners": [
        [
          1,
          9,
          17,
          20,
          23,
          31,
          34,
          101,
          110,
          111,
          114,
          115,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        9,
        17,
        20,
        40,
        51,
        54,
        107,
        110,
        111,
        114,
        115,
        125
      ],
      "forced_by": [
        1,
        17,
        20,
        31,
        34,
        51,
        54,
        101,
        107,
        110,
        111,
        115,
        125
      ],
      "ridge": [
        1,
        17,
        20,
        51,
        54,
        107,
        110,
        111,
        115,
        125
      ],
      "compatible_partners": [
        [
          1,
          9,
          17,
          20,
          40,
          51,
          54,
          107,
          110,
          111,
          114,
          115,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        17,
        20,
        24,
        43,
        46,
        105,
        110,
        111,
        118,
        119,
        125
      ],
      "forced_by": [
        1,
        17,
        20,
        43,
        46,
        51,
        54,
        105,
        107,
        110,
        111,
        119,
        125
      ],
      "ridge": [
        1,
        17,
        20,
        43,
        46,
        105,
        110,
        111,
        119,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          17,
          20,
          24,
          43,
          46,
          105,
          110,
          111,
          118,
          119,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        17,
        20,
        28,
        51,
        54,
        107,
        110,
        111,
        118,
        119,
        125
      ],
      "forced_by": [
        1,
        17,
        20,
        43,
        46,
        51,
        54,
        105,
        107,
        110,
        111,
        119,
        125
      ],
      "ridge": [
        1,
        17,
        20,
        51,
        54,
        107,
        110,
        111,
        119,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          17,
          20,
          28,
          51,
          54,
          107,
          110,
          111,
          118,
          119,
          125
        ]
      ]
    },
    {
      "facet": [
        4,
        9,
        13,
        17,
        20,
        23,
        27,
        31,
        34,
        110,
        111,
        112,
        114
      ],
      "forced_by": [
        4,
        13,
        17,
        20,
        27,
        31,
        34,
        78,
        79,
        80,
        110,
        111,
        112
      ],
      "ridge": [
        4,
        13,
        17,
        20,
        27,
        31,
        34,
        110,
        111,
        112
      ],
      "compatible_partners": [
        [
          4,
          9,
          13,
          17,
          20,
          23,
          27,
          31,
          34,
          110,
          111,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        4,
        9,
        13,
        17,
        20,
        78,
        79,
        80,
        82,
        110,
        111,
        112,
        114
      ],
      "forced_by": [
        4,
        13,
        17,
        20,
        27,
        31,
        34,
        78,
        79,
        80,
        110,
        111,
        112
      ],
      "ridge": [
        4,
        13,
        17,
        20,
        78,
        79,
        80,
        110,
        111,
        112
      ],
      "compatible_partners": [
        [
          4,
          9,
          13,
          17,
          20,
          78,
          79,
          80,
          82,
          110,
          111,
          112,
          114
        ]
      ]
    },
    {
      "facet": [
        5,
        8,
        13,
        17,
        20,
        24,
        39,
        43,
        46,
        110,
        111,
        112,
        118
      ],
      "forced_by": [
        8,
        13,
        17,
        20,
        39,
        43,
        46,
        78,
        79,
        80,
        110,
        111,
        112
      ],
      "ridge": [
        8,
        13,
        17,
        20,
        39,
        43,
        46,
        110,
        111,
        112
      ],
      "compatible_partners": [
        [
          5,
          8,
          13,
          17,
          20,
          24,
          39,
          43,
          46,
          110,
          111,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        5,
        8,
        13,
        17,
        20,
        78,
        79,
        80,
        86,
        110,
        111,
        112,
        118
      ],
      "forced_by": [
        8,
        13,
        17,
        20,
        39,
        43,
        46,
        78,
        79,
        80,
        110,
        111,
        112
      ],
      "ridge": [
        8,
        13,
        17,
        20,
        78,
        79,
        80,
        110,
        111,
        112
      ],
      "compatible_partners": [
        [
          5,
          8,
          13,
          17,
          20,
          78,
          79,
          80,
          86,
          110,
          111,
          112,
          118
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        12,
        17,
        20,
        28,
        40,
        51,
        54,
        110,
        111,
        114,
        118
      ],
      "forced_by": [
        9,
        12,
        17,
        20,
        40,
        51,
        54,
        78,
        79,
        82,
        110,
        111,
        114
      ],
      "ridge": [
        9,
        12,
        17,
        20,
        40,
        51,
        54,
        110,
        111,
        114
      ],
      "compatible_partners": [
        [
          5,
          9,
          12,
          17,
          20,
          28,
          40,
          51,
          54,
          110,
          111,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        12,
        17,
        20,
        78,
        79,
        82,
        86,
        110,
        111,
        114,
        118
      ],
      "forced_by": [
        9,
        12,
        17,
        20,
        40,
        51,
        54,
        78,
        79,
        82,
        110,
        111,
        114
      ],
      "ridge": [
        9,
        12,
        17,
        20,
        78,
        79,
        82,
        110,
        111,
        114
      ],
      "compatible_partners": [
        [
          5,
          9,
          12,
          17,
          20,
          78,
          79,
          82,
          86,
          110,
          111,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        9,
        13,
        20,
        23,
        27,
        34,
        101,
        110,
        112,
        114,
        116,
        125
      ],
      "forced_by": [
        1,
        13,
        20,
        27,
        34,
        52,
        58,
        101,
        108,
        110,
        112,
        116,
        125
      ],
      "ridge": [
        1,
        13,
        20,
        27,
        34,
        101,
        110,
        112,
        116,
        125
      ],
      "compatible_partners": [
        [
          1,
          9,
          13,
          20,
          23,
          27,
          34,
          101,
          110,
          112,
          114,
          116,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        9,
        13,
        20,
        44,
        52,
        58,
        108,
        110,
        112,
        114,
        116,
        125
      ],
      "forced_by": [
        1,
        13,
        20,
        27,
        34,
        52,
        58,
        101,
        108,
        110,
        112,
        116,
        125
      ],
      "ridge": [
        1,
        13,
        20,
        52,
        58,
        108,
        110,
        112,
        116,
        125
      ],
      "compatible_partners": [
        [
          1,
          9,
          13,
          20,
          44,
          52,
          58,
          108,
          110,
          112,
          114,
          116,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        13,
        20,
        24,
        39,
        46,
        105,
        110,
        112,
        118,
        120,
        125
      ],
      "forced_by": [
        1,
        13,
        20,
        39,
        46,
        52,
        58,
        105,
        108,
        110,
        112,
        120,
        125
      ],
      "ridge": [
        1,
        13,
        20,
        39,
        46,
        105,
        110,
        112,
        120,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          13,
          20,
          24,
          39,
          46,
          105,
          110,
          112,
          118,
          120,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        13,
        20,
        32,
        52,
        58,
        108,
        110,
        112,
        118,
        120,
        125
      ],
      "forced_by": [
        1,
        13,
        20,
        39,
        46,
        52,
        58,
        105,
        108,
        110,
        112,
        120,
        125
      ],
      "ridge": [
        1,
        13,
        20,
        52,
        58,
        108,
        110,
        112,
        120,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          13,
          20,
          32,
          52,
          58,
          108,
          110,
          112,
          118,
          120,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        13,
        16,
        20,
        32,
        44,
        52,
        58,
        110,
        112,
        114,
        118
      ],
      "forced_by": [
        9,
        13,
        16,
        20,
        44,
        52,
        58,
        78,
        80,
        82,
        110,
        112,
        114
      ],
      "ridge": [
        9,
        13,
        16,
        20,
        44,
        52,
        58,
        110,
        112,
        114
      ],
      "compatible_partners": [
        [
          5,
          9,
          13,
          16,
          20,
          32,
          44,
          52,
          58,
          110,
          112,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        13,
        16,
        20,
        78,
        80,
        82,
        86,
        110,
        112,
        114,
        118
      ],
      "forced_by": [
        9,
        13,
        16,
        20,
        44,
        52,
        58,
        78,
        80,
        82,
        110,
        112,
        114
      ],
      "ridge": [
        9,
        13,
        16,
        20,
        78,
        80,
        82,
        110,
        112,
        114
      ],
      "compatible_partners": [
        [
          5,
          9,
          13,
          16,
          20,
          78,
          80,
          82,
          86,
          110,
          112,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        9,
        20,
        28,
        40,
        54,
        107,
        110,
        114,
        118,
        122,
        125
      ],
      "forced_by": [
        1,
        9,
        20,
        40,
        44,
        54,
        58,
        107,
        108,
        110,
        114,
        122,
        125
      ],
      "ridge": [
        1,
        9,
        20,
        40,
        54,
        107,
        110,
        114,
        122,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          9,
          20,
          28,
          40,
          54,
          107,
          110,
          114,
          118,
          122,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        9,
        20,
        32,
        44,
        58,
        108,
        110,
        114,
        118,
        122,
        125
      ],
      "forced_by": [
        1,
        9,
        20,
        40,
        44,
        54,
        58,
        107,
        108,
        110,
        114,
        122,
        125
      ],
      "ridge": [
        1,
        9,
        20,
        44,
        58,
        108,
        110,
        114,
        122,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          9,
          20,
          32,
          44,
          58,
          108,
          110,
          114,
          118,
          122,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        13,
        17,
        37,
        49,
        57,
        61,
        77,
        93,
        109,
        125
      ],
      "forced_by": [
        0,
        5,
        9,
        13,
        17,
        37,
        49,
        57,
        61,
        77,
        79,
        80,
        82,
        86,
        93
      ],
      "ridge": [
        5,
        9,
        13,
        17,
        37,
        49,
        57,
        61,
        77,
        93
      ],
      "compatible_partners": [
        [
          5,
          9,
          13,
          17,
          37,
          49,
          57,
          61,
          77,
          93,
          109,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        13,
        17,
        21,
        37,
        49,
        57,
        61,
        79,
        80,
        82,
        86
      ],
      "forced_by": [
        0,
        5,
        9,
        13,
        17,
        37,
        49,
        57,
        61,
        77,
        79,
        80,
        82,
        86,
        93
      ],
      "ridge": [
        5,
        9,
        13,
        17,
        37,
        49,
        57,
        61,
        79,
        80,
        82,
        86
      ],
      "compatible_partners": [
        [
          5,
          9,
          13,
          17,
          21,
          37,
          49,
          57,
          61,
          79,
          80,
          82,
          86
        ]
      ]
    },
    {
      "facet": [
        1,
        19,
        37,
        49,
        57,
        61,
        94,
        109,
        111,
        112,
        114,
        118
      ],
      "forced_by": [
        19,
        37,
        49,
        57,
        61,
        62,
        79,
        80,
        82,
        86,
        94,
        111,
        112,
        114,
        118
      ],
      "ridge": [
        19,
        37,
        49,
        57,
        61,
        94,
        111,
        112,
        114,
        118
      ],
      "compatible_partners": [
        [
          1,
          19,
          37,
          49,
          57,
          61,
          94,
          109,
          111,
          112,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        21,
        37,
        49,
        57,
        61,
        79,
        80,
        82,
        86,
        111,
        112,
        114,
        118
      ],
      "forced_by": [
        19,
        37,
        49,
        57,
        61,
        62,
        79,
        80,
        82,
        86,
        94,
        111,
        112,
        114,
        118
      ],
      "ridge": [
        37,
        49,
        57,
        61,
        79,
        80,
        82,
        86,
        111,
        112,
        114,
        118
      ],
      "compatible_partners": [
        [
          21,
          37,
          49,
          57,
          61,
          79,
          80,
          82,
          86,
          111,
          112,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        23,
        27,
        31,
        49,
        57,
        61,
        101,
        109,
        111,
        112,
        114,
        117
      ],
      "forced_by": [
        1,
        2,
        19,
        23,
        27,
        31,
        49,
        57,
        61,
        94,
        101,
        109,
        111,
        112,
        114
      ],
      "ridge": [
        1,
        23,
        27,
        31,
        49,
        57,
        61,
        101,
        109,
        111,
        112,
        114
      ],
      "compatible_partners": [
        [
          1,
          23,
          27,
          31,
          49,
          57,
          61,
          101,
          109,
          111,
          112,
          114,
          117
        ]
      ]
    },
    {
      "facet": [
        9,
        13,
        17,
        23,
        27,
        31,
        49,
        57,
        61,
        101,
        109,
        117,
        125
      ],
      "forced_by": [
        9,
        13,
        17,
        23,
        27,
        31,
        49,
        57,
        61,
        69,
        77,
        93,
        101,
        109,
        125
      ],
      "ridge": [
        9,
        13,
        17,
        23,
        27,
        31,
        49,
        57,
        61,
        101,
        109,
        125
      ],
      "compatible_partners": [
        [
          9,
          13,
          17,
          23,
          27,
          31,
          49,
          57,
          61,
          101,
          109,
          117,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        24,
        37,
        39,
        43,
        57,
        61,
        105,
        109,
        111,
        112,
        118,
        121
      ],
      "forced_by": [
        1,
        6,
        19,
        24,
        37,
        39,
        43,
        57,
        61,
        94,
        105,
        109,
        111,
        112,
        118
      ],
      "ridge": [
        1,
        24,
        37,
        39,
        43,
        57,
        61,
        105,
        109,
        111,
        112,
        118
      ],
      "compatible_partners": [
        [
          1,
          24,
          37,
          39,
          43,
          57,
          61,
          105,
          109,
          111,
          112,
          118,
          121
        ]
      ]
    },
    {
      "facet": [
        5,
        13,
        17,
        24,
        37,
        39,
        43,
        57,
        61,
        105,
        109,
        121,
        125
      ],
      "forced_by": [
        5,
        13,
        17,
        24,
        37,
        39,
        43,
        57,
        61,
        73,
        77,
        93,
        105,
        109,
        125
      ],
      "ridge": [
        5,
        13,
        17,
        24,
        37,
        39,
        43,
        57,
        61,
        105,
        109,
        125
      ],
      "compatible_partners": [
        [
          5,
          13,
          17,
          24,
          37,
          39,
          43,
          57,
          61,
          105,
          109,
          121,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        28,
        37,
        40,
        49,
        51,
        61,
        107,
        109,
        111,
        114,
        118,
        123
      ],
      "forced_by": [
        1,
        10,
        19,
        28,
        37,
        40,
        49,
        51,
        61,
        94,
        107,
        109,
        111,
        114,
        118
      ],
      "ridge": [
        1,
        28,
        37,
        40,
        49,
        51,
        61,
        107,
        109,
        111,
        114,
        118
      ],
      "compatible_partners": [
        [
          1,
          28,
          37,
          40,
          49,
          51,
          61,
          107,
          109,
          111,
          114,
          118,
          123
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        17,
        28,
        37,
        40,
        49,
        51,
        61,
        107,
        109,
        123,
        125
      ],
      "forced_by": [
        5,
        9,
        17,
        28,
        37,
        40,
        49,
        51,
        61,
        75,
        77,
        93,
        107,
        109,
        125
      ],
      "ridge": [
        5,
        9,
        17,
        28,
        37,
        40,
        49,
        51,
        61,
        107,
        109,
        125
      ],
      "compatible_partners": [
        [
          5,
          9,
          17,
          28,
          37,
          40,
          49,
          51,
          61,
          107,
          109,
          123,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        9,
        13,
        17,
        23,
        27,
        31,
        101,
        111,
        112,
        114,
        117,
        125
      ],
      "forced_by": [
        1,
        13,
        17,
        27,
        31,
        57,
        61,
        101,
        109,
        111,
        112,
        117,
        125
      ],
      "ridge": [
        1,
        13,
        17,
        27,
        31,
        101,
        111,
        112,
        117,
        125
      ],
      "compatible_partners": [
        [
          1,
          9,
          13,
          17,
          23,
          27,
          31,
          101,
          111,
          112,
          114,
          117,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        9,
        13,
        17,
        49,
        57,
        61,
        109,
        111,
        112,
        114,
        117,
        125
      ],
      "forced_by": [
        1,
        13,
        17,
        27,
        31,
        57,
        61,
        101,
        109,
        111,
        112,
        117,
        125
      ],
      "ridge": [
        1,
        13,
        17,
        57,
        61,
        109,
        111,
        112,
        117,
        125
      ],
      "compatible_partners": [
        [
          1,
          9,
          13,
          17,
          49,
          57,
          61,
          109,
          111,
          112,
          114,
          117,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        13,
        17,
        24,
        39,
        43,
        105,
        111,
        112,
        118,
        121,
        125
      ],
      "forced_by": [
        1,
        13,
        17,
        39,
        43,
        57,
        61,
        105,
        109,
        111,
        112,
        121,
        125
      ],
      "ridge": [
        1,
        13,
        17,
        39,
        43,
        105,
        111,
        112,
        121,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          13,
          17,
          24,
          39,
          43,
          105,
          111,
          112,
          118,
          121,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        13,
        17,
        37,
        57,
        61,
        109,
        111,
        112,
        118,
        121,
        125
      ],
      "forced_by": [
        1,
        13,
        17,
        39,
        43,
        57,
        61,
        105,
        109,
        111,
        112,
        121,
        125
      ],
      "ridge": [
        1,
        13,
        17,
        57,
        61,
        109,
        111,
        112,
        121,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          13,
          17,
          37,
          57,
          61,
          109,
          111,
          112,
          118,
          121,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        13,
        17,
        21,
        37,
        49,
        57,
        61,
        111,
        112,
        114,
        118
      ],
      "forced_by": [
        9,
        13,
        17,
        21,
        49,
        57,
        61,
        79,
        80,
        82,
        111,
        112,
        114
      ],
      "ridge": [
        9,
        13,
        17,
        21,
        49,
        57,
        61,
        111,
        112,
        114
      ],
      "compatible_partners": [
        [
          5,
          9,
          13,
          17,
          21,
          37,
          49,
          57,
          61,
          111,
          112,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        13,
        17,
        21,
        79,
        80,
        82,
        86,
        111,
        112,
        114,
        118
      ],
      "forced_by": [
        9,
        13,
        17,
        21,
        49,
        57,
        61,
        79,
        80,
        82,
        111,
        112,
        114
      ],
      "ridge": [
        9,
        13,
        17,
        21,
        79,
        80,
        82,
        111,
        112,
        114
      ],
      "compatible_partners": [
        [
          5,
          9,
          13,
          17,
          21,
          79,
          80,
          82,
          86,
          111,
          112,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        9,
        17,
        28,
        40,
        51,
        107,
        111,
        114,
        118,
        123,
        125
      ],
      "forced_by": [
        1,
        9,
        17,
        40,
        49,
        51,
        61,
        107,
        109,
        111,
        114,
        123,
        125
      ],
      "ridge": [
        1,
        9,
        17,
        40,
        51,
        107,
        111,
        114,
        123,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          9,
          17,
          28,
          40,
          51,
          107,
          111,
          114,
          118,
          123,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        9,
        17,
        37,
        49,
        61,
        109,
        111,
        114,
        118,
        123,
        125
      ],
      "forced_by": [
        1,
        9,
        17,
        40,
        49,
        51,
        61,
        107,
        109,
        111,
        114,
        123,
        125
      ],
      "ridge": [
        1,
        9,
        17,
        49,
        61,
        109,
        111,
        114,
        123,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          9,
          17,
          37,
          49,
          61,
          109,
          111,
          114,
          118,
          123,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        32,
        37,
        44,
        49,
        52,
        57,
        108,
        109,
        112,
        114,
        118,
        124
      ],
      "forced_by": [
        1,
        14,
        19,
        32,
        37,
        44,
        49,
        52,
        57,
        94,
        108,
        109,
        112,
        114,
        118
      ],
      "ridge": [
        1,
        32,
        37,
        44,
        49,
        52,
        57,
        108,
        109,
        112,
        114,
        118
      ],
      "compatible_partners": [
        [
          1,
          32,
          37,
          44,
          49,
          52,
          57,
          108,
          109,
          112,
          114,
          118,
          124
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        13,
        32,
        37,
        44,
        49,
        52,
        57,
        108,
        109,
        124,
        125
      ],
      "forced_by": [
        5,
        9,
        13,
        32,
        37,
        44,
        49,
        52,
        57,
        76,
        77,
        93,
        108,
        109,
        125
      ],
      "ridge": [
        5,
        9,
        13,
        32,
        37,
        44,
        49,
        52,
        57,
        108,
        109,
        125
      ],
      "compatible_partners": [
        [
          5,
          9,
          13,
          32,
          37,
          44,
          49,
          52,
          57,
          108,
          109,
          124,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        9,
        13,
        32,
        44,
        52,
        108,
        112,
        114,
        118,
        124,
        125
      ],
      "forced_by": [
        1,
        9,
        13,
        44,
        49,
        52,
        57,
        108,
        109,
        112,
        114,
        124,
        125
      ],
      "ridge": [
        1,
        9,
        13,
        44,
        52,
        108,
        112,
        114,
        124,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          9,
          13,
          32,
          44,
          52,
          108,
          112,
          114,
          118,
          124,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        9,
        13,
        37,
        49,
        57,
        109,
        112,
        114,
        118,
        124,
        125
      ],
      "forced_by": [
        1,
        9,
        13,
        44,
        49,
        52,
        57,
        108,
        109,
        112,
        114,
        124,
        125
      ],
      "ridge": [
        1,
        9,
        13,
        49,
        57,
        109,
        112,
        114,
        124,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          9,
          13,
          37,
          49,
          57,
          109,
          112,
          114,
          118,
          124,
          125
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        13,
        17,
        20,
        78,
        79,
        80,
        82,
        86,
        110,
        111,
        112,
        114,
        118
      ],
      "forced_by": [
        0,
        5,
        9,
        13,
        17,
        20,
        78,
        79,
        80,
        82,
        86,
        93
      ],
      "ridge": [
        5,
        9,
        13,
        17,
        20,
        78,
        79,
        80,
        82,
        86
      ],
      "compatible_partners": [
        [
          5,
          9,
          13,
          17,
          20,
          78,
          79,
          80,
          82,
          86,
          110,
          111,
          112,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        5,
        9,
        13,
        17,
        20,
        93,
        125
      ],
      "forced_by": [
        0,
        5,
        9,
        13,
        17,
        20,
        78,
        79,
        80,
        82,
        86,
        93
      ],
      "ridge": [
        5,
        9,
        13,
        17,
        20,
        93
      ],
      "compatible_partners": [
        [
          5,
          9,
          13,
          17,
          20,
          93,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        9,
        13,
        17,
        20,
        23,
        27,
        31,
        34,
        101,
        110,
        111,
        112,
        114,
        125
      ],
      "forced_by": [
        9,
        13,
        17,
        20,
        23,
        27,
        31,
        34,
        69,
        93,
        101,
        125
      ],
      "ridge": [
        9,
        13,
        17,
        20,
        23,
        27,
        31,
        34,
        101,
        125
      ],
      "compatible_partners": [
        [
          1,
          9,
          13,
          17,
          20,
          23,
          27,
          31,
          34,
          101,
          110,
          111,
          112,
          114,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        94,
        110,
        111,
        112,
        114,
        118
      ],
      "forced_by": [
        1,
        2,
        23,
        27,
        31,
        34,
        94,
        101,
        110,
        111,
        112,
        114
      ],
      "ridge": [
        1,
        94,
        110,
        111,
        112,
        114
      ],
      "compatible_partners": [
        [
          1,
          94,
          110,
          111,
          112,
          114,
          118
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        13,
        17,
        20,
        24,
        39,
        43,
        46,
        105,
        110,
        111,
        112,
        118,
        125
      ],
      "forced_by": [
        5,
        13,
        17,
        20,
        24,
        39,
        43,
        46,
        73,
        93,
        105,
        125
      ],
      "ridge": [
        5,
        13,
        17,
        20,
        24,
        39,
        43,
        46,
        105,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          13,
          17,
          20,
          24,
          39,
          43,
          46,
          105,
          110,
          111,
          112,
          118,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        9,
        17,
        20,
        28,
        40,
        51,
        54,
        107,
        110,
        111,
        114,
        118,
        125
      ],
      "forced_by": [
        5,
        9,
        17,
        20,
        28,
        40,
        51,
        54,
        75,
        93,
        107,
        125
      ],
      "ridge": [
        5,
        9,
        17,
        20,
        28,
        40,
        51,
        54,
        107,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          9,
          17,
          20,
          28,
          40,
          51,
          54,
          107,
          110,
          111,
          114,
          118,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        9,
        13,
        20,
        32,
        44,
        52,
        58,
        108,
        110,
        112,
        114,
        118,
        125
      ],
      "forced_by": [
        5,
        9,
        13,
        20,
        32,
        44,
        52,
        58,
        76,
        93,
        108,
        125
      ],
      "ridge": [
        5,
        9,
        13,
        20,
        32,
        44,
        52,
        58,
        108,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          9,
          13,
          20,
          32,
          44,
          52,
          58,
          108,
          110,
          112,
          114,
          118,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        9,
        13,
        17,
        37,
        49,
        57,
        61,
        109,
        111,
        112,
        114,
        118,
        125
      ],
      "forced_by": [
        5,
        9,
        13,
        17,
        37,
        49,
        57,
        61,
        77,
        93,
        109,
        125
      ],
      "ridge": [
        5,
        9,
        13,
        17,
        37,
        49,
        57,
        61,
        109,
        125
      ],
      "compatible_partners": [
        [
          1,
          5,
          9,
          13,
          17,
          37,
          49,
          57,
          61,
          109,
          111,
          112,
          114,
          118,
          125
        ]
      ]
    },
    {
      "facet": [
        1,
        5,
        9,
        13,
        17,
        20,
        110,
        111,
        112,
        114,
        118,
        125
      ],
      "forced_by": [
        5,
        9,
        13,
        17,
        20,
        78,
        79,
        80,
        82,
        86,
        110,
        111,
        112,
        114,
        118
      ],
      "ridge": [
        5,
        9,
        13,
        17,
        20,
        110,
        111,
        112,
        114,
        118
      ],
      "compatible_partners": [
        [
          1,
          5,
          9,
          13,
          17,
          20,
          110,
          111,
          112,
          114,
          118,
          125
        ]
      ]
    }
  ],
  "contradiction": null,
  "remaining_queue": 0,
  "seconds": 35.84242545790039,
  "overlap_checks": 262528,
  "family_source_sha256": "c8770f5f31cd5726275dc8164bb0189dd97f28a9f9785cd4e37d9f299f208ae2",
  "source_sha256": "abd1ae71cee66d73d503af3287623f66d4a6aaa9f866e502368db0eb072d1768"
}


==> anc/verify/certificates/E7-partner-counts.json <==
{
  "orbits": [
    {
      "representative": [
        0,
        2,
        3,
        6,
        7,
        10,
        11,
        14,
        15,
        18,
        19,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77
      ],
      "vertices": 27,
      "weight": 56
    },
    {
      "representative": [
        0,
        2,
        6,
        10,
        14,
        19,
        62,
        69,
        73,
        75,
        76,
        77
      ],
      "vertices": 12,
      "weight": 2016
    },
    {
      "representative": [
        0,
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        62,
        69,
        73,
        75,
        76,
        78
      ],
      "vertices": 15,
      "weight": 4032
    },
    {
      "representative": [
        0,
        2,
        6,
        10,
        30,
        42,
        50,
        62,
        63,
        68,
        72,
        74,
        78
      ],
      "vertices": 13,
      "weight": 20160
    },
    {
      "representative": [
        0,
        62,
        63,
        64,
        66,
        70,
        78
      ],
      "vertices": 7,
      "weight": 576
    }
  ],
  "flags": [
    {
      "flag": 0,
      "owner": 0,
      "left": [
        0,
        2,
        3,
        6,
        7,
        10,
        11,
        14,
        15,
        18,
        19,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77
      ],
      "ridge": [
        0,
        2,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69
      ],
      "left_vertices": 27,
      "ridge_vertices": 10,
      "partners": [
        [
          0,
          2,
          4,
          22,
          23,
          26,
          27,
          30,
          31,
          34,
          35,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          78,
          79,
          80,
          81,
          82,
          83,
          84,
          85
        ]
      ],
      "types": {
        "27": 1
      }
    },
    {
      "flag": 1,
      "owner": 0,
      "left": [
        0,
        2,
        3,
        6,
        7,
        10,
        11,
        14,
        15,
        18,
        19,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77
      ],
      "ridge": [
        0,
        62,
        63,
        64,
        66,
        70
      ],
      "left_vertices": 27,
      "ridge_vertices": 6,
      "partners": [
        [
          0,
          62,
          63,
          64,
          66,
          70,
          78
        ]
      ],
      "types": {
        "7": 1
      }
    },
    {
      "flag": 2,
      "owner": 1,
      "left": [
        0,
        2,
        6,
        10,
        14,
        19,
        62,
        69,
        73,
        75,
        76,
        77
      ],
      "ridge": [
        0,
        2,
        6,
        10,
        14,
        62,
        69,
        73,
        75,
        76
      ],
      "left_vertices": 12,
      "ridge_vertices": 10,
      "partners": [
        [
          0,
          2,
          6,
          10,
          14,
          34,
          46,
          54,
          58,
          62,
          69,
          73,
          75,
          76,
          78
        ]
      ],
      "types": {
        "15": 1
      }
    },
    {
      "flag": 3,
      "owner": 1,
      "left": [
        0,
        3,
        7,
        11,
        15,
        19,
        62,
        63,
        64,
        66,
        70,
        77
      ],
      "ridge": [
        0,
        62,
        63,
        64,
        66,
        70
      ],
      "left_vertices": 12,
      "ridge_vertices": 6,
      "partners": [
        [
          0,
          62,
          63,
          64,
          66,
          70,
          78
        ]
      ],
      "types": {
        "7": 1
      }
    },
    {
      "flag": 4,
      "owner": 2,
      "left": [
        0,
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        62,
        69,
        73,
        75,
        76,
        78
      ],
      "ridge": [
        0,
        2,
        6,
        10,
        14,
        62,
        69,
        73,
        75,
        76
      ],
      "left_vertices": 15,
      "ridge_vertices": 10,
      "partners": [
        [
          0,
          2,
          6,
          10,
          14,
          19,
          62,
          69,
          73,
          75,
          76,
          77
        ]
      ],
      "types": {
        "12": 1
      }
    },
    {
      "flag": 5,
      "owner": 2,
      "left": [
        0,
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        62,
        69,
        73,
        75,
        76,
        78
      ],
      "ridge": [
        0,
        2,
        6,
        10,
        34,
        46,
        54,
        62,
        69,
        73,
        75,
        78
      ],
      "left_vertices": 15,
      "ridge_vertices": 12,
      "partners": [
        [
          0,
          2,
          6,
          10,
          34,
          46,
          54,
          62,
          63,
          69,
          73,
          75,
          78
        ]
      ],
      "types": {
        "13": 1
      }
    },
    {
      "flag": 6,
      "owner": 3,
      "left": [
        0,
        2,
        6,
        10,
        34,
        46,
        54,
        62,
        63,
        69,
        73,
        75,
        78
      ],
      "ridge": [
        0,
        2,
        6,
        10,
        34,
        46,
        54,
        62,
        69,
        73,
        75,
        78
      ],
      "left_vertices": 13,
      "ridge_vertices": 12,
      "partners": [
        [
          0,
          2,
          6,
          10,
          14,
          34,
          46,
          54,
          58,
          62,
          69,
          73,
          75,
          76,
          78
        ]
      ],
      "types": {
        "15": 1
      }
    },
    {
      "flag": 7,
      "owner": 3,
      "left": [
        0,
        2,
        6,
        10,
        30,
        42,
        50,
        62,
        63,
        68,
        72,
        74,
        78
      ],
      "ridge": [
        0,
        2,
        6,
        10,
        62,
        63,
        68,
        72,
        74
      ],
      "left_vertices": 13,
      "ridge_vertices": 9,
      "partners": [
        [
          0,
          2,
          6,
          10,
          35,
          47,
          55,
          62,
          63,
          68,
          72,
          74,
          79
        ]
      ],
      "types": {
        "13": 1
      }
    },
    {
      "flag": 8,
      "owner": 3,
      "left": [
        0,
        2,
        6,
        10,
        30,
        42,
        50,
        62,
        63,
        68,
        72,
        74,
        78
      ],
      "ridge": [
        0,
        2,
        6,
        30,
        42,
        62,
        63,
        68,
        72,
        78
      ],
      "left_vertices": 13,
      "ridge_vertices": 10,
      "partners": [
        [
          0,
          2,
          6,
          30,
          35,
          42,
          47,
          62,
          63,
          68,
          72,
          78,
          79
        ]
      ],
      "types": {
        "13": 1
      }
    },
    {
      "flag": 9,
      "owner": 4,
      "left": [
        0,
        62,
        63,
        64,
        66,
        70,
        78
      ],
      "ridge": [
        0,
        62,
        63,
        64,
        66,
        70
      ],
      "left_vertices": 7,
      "ridge_vertices": 6,
      "partners": [
        [
          0,
          2,
          3,
          6,
          7,
          10,
          11,
          14,
          15,
          18,
          19,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77
        ],
        [
          0,
          3,
          7,
          11,
          15,
          19,
          62,
          63,
          64,
          66,
          70,
          77
        ]
      ],
      "types": {
        "27": 1,
        "12": 1
      }
    }
  ],
  "seconds": 5.762412958079949
}


==> anc/verify/check_a7_construction.py <==
"""Check the explicit A7 construction of the 744-facet E7 alternative.

This compares every normalized Gram entry and rebuilds every facet from the
coordinates in certificates/E7-A7-construction.json. The separate geometric
boundary check in check_e7_alternative.py writes E7-alternative-verification.json.
"""
from collections import Counter
from hashlib import sha256
from itertools import combinations
import json
from pathlib import Path
import sys

HERE = Path(__file__).resolve().parent
import faces
import flats

CERTIFICATES = HERE / "certificates"


def require(condition, message):
    if not condition:
        raise ValueError(message)


def dot(a, b):
    return sum(x*y for x, y in zip(a, b))


def construction(coordinates):
    """Rebuild the A7 base and every balanced-facet pyramid exactly."""
    lookup = {tuple(p): i for i, p in enumerate(coordinates)}
    roots = {}
    for i in range(8):
        for j in range(8):
            if i != j:
                p = tuple(2*(k == i) - 2*(k == j) for k in range(8))
                roots[i, j] = lookup[p]
    facets, bases, pyramids = [], [], []
    for size in range(1, 8):
        for positive in combinations(range(8), size):
            S = set(positive)
            opposite = set(range(8)) - S
            base = sorted(roots[i, j] for i in S for j in opposite)
            bases.append(base)
            if size != 4:
                facets.append(base)
                continue
            apex = lookup[tuple(1 if k in S else -1 for k in range(8))]
            # Facets of Delta3 x Delta3 delete one vertex of either factor.
            lateral = [sorted([apex] + [roots[i, j]
                       for i in S for j in opposite if i != omitted])
                       for omitted in positive]
            lateral += [sorted([apex] + [roots[i, j]
                        for i in S for j in opposite if j != omitted])
                        for omitted in sorted(opposite)]
            facets.extend(lateral)
            pyramids.append({"positive_coordinates": list(positive),
                             "apex": apex, "base_vertices": base})
    return sorted(facets), sorted(bases), pyramids, sorted(roots.values())


def check(certificate_path=None, facet_path=None):
    certificate_path = Path(certificate_path or
                            CERTIFICATES / "E7-A7-construction.json")
    facet_path = Path(facet_path or CERTIFICATES / "E7-alternative.txt")
    cert = json.loads(certificate_path.read_text())
    cfg = flats.Configuration.load("E7")
    coordinates = cert["coordinates"]
    require(cfg.n == 126 and cfg.rank == 7, "unexpected E7 data size")
    require(len(coordinates) == 126 and
            all(len(p) == 8 and all(type(x) is int for x in p)
                for p in coordinates), "invalid coordinate mapping")
    canonical = {tuple(2*(k == i) - 2*(k == j) for k in range(8))
                 for i in range(8) for j in range(8) if i != j}
    canonical.update(tuple(1 if k in S else -1 for k in range(8))
                     for S in combinations(range(8), 4))
    require(set(map(tuple, coordinates)) == canonical,
            "mapping is not a bijection onto the 126 standard vectors")
    # Both representations are normalized to the unit sphere: the canonical
    # integer vectors have norm squared 8; the input data have cfg.norm.
    for i in range(126):
        for j in range(i + 1):
            require(8*cfg.ip(cfg.pts[i], cfg.pts[j]) ==
                    cfg.norm*dot(coordinates[i], coordinates[j]),
                    f"normalized Gram mismatch at ({i}, {j})")
    actual_hash = sha256(facet_path.read_bytes()).hexdigest()
    require(actual_hash == cert["facet_file_sha256"], "facet file hash mismatch")
    facets, bases, pyramids, roots = construction(coordinates)
    require(roots == cert["A7_vertices"], "A7 vertex list mismatch")
    require(pyramids == cert["balanced_pyramids"], "apex/base mapping mismatch")
    supplied = sorted(map(list, faces.read_facets(facet_path)))
    require(facets == supplied, "constructed facets differ from supplied facets")
    require(len(set(map(tuple, facets))) == len(facets) == 744,
            "duplicate or missing constructed facets")
    require(Counter(map(len, bases)) == {7: 16, 12: 56, 15: 112, 16: 70},
            "unexpected A7 base facets")
    require(Counter(map(len, facets)) == {7: 16, 12: 56, 15: 112, 13: 560},
            "unexpected alternative facets")
    require(set().union(*map(set, facets)) == set(range(126)),
            "constructed boundary omits a vertex")
    for p in pyramids:
        a = coordinates[p["apex"]]
        S = p["positive_coordinates"]
        require(sum(a[i] for i in S) == 4, "apex is not beyond its base")
        for v in p["base_vertices"]:
            b = coordinates[v]
            require(sum(b[i] for i in S) == 2, "base is not supporting")
            require(dot(a, b) == 4, "apex/base edge is not unit length")
        # The apex is twice the base centroid and thus lies inside its cone.
        require(all(sum(coordinates[v][i] for v in p["base_vertices"])
                    == 8*a[i] for i in range(8)),
                "apex is not radial from the base centroid")
    return {"ok": True, "vertices": 126, "A7_vertices": len(roots),
            "A7_facets": len(bases), "balanced_pyramids": len(pyramids),
            "facets": len(facets),
            "facet_sizes": dict(sorted(Counter(map(len, facets)).items())),
            "normalized_Gram_entries": 126*127//2,
            "facet_file_sha256": actual_hash}


if __name__ == "__main__":
    print(json.dumps(check(*sys.argv[1:]), indent=2))


==> anc/verify/check_data.py <==
"""Check the constructed configurations in exact arithmetic.

Reads the files in ``data/`` and verifies, using only integers and
``fractions.Fraction``, that each one is a kissing configuration in the
dimension claimed and that its inner products are the ones the paper reports.
No floating point is used anywhere in this file, and nothing is imported from
the rest of the project: the data files are the only input.

    python3 check_data.py            # check everything
    python3 check_data.py D5 Q5      # check some
"""
from __future__ import annotations

import os
import sys
from fractions import Fraction

DATA = os.path.join(os.path.dirname(os.path.abspath(__file__)), "data")

#: What the paper says about each configuration.  ``points`` and ``rank`` are
#: the vertex count and dimension; ``unit_pairs`` is the number of pairs at
#: distance 1, which is the "Unit edges" row of the censuses; ``spectrum`` is
#: the set of inner products printed in the paper. Insertion order follows
#: its tables.
EXPECTED = {
    "D5":     dict(points=40,  rank=5, unit_pairs=240,
                   spectrum=["-1", "-1/2", "0", "1/2", "1"]),
    "L5":     dict(points=40,  rank=5, unit_pairs=240,
                   spectrum=["-1", "-3/4", "-1/2", "-1/4", "0", "1/2", "1"]),
    "Q5":     dict(points=40,  rank=5, unit_pairs=240,
                   spectrum=["-1", "-4/5", "-1/2", "-3/10", "0", "1/5", "1/2", "1"]),
    "R5":     dict(points=40,  rank=5, unit_pairs=240,
                   spectrum=["-1", "-4/5", "-3/4", "-1/2", "-3/10", "-1/4",
                             "0", "1/5", "1/2", "1"]),
    "E6":     dict(points=72,  rank=6, unit_pairs=720,
                   spectrum=["-1", "-1/2", "0", "1/2", "1"]),
    "C6-72b": dict(points=72,  rank=6, unit_pairs=720,
                   spectrum=["-1", "-3/4", "-1/2", "-1/4", "0", "1/4", "1/2", "1"]),
    "C6-72d": dict(points=72,  rank=6, unit_pairs=720,
                   spectrum=["-1", "-3/4", "-1/2", "-1/4", "0", "1/4", "1/2", "1"]),
    "C6-72c": dict(points=72,  rank=6, unit_pairs=720,
                   spectrum=["-1", "-3/4", "-1/2", "-1/4", "0", "1/4", "1/2", "1"]),
    "E7":     dict(points=126, rank=7, unit_pairs=2016,
                   spectrum=["-1", "-1/2", "0", "1/2", "1"]),
    "C7-126c": dict(points=126, rank=7, unit_pairs=2016,
                    spectrum=["-1", "-2/3", "-1/2", "-1/6", "0", "1/3", "1/2", "1"]),
    "C7-126b": dict(points=126, rank=7, unit_pairs=1984,
                    spectrum=["-1", "-3/4", "-1/2", "-1/4", "0", "1/4", "1/2", "1"]),
    "C7-126d": dict(points=126, rank=7, unit_pairs=1984,
                    spectrum=["-1", "-3/4", "-2/3", "-1/2", "-1/4", "-1/6",
                              "0", "1/4", "1/3", "1/2", "1"]),
}


def read(path):
    """Read integer coordinates and validate their declared format.

    Check lengths before taking inner products: ``zip`` would otherwise
    silently discard a missing form entry or an extra coordinate.
    """
    form, pts, meta = None, [], {}
    with open(path) as fh:
        for line in fh:
            line = line.split("#")[0].strip()
            if not line:
                continue
            head, *rest = line.split()
            if head == "form":
                if form is not None:
                    raise ValueError("repeated form header")
                form = [int(t) for t in rest]
            elif head in ("points", "rank"):
                if head in meta or len(rest) != 1:
                    raise ValueError("invalid or repeated %s header" % head)
                meta[head] = int(rest[0])
            else:
                pts.append(tuple(int(t) for t in line.split()))
    if not form or any(f <= 0 for f in form):
        raise ValueError("the diagonal form must have positive entries")
    if not pts or any(len(p) != len(form) for p in pts):
        raise ValueError("coordinates must form a nonempty rectangular table matching the form")
    if meta.get("points") != len(pts):
        raise ValueError("point count does not match the points header")
    if not 1 <= meta.get("rank", 0) <= len(form):
        raise ValueError("missing or invalid rank header")
    return form, pts, meta


def inner(form, x, y):
    return sum(f*a*b for f, a, b in zip(form, x, y))


def ldl_rank_psd(G):
    """Exact elimination: (rank, positive_semidefinite).

    The rank is used only when the matrix is positive semidefinite.
    """
    n = len(G)
    A = [[Fraction(x) for x in row] for row in G]
    rank, psd = 0, True
    for c in range(n):
        if A[c][c] == 0:
            if any(A[c][j] != 0 for j in range(c, n)):
                psd = False          # a zero pivot with a nonzero row: indefinite
            continue
        if A[c][c] < 0:
            psd = False
        rank += 1
        d = A[c][c]
        for i in range(c + 1, n):
            if A[i][c] == 0:
                continue
            f = A[i][c] / d
            for j in range(c, n):
                A[i][j] -= f * A[c][j]
    return rank, psd


def check(name):
    form, pts, meta = read(os.path.join(DATA, name + ".txt"))
    want = EXPECTED[name]
    fails = []

    def need(ok, msg):
        if not ok:
            fails.append(msg)

    need(len(pts) == meta["points"] == want["points"],
         f"point count {len(pts)} != {want['points']}")
    need(len(set(pts)) == len(pts), "duplicate points")

    norms = {inner(form, p, p) for p in pts}
    need(len(norms) == 1, f"points do not share a norm: {sorted(norms)}")
    need(all(N > 0 for N in norms), "non-positive norm")
    if fails:
        return fails, dict(points=len(pts), rank=0, unit=0, spectrum=[])
    N = next(iter(norms))

    # the kissing condition, as integers: <x,y> <= N/2
    worst = max(inner(form, pts[i], pts[j])
                for i in range(len(pts)) for j in range(i + 1, len(pts)))
    need(2*worst <= N, f"kissing condition violated: 2*{worst} > {N}")

    # the Gram matrix of the normalized points, exactly
    G = [[Fraction(inner(form, x, y), N) for y in pts] for x in pts]
    need(all(G[i][i] == 1 for i in range(len(pts))), "points are not unit vectors")
    need(all(G[i][j] == G[j][i] for i in range(len(pts)) for j in range(i)),
         "Gram not symmetric")

    rank, psd = ldl_rank_psd(G)
    need(rank == meta["rank"] == want["rank"], f"rank {rank} != {want['rank']}")
    need(psd, "Gram is not positive semidefinite")

    unit = sum(1 for i in range(len(pts)) for j in range(i + 1, len(pts))
               if G[i][j] == Fraction(1, 2))
    need(unit == want["unit_pairs"],
         f"{unit} pairs at distance 1, expected {want['unit_pairs']}")

    spec = sorted({G[i][j] for i in range(len(pts)) for j in range(len(pts))})
    need([str(f) for f in spec] == want["spectrum"],
         f"spectrum {[str(f) for f in spec]} != {want['spectrum']}")

    return fails, dict(points=len(pts), rank=rank, unit=unit,
                       spectrum=[str(f) for f in spec])


def main(argv, log=print):
    """Check the named configurations and return the number of failures."""
    names = argv or list(EXPECTED)
    bad = 0
    for name in names:
        try:
            fails, info = check(name)
        except (ValueError, OSError) as err:
            log("FAIL %s: %s" % (name, err))
            bad += 1
            continue
        mark = "ok  " if not fails else "FAIL"
        log(f"{mark} {name:8s} {info['points']:4d} points, rank {info['rank']}, "
            f"{info['unit']:5d} unit pairs, inner products "
            f"{', '.join(info['spectrum'])}")
        for f in fails:
            log(f"        {f}")
            bad += 1
    return bad


if __name__ == "__main__":
    raise SystemExit(1 if main(sys.argv[1:]) else 0)


==> anc/verify/check_e7_alternative.py <==
"""Check the supplied E7 alternative with the exact boundary verifier.

This certificate check needs no candidate enumeration or ridge pruning.
"""
from dataclasses import asdict
import hashlib
import json
from pathlib import Path
import time

HERE = Path(__file__).resolve().parent
import edges
import faces
import flats
import polytope
from enumeration import inputs


def main(output=None):
    started = time.monotonic()
    identity = inputs()
    path = HERE / 'certificates' / 'E7-alternative.txt'
    cfg = flats.Configuration.load('E7')
    facets = faces.read_facets(path)
    report = polytope.verify(cfg, facets, log=lambda s: print(s, flush=True))
    if not report.ok:
        raise AssertionError(report.failures)
    actual_edges = edges.polytope_edges(cfg, facets)
    contacts = edges.contacts(cfg)
    if not actual_edges <= contacts:
        raise AssertionError('the alternative has a non-contact edge')
    result = dict(polytope_ok=True, polytope_report=asdict(report),
                  edges=len(actual_edges), contacts=len(contacts),
                  omitted_contacts=len(contacts-actual_edges),
                  facet_sha256=hashlib.sha256(path.read_bytes()).hexdigest(),
                  inputs=identity,
                  source_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
                  seconds=time.monotonic()-started)
    if inputs() != identity:
        raise RuntimeError('source or data changed during the boundary check')
    output = Path(output or Path(flats.CACHE) / 'e7-certificates')
    output.mkdir(parents=True, exist_ok=True)
    output = output / 'E7-alternative-verification.json'
    output.write_text(json.dumps(result, indent=2) + '\n')
    print('PASS: augmented A7 boundary, 744 facets,', len(actual_edges), 'edges,',
          len(contacts-actual_edges), 'omitted contacts.', flush=True)
    return result


if __name__ == '__main__':
    main()


==> anc/verify/check_e7_forcing.py <==
"""Verify the forcing certificate used to classify the E7 alternatives.

The input survivor list must come from the complete unrestricted search.
This checker recomputes every recorded partner menu against that entire list,
using the explicit facet-pair compatibility test. It checks the five ambient
facet orbits, all ten facet/ridge flag orbits, and every step forcing the
744-facet boundary. Geometric validity of that boundary is checked separately
by polytope.py, not inferred from ridge incidence alone.
"""
from collections import Counter, defaultdict
from hashlib import sha256
import json
import os
from pathlib import Path
from time import monotonic

HERE = Path(__file__).resolve().parent
import ambient_group as ag
import faces
import flats
from orbit_prune import Geometry
from compatibility import Geometry as Compatibility
from enumeration import inputs

CERTIFICATES = HERE / "certificates"


def require(condition, message):
    if not condition:
        raise ValueError(message)


def facet(values):
    result = tuple(sorted(values))
    require(len(set(result)) == len(result), "repeated vertex in facet")
    return result


def boundary_incidence(facets, ridges):
    """Check ridge degree two and connectedness of the facet adjacency graph."""
    owners = defaultdict(list)
    for P in facets:
        for R in ridges(P):
            owners[R].append(P)
    require(all(len(value) == 2 for value in owners.values()),
            "boundary has a ridge without exactly two incident facets")
    adjacency = defaultdict(set)
    for P, Q in owners.values():
        adjacency[P].add(Q)
        adjacency[Q].add(P)
    reached = {next(iter(facets))}
    todo = list(reached)
    while todo:
        for Q in adjacency[todo.pop()]:
            if Q not in reached:
                reached.add(Q)
                todo.append(Q)
    require(reached == set(facets), "facet adjacency graph is disconnected")
    return len(owners)


def check(output=None, survivors=None):
    started = monotonic()
    identity = inputs()
    paths = {name: CERTIFICATES / name for name in (
        "E7-local-survivors.json", "E7-partner-counts.json",
        "E7-forced-closure.json", "E7-alternative.txt")}
    family_list = [facet(P) for P in json.loads(
        paths["E7-local-survivors.json"].read_text())]
    family = set(family_list)
    if survivors is not None:
        require(family == {facet(P) for P in survivors},
                "certificate survivor family differs from the fresh enumeration")
    require(len(family) == len(family_list) == 26840,
            "survivor list has missing or duplicate facets")
    require(Counter(map(len, family)) ==
            {7: 576, 12: 2016, 13: 20160, 15: 4032, 27: 56},
            "unexpected survivor facet counts")
    partners_certificate = json.loads(paths["E7-partner-counts.json"].read_text())
    forcing = json.loads(paths["E7-forced-closure.json"].read_text())
    cfg = flats.Configuration.load("E7")
    ambient = ag.Ambient(cfg)
    group = ambient.group()
    geometry = Geometry(cfg)
    ridge_cache = {}

    def ridges(P):
        if P not in ridge_cache:
            ridge_cache[P] = geometry.ridges(frozenset(P))
        return ridge_cache[P]

    # Exhaustively expanding these small surviving orbits proves both the
    # transitivity used below and invariance of the entire survivor family.
    orbit_sets = []
    representatives = []
    for item in partners_certificate["orbits"]:
        P = facet(item["representative"])
        actual = {facet(Q) for Q in ag.set_orbit(group.generators, P)}
        require(len(P) == item["vertices"], "orbit representative size differs")
        require(len(actual) == item["weight"], "ambient orbit size differs")
        require(actual == {Q for Q in family if len(Q) == len(P)},
                "declared orbit is not the complete survivor orbit")
        representatives.append(P)
        orbit_sets.append(actual)
    require(len(orbit_sets) == 5 and set.union(*orbit_sets) == family,
            "five orbit representatives do not cover the survivors")
    print("Ambient facet orbits checked:", [len(S) for S in orbit_sets], flush=True)

    by_vertex = [set() for _ in range(cfg.n)]
    for P in family:
        for v in P:
            require(0 <= v < cfg.n, "facet vertex outside the configuration")
            by_vertex[v].add(P)
    incident_cache, menu_cache = {}, {}
    compatibility = Compatibility(cfg, log=lambda message: print(message, flush=True))

    def partners(P, R):
        require(R in ridges(P), "specified ridge is not a facet ridge")
        key = P, R
        if key not in menu_cache:
            if R not in incident_cache:
                containing = set.intersection(*(by_vertex[v] for v in R))
                incident_cache[R] = sorted(Q for Q in containing if R in ridges(Q))
            menu_cache[key] = [Q for Q in incident_cache[R]
                               if Q != P and compatibility.compatible(P, Q)]
        return menu_cache[key]

    # Match every supplied flag to a ridge orbit of its representative.
    # Checking all ridge orbits matters: a facet can have several flags
    # with the same ridge size or even the same ambient ridge orbit.
    flag_orbits = []
    for P in representatives:
        stabilizer = ambient.group(P)
        remaining = set(ridges(P))
        local = []
        while remaining:
            R = min(remaining, key=lambda r: tuple(sorted(r)))
            orbit = ag.set_orbit(stabilizer.generators, R)
            require(orbit <= remaining, "ridge orbits overlap or leave the facet")
            remaining.difference_update(orbit)
            local.append(orbit)
        flag_orbits.append(local)
    checked_flags = set()
    implications = {}
    for row in partners_certificate["flags"]:
        owner = row["owner"]
        require(type(owner) is int and 0 <= owner < len(representatives),
                "invalid flag owner")
        P, R = facet(row["left"]), frozenset(row["ridge"])
        require(P in orbit_sets[owner], "flag facet is outside its owner orbit")
        require(len(P) == row["left_vertices"] and len(R) == row["ridge_vertices"],
                "flag size differs")
        mapping = ambient.find((P,), (representatives[owner],))
        require(mapping is not None, "flag cannot be transported to its representative")
        transported = ag.image(mapping, R)
        matches = [k for k, orbit in enumerate(flag_orbits[owner]) if transported in orbit]
        require(len(matches) == 1, "flag ridge is outside the representative's ridge orbits")
        flag_key = owner, matches[0]
        require(flag_key not in checked_flags, "duplicate facet/ridge flag orbit")
        checked_flags.add(flag_key)
        actual = partners(P, R)
        supplied = [facet(Q) for Q in row["partners"]]
        require(actual == sorted(supplied), "recorded partner menu is incomplete or incorrect")
        require(Counter(map(len, actual)) ==
                {int(k): v for k, v in row["types"].items()},
                "partner type counts differ")
        if len(actual) == 1 and (len(P), len(actual[0])) in ((15, 12), (13, 15)):
            implications[len(P)] = {"facet": P, "ridge": sorted(R),
                                    "unique_partner": actual[0]}
    require(len(checked_flags) == sum(map(len, flag_orbits)) == 10,
            "the certificate omits a facet/ridge flag orbit")
    require(set(implications) == {13, 15}, "missing implication to the 12-vertex orbit")
    print("All ten flag menus checked; 15 -> 12 and 13 -> 15 are forced.", flush=True)

    seed = facet(forcing["seed"])
    require(seed in family and len(seed) == 12, "seed is not a 12-vertex survivor")
    chosen, order = {seed}, [seed]
    for k, step in enumerate(forcing["proof"], 1):
        P, Q = facet(step["forced_by"]), facet(step["facet"])
        R = frozenset(step["ridge"])
        require(P in chosen and Q not in chosen and Q in family,
                "forcing step has an unavailable parent or repeated/missing child")
        require(partners(P, R) == [Q], "forcing step does not have the asserted unique partner")
        require([facet(S) for S in step["compatible_partners"]] == [Q],
                "forcing step records a different partner")
        chosen.add(Q)
        order.append(Q)
        if k % 100 == 0:
            print("Forced steps checked:", k, "elapsed", monotonic() - started, flush=True)
    require(order == [facet(P) for P in forcing["forced_facets"]],
            "forcing order differs from the recorded boundary")
    require(len(chosen) == forcing["forced_count"] == 744,
            "forcing certificate does not reach 744 facets")
    require(forcing["contradiction"] is None and forcing["remaining_queue"] == 0,
            "forcing run was contradictory or incomplete")
    supplied = set(faces.read_facets(paths["E7-alternative.txt"]))
    require(chosen == supplied, "forced boundary differs from the supplied facet file")
    alternative_ridges = boundary_incidence(chosen, ridges)
    paper = set(faces.read_facets(Path(flats.POLYTOPES) / "E7.txt"))
    require(paper == {P for P in family if len(P) in (7, 27)},
            "survivors without extras differ from the original convex facets")
    paper_ridges = boundary_incidence(paper, ridges)

    require(inputs() == identity, 'source or data changed during the forcing check')
    result = {
        "ok": True, "survivors": len(family), "ambient_group_order": group.order,
        "facet_orbit_sizes": [len(S) for S in orbit_sets], "flag_orbits_checked": 10,
        "implications": implications, "forced_steps_checked": len(order) - 1,
        "forced_facets": len(chosen), "forced_boundary_ridges": alternative_ridges,
        "convex_boundary_ridges": paper_ridges,
        "both_boundaries_have_ridge_degree_two_and_connected_dual_graph": True,
        "recomputed_partner_menus": len(menu_cache),
        "input_sha256": {name: sha256(path.read_bytes()).hexdigest()
                         for name, path in paths.items()},
        "source_sha256": sha256(Path(__file__).read_bytes()).hexdigest(),
        "inputs": identity,
        "seconds": monotonic() - started,
        "dependencies": ["The supplied survivor family is complete (unrestricted enumeration and pruning).",
                         "The geometric boundary verifier accepts E7-alternative.txt."],
        "conclusion": "Every polytope with an extra facet contains an ambient image of the entire "
                      "744-facet boundary. Ridge degree two and connected dual graph preclude "
                      "any additional facets. With no extra facets the same argument forces "
                      "the original convex boundary."
    }
    output = Path(output or Path(flats.CACHE) / "e7-certificates")
    output.mkdir(parents=True, exist_ok=True)
    (output / "E7-forcing-verification.json").write_text(json.dumps(result, indent=2) + "\n")
    return result


if __name__ == "__main__":
    print("PID", os.getpid(), flush=True)
    print(json.dumps(check(), indent=2), flush=True)


==> anc/verify/check_external_hyperplanes.py <==
"""Describe every external carrier of the 744-facet E7 alternative exactly."""
from collections import Counter
import hashlib
import json
from pathlib import Path

HERE = Path(__file__).resolve().parent
import boundary
import faces
import flats
from orbit_prune import Geometry
from enumeration import inputs


def require(condition, message):
    if not condition:
        raise ValueError(message)


def check(output=None):
    identity = inputs()
    cfg = flats.Configuration.load('E7')
    path = HERE / 'certificates' / 'E7-alternative.txt'
    facets = [frozenset(P) for P in faces.read_facets(path)]
    geometry = Geometry(cfg)
    ridges = {P: geometry.ridges(P) for P in facets}
    carriers, external = {}, []
    for P in facets:
        section, values, center = boundary.section_of(cfg, P)
        require(section not in carriers, 'two facets have the same carrier')
        carriers[section] = P
        if all(value == 0 or value * center > 0 for value in values):
            external.append((P, section))
    require(Counter((len(P), len(S)) for P, S in external) == {(7, 7): 16, (12, 27): 56},
            'unexpected external carrier census')
    representatives = {}
    for P, section in external:
        # A supporting hyperplane meets a convex facet in the convex hull
        # of its vertices on that plane. Inclusion of these vertex sets
        # therefore identifies the maximal faces of the boundary section.
        intersections = {Q & section for Q in facets if Q & section}
        maximal = {T for T in intersections if not any(T < U for U in intersections)}
        require(P in maximal, 'external facet is not maximal in its carrier section')
        extras = maximal - {P}
        if len(P) == 7:
            require(not extras, 'simplex carrier has extra boundary faces')
        else:
            require(len(extras) == 15, 'partial external carrier must have 15 extra ridges')
            require({next(iter(R - P)) for R in extras if len(R - P) == 1} == section - P,
                    'extra ridges do not use exactly one omitted vertex each')
            for R in extras:
                require(len(R) == 9 and flats.from_points(cfg, sorted(R)).dim == 5,
                        'extra maximal face is not a nine-vertex ridge')
                base = R & P
                require(len(base) == 8 and flats.from_points(cfg, sorted(base)).dim == 4,
                        'extra ridge does not meet the external facet in an eight-vertex peak')
                owners = [Q for Q in facets if R in ridges[Q]]
                require(sorted(map(len, owners)) == [13, 13],
                        'extra ridge does not belong to two 13-vertex facets')
        representatives.setdefault(str(len(P)), {
            'facet': sorted(P), 'section': sorted(section), 'omitted': sorted(section - P),
            'maximal_intersections': [sorted(T) for T in sorted(maximal, key=lambda T: tuple(sorted(T)))]})
    require(inputs() == identity, 'source or data changed during the check')
    report = {
        'ok': True, 'external_facets_checked': len(external),
        'whole_simplex_facets': 16, 'partial_external_facets': 56,
        'facets_on_each_carrier': 1, 'partial_carrier_vertices': 27,
        'extra_ridges_per_partial_carrier': 15, 'extra_ridge_vertices': 9,
        'extra_ridge_dimension': 5, 'intersection_with_external_facet_vertices': 8,
        'intersection_with_external_facet_dimension': 4, 'extra_ridge_owner_sizes': [13, 13],
        'representatives': representatives, 'inputs': identity,
        'facet_sha256': hashlib.sha256(path.read_bytes()).hexdigest(),
        'source_sha256': hashlib.sha256(Path(__file__).read_bytes()).hexdigest()}
    output = Path(output or Path(flats.CACHE) / 'e7-certificates')
    output.mkdir(parents=True, exist_ok=True)
    output = output / 'E7-external-hyperplanes.json'
    output.write_text(json.dumps(report, indent=2) + '\n')
    print('PASS: all 72 external carriers checked; no shared facet carriers.', flush=True)
    print('Each of the 56 partial carriers has one 12-vertex facet and 15 additional nine-vertex ridges.', flush=True)
    return report


if __name__ == '__main__':
    check()


==> anc/verify/check_reductions.py <==
"""Compare exact candidate sets with individual search reductions disabled.

The reference and every comparison start from each full hyperplane section.
Ambient carrier symmetry and the carrier inventory are shared and are NOT
independently certified by this command. Ridge pruning and assembly are not run.

The baseline checks every subset of sufficient cardinality by direct edge,
affine-rank, and radial-membership tests. No mode has a search budget.
"""
import argparse
from collections import Counter
import hashlib
import itertools
import json
from pathlib import Path
import time

import enumeration
import flats
import provenance
import sections
import edges
from ambient_group import Ambient
from candidate_facets import REDUCTIONS, Section
from prefix_orbits import Symmetry, enumerate_orbits

MODES = ('no-prefix-symmetry',
         'no-cone', 'no-radial',
         'no-reductions', 'baseline')


def direct_subsets(cfg, section, past):
    """Simple independent enumeration with no branch pruning or local symmetry."""
    found, stats = set(), Counter()
    for size in range(cfg.rank, len(section) + 1):
        for candidate in itertools.combinations(sorted(section), size):
            stats['subsets'] += 1
            flat = flats.from_points(cfg, candidate)
            if (flat.dim == cfg.rank - 1 and not flat.contains_origin()
                    and edges.unit_edge(cfg, candidate)
                    and not sections.swallows(cfg, candidate, past)):
                found.add(candidate)
    return found, dict(stats)


def compare_mode(cfg, section, mode):
    if mode not in MODES:
        raise ValueError('unknown comparison mode: ' + mode)
    if mode == 'baseline':
        return direct_subsets(cfg, section, sections.beyond(cfg, section))
    disabled = (REDUCTIONS if mode == 'no-reductions' else
                {mode[3:]} if mode[3:] in REDUCTIONS else ())
    engine = Section(cfg, section, disabled=disabled)
    symmetry = (None if mode in ('no-prefix-symmetry', 'no-reductions') else
                Symmetry.on_section(Ambient(cfg), section))
    found, stats = enumerate_orbits(engine, symmetry, log=lambda message: None)
    if len(found) != len(set(found)):
        raise AssertionError('duplicate candidate representatives')
    if symmetry is None:
        result = set(found)
    else:
        index = {v: i for i, v in enumerate(engine.section)}
        result = {tuple(sorted(engine.section[g[index[v]]] for v in cell))
                  for cell in found for g in symmetry.group}
    return result, dict(stats, branch_checks=dict(engine.stats))


def reference_sets(configs, inventory):
    """Expand the production ambient orbits to labeled candidate sets."""
    result = {}
    for name, cfg in configs.items():
        ambient = Ambient(cfg)
        for ordinal, section in enumerate(inventory[name]):
            record = enumeration.enumerate_section(cfg, section, ambient)
            # Expand the candidate orbits to compare complete labeled sets.
            symmetry = Symmetry.on_section(ambient, section)
            index = {v: i for i, v in enumerate(sorted(section))}
            ordered = sorted(section)
            cells = {tuple(sorted(ordered[g[index[v]]] for v in cell))
                     for cell in record['cells'] for g in symmetry.group}
            if len(cells) != record['count']:
                raise AssertionError('ambient orbit expansion count differs')
            result[name, ordinal] = cells
    return result


def digest(cells):
    return hashlib.sha256(json.dumps(sorted(cells)).encode()).hexdigest()


def run(names, modes, output):
    names = enumeration.ordered_names(names)
    modes = list(modes)
    if not modes or len(set(modes)) != len(modes) or set(modes) - set(MODES):
        raise ValueError('choose distinct comparison modes from ' + ', '.join(MODES))
    output = Path(output)
    output.mkdir(parents=True, exist_ok=False)
    before = provenance.input_files()
    enumeration.save(output / 'inputs.json', before)
    started, old_cache = time.monotonic(), flats.CACHE
    rows = []
    try:
        flats.CACHE = str(output / 'cache')
        configs, inventory = {}, {}
        for name in names:
            configs[name], inventory[name] = enumeration.carrier_planes(name)
        enumeration.save(output / 'inventory.json', inventory)
        reference = reference_sets(configs, inventory)
        enumeration.save(output / 'reference.json', {
            name: [sorted(reference[name, i]) for i in range(len(inventory[name]))]
            for name in names})
        for name in names:
            for ordinal, section in enumerate(inventory[name]):
                expected = reference[name, ordinal]
                for mode in modes:
                    tick = time.monotonic()
                    actual, stats = compare_mode(configs[name], section, mode)
                    row = dict(config=name, carrier=ordinal, vertices=len(section),
                               mode=mode, candidates=len(actual), sha256=digest(actual),
                               seconds=time.monotonic()-tick, stats=stats,
                               agrees=actual == expected)
                    rows.append(row)
                    enumeration.save(output / 'comparisons.json', rows)
                    print(name, ordinal, mode, len(actual), 'candidates',
                          '%.3fs' % row['seconds'], 'equal:', row['agrees'], flush=True)
                    if actual != expected:
                        enumeration.save(output / 'difference.json', dict(
                            comparison=row, missing=sorted(expected-actual),
                            extra=sorted(actual-expected)))
                        raise AssertionError('candidate sets differ; see difference.json')
        if before != provenance.input_files():
            raise RuntimeError('verification inputs changed during the comparison')
        summary = dict(complete=True, names=names, modes=modes,
                       scope='candidate sets on ambient carrier representatives',
                       seconds=time.monotonic()-started, comparisons=len(rows),
                       inputs=before, outputs={p.name: provenance.file_hash(p)
                           for p in output.glob('*.json')})
        enumeration.save(output / 'complete.json', summary)
        return summary
    finally:
        flats.CACHE = old_cache


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('names', nargs='+', help='configuration names, or all')
    parser.add_argument('--modes', nargs='+', choices=MODES, default=MODES)
    parser.add_argument('--output', type=Path, required=True, help='new output directory')
    args = parser.parse_args()
    summary = run(args.names, args.modes, args.output)
    print('All %d exact candidate-set comparisons passed in %.3fs.' %
          (summary['comparisons'], summary['seconds']), flush=True)


if __name__ == '__main__':
    main()


==> anc/verify/cjkt/5-40a.txt <==
40
5
1 1 1 1 1
-1 -1 0 0 0
-1 0 -1 0 0
-1 0 0 -1 0
-1 0 0 1 0
-1 0 1 0 0
-1 1 0 0 0
0 -1 -1 0 0
0 -1 0 -1 0
0 -1 0 1 0
0 -1 1 0 0
0 0 -1 -1 0
0 0 -1 1 0
0 0 1 -1 0
0 0 1 1 0
0 1 -1 0 0
0 1 0 -1 0
0 1 0 1 0
0 1 1 0 0
1 -1 0 0 0
1 0 -1 0 0
1 0 0 -1 0
1 0 0 1 0
1 0 1 0 0
1 1 0 0 0
-1 0 0 0 1
0 -1 0 0 1
0 0 -1 0 1
0 0 0 -1 1
0 0 0 1 1
0 0 1 0 1
0 1 0 0 1
1 0 0 0 1
-1 0 0 0 -1
0 -1 0 0 -1
0 0 -1 0 -1
0 0 0 -1 -1
0 0 0 1 -1
0 0 1 0 -1
0 1 0 0 -1
1 0 0 0 -1


==> anc/verify/cjkt/5-40b.txt <==
40
5
1 1 1 1 1
-2 -2 0 0 0
-2 0 -2 0 0
-2 0 0 -2 0
-2 0 0 2 0
-2 0 2 0 0
-2 2 0 0 0
0 -2 -2 0 0
0 -2 0 -2 0
0 -2 0 2 0
0 -2 2 0 0
0 0 -2 -2 0
0 0 -2 2 0
0 0 2 -2 0
0 0 2 2 0
0 2 -2 0 0
0 2 0 -2 0
0 2 0 2 0
0 2 2 0 0
2 -2 0 0 0
2 0 -2 0 0
2 0 0 -2 0
2 0 0 2 0
2 0 2 0 0
2 2 0 0 0
-2 0 0 0 2
0 -2 0 0 2
0 0 -2 0 2
0 0 0 -2 2
0 0 0 2 2
0 0 2 0 2
0 2 0 0 2
2 0 0 0 2
-1 -1 -1 -1 -2
-1 -1 1 1 -2
-1 1 -1 1 -2
-1 1 1 -1 -2
1 -1 -1 1 -2
1 -1 1 -1 -2
1 1 -1 -1 -2
1 1 1 1 -2


==> anc/verify/cjkt/6-72a.txt <==
72
6
1 1 1 1 1 3
-2 -2 0 0 0 0
-2 0 -2 0 0 0
-2 0 0 -2 0 0
-2 0 0 2 0 0
-2 0 2 0 0 0
-2 2 0 0 0 0
0 -2 -2 0 0 0
0 -2 0 -2 0 0
0 -2 0 2 0 0
0 -2 2 0 0 0
0 0 -2 -2 0 0
0 0 -2 2 0 0
0 0 2 -2 0 0
0 0 2 2 0 0
0 2 -2 0 0 0
0 2 0 -2 0 0
0 2 0 2 0 0
0 2 2 0 0 0
2 -2 0 0 0 0
2 0 -2 0 0 0
2 0 0 -2 0 0
2 0 0 2 0 0
2 0 2 0 0 0
2 2 0 0 0 0
-2 0 0 0 1 1
0 -2 0 0 1 1
0 0 -2 0 1 1
0 0 0 -2 1 1
0 0 0 2 1 1
0 0 2 0 1 1
0 2 0 0 1 1
2 0 0 0 1 1
-1 -1 -1 -1 -1 1
-1 -1 1 1 -1 1
-1 1 -1 1 -1 1
-1 1 1 -1 -1 1
1 -1 -1 1 -1 1
1 -1 1 -1 -1 1
1 1 -1 -1 -1 1
1 1 1 1 -1 1
-1 -1 -1 1 -2 0
-1 -1 1 -1 -2 0
-1 1 -1 -1 -2 0
-1 1 1 1 -2 0
1 -1 -1 -1 -2 0
1 -1 1 1 -2 0
1 1 -1 1 -2 0
1 1 1 -1 -2 0
-2 0 0 0 -1 -1
0 -2 0 0 -1 -1
0 0 -2 0 -1 -1
0 0 0 -2 -1 -1
0 0 0 2 -1 -1
0 0 2 0 -1 -1
0 2 0 0 -1 -1
2 0 0 0 -1 -1
-1 -1 -1 -1 1 -1
-1 -1 1 1 1 -1
-1 1 -1 1 1 -1
-1 1 1 -1 1 -1
1 -1 -1 1 1 -1
1 -1 1 -1 1 -1
1 1 -1 -1 1 -1
1 1 1 1 1 -1
-1 -1 -1 1 2 0
-1 -1 1 -1 2 0
-1 1 -1 -1 2 0
-1 1 1 1 2 0
1 -1 -1 -1 2 0
1 -1 1 1 2 0
1 1 -1 1 2 0
1 1 1 -1 2 0


==> anc/verify/cjkt/6-72b.txt <==
72
6
1 1 1 1 1 3
-2 -2 0 0 0 0
-2 0 -2 0 0 0
-2 0 0 -2 0 0
-2 0 0 2 0 0
-2 0 2 0 0 0
-2 2 0 0 0 0
0 -2 -2 0 0 0
0 -2 0 -2 0 0
0 -2 0 2 0 0
0 -2 2 0 0 0
0 0 -2 -2 0 0
0 0 -2 2 0 0
0 0 2 -2 0 0
0 0 2 2 0 0
0 2 -2 0 0 0
0 2 0 -2 0 0
0 2 0 2 0 0
0 2 2 0 0 0
2 -2 0 0 0 0
2 0 -2 0 0 0
2 0 0 -2 0 0
2 0 0 2 0 0
2 0 2 0 0 0
2 2 0 0 0 0
-2 0 0 0 1 1
0 -2 0 0 1 1
0 0 -2 0 1 1
0 0 0 -2 1 1
0 0 0 2 1 1
0 0 2 0 1 1
0 2 0 0 1 1
2 0 0 0 1 1
-1 -1 -1 -1 -1 1
-1 -1 1 1 -1 1
-1 1 -1 1 -1 1
-1 1 1 -1 -1 1
1 -1 -1 1 -1 1
1 -1 1 -1 -1 1
1 1 -1 -1 -1 1
1 1 1 1 -1 1
-2 0 0 0 -2 0
0 -2 0 0 -2 0
0 0 -2 0 -2 0
0 0 0 -2 -2 0
0 0 0 2 -2 0
0 0 2 0 -2 0
0 2 0 0 -2 0
2 0 0 0 -2 0
-1 -1 -1 1 -1 -1
-1 -1 1 -1 -1 -1
-1 1 -1 -1 -1 -1
-1 1 1 1 -1 -1
1 -1 -1 -1 -1 -1
1 -1 1 1 -1 -1
1 1 -1 1 -1 -1
1 1 1 -1 -1 -1
-1 -1 -1 -1 1 -1
-1 -1 1 1 1 -1
-1 1 -1 1 1 -1
-1 1 1 -1 1 -1
1 -1 -1 1 1 -1
1 -1 1 -1 1 -1
1 1 -1 -1 1 -1
1 1 1 1 1 -1
-1 -1 -1 1 2 0
-1 -1 1 -1 2 0
-1 1 -1 -1 2 0
-1 1 1 1 2 0
1 -1 -1 -1 2 0
1 -1 1 1 2 0
1 1 -1 1 2 0
1 1 1 -1 2 0


==> anc/verify/cjkt/6-72c.txt <==
72
6
1 1 1 1 1 3
-2 -2 0 0 0 0
-2 0 -2 0 0 0
-2 0 0 -2 0 0
-2 0 0 2 0 0
-2 0 2 0 0 0
-2 2 0 0 0 0
0 -2 -2 0 0 0
0 -2 0 -2 0 0
0 -2 0 2 0 0
0 -2 2 0 0 0
0 0 -2 -2 0 0
0 0 -2 2 0 0
0 0 2 -2 0 0
0 0 2 2 0 0
0 2 -2 0 0 0
0 2 0 -2 0 0
0 2 0 2 0 0
0 2 2 0 0 0
2 -2 0 0 0 0
2 0 -2 0 0 0
2 0 0 -2 0 0
2 0 0 2 0 0
2 0 2 0 0 0
2 2 0 0 0 0
-2 0 0 0 1 1
0 -2 0 0 1 1
0 0 -2 0 1 1
0 0 0 -2 1 1
0 0 0 2 1 1
0 0 2 0 1 1
0 2 0 0 1 1
2 0 0 0 1 1
-1 -1 -1 -1 -1 1
-1 -1 1 1 -1 1
-1 1 -1 1 -1 1
-1 1 1 -1 -1 1
1 -1 -1 1 -1 1
1 -1 1 -1 -1 1
1 1 -1 -1 -1 1
1 1 1 1 -1 1
-2 0 0 0 -2 0
0 -2 0 0 -2 0
0 0 -2 0 -2 0
0 0 0 -2 -2 0
0 0 0 2 -2 0
0 0 2 0 -2 0
0 2 0 0 -2 0
2 0 0 0 -2 0
-1 -1 -1 -1 -1 -1
-1 -1 1 1 -1 -1
-1 1 -1 1 -1 -1
-1 1 1 -1 -1 -1
1 -1 -1 1 -1 -1
1 -1 1 -1 -1 -1
1 1 -1 -1 -1 -1
1 1 1 1 -1 -1
-2 0 0 0 1 -1
0 -2 0 0 1 -1
0 0 -2 0 1 -1
0 0 0 -2 1 -1
0 0 0 2 1 -1
0 0 2 0 1 -1
0 2 0 0 1 -1
2 0 0 0 1 -1
-1 -1 -1 -1 2 0
-1 -1 1 1 2 0
-1 1 -1 1 2 0
-1 1 1 -1 2 0
1 -1 -1 1 2 0
1 -1 1 -1 2 0
1 1 -1 -1 2 0
1 1 1 1 2 0


==> anc/verify/cjkt/6-72d.txt <==
72
6
1 1 1 1 1 3
-2 -2 0 0 0 0
-2 0 -2 0 0 0
-2 0 0 -2 0 0
-2 0 0 2 0 0
-2 0 2 0 0 0
-2 2 0 0 0 0
0 -2 -2 0 0 0
0 -2 0 -2 0 0
0 -2 0 2 0 0
0 -2 2 0 0 0
0 0 -2 -2 0 0
0 0 -2 2 0 0
0 0 2 -2 0 0
0 0 2 2 0 0
0 2 -2 0 0 0
0 2 0 -2 0 0
0 2 0 2 0 0
0 2 2 0 0 0
2 -2 0 0 0 0
2 0 -2 0 0 0
2 0 0 -2 0 0
2 0 0 2 0 0
2 0 2 0 0 0
2 2 0 0 0 0
-2 0 0 0 1 1
0 -2 0 0 1 1
0 0 -2 0 1 1
0 0 0 -2 1 1
0 0 0 2 1 1
0 0 2 0 1 1
0 2 0 0 1 1
2 0 0 0 1 1
-1 -1 -1 -1 -1 1
-1 -1 1 1 -1 1
-1 1 -1 1 -1 1
-1 1 1 -1 -1 1
1 -1 -1 1 -1 1
1 -1 1 -1 -1 1
1 1 -1 -1 -1 1
1 1 1 1 -1 1
-2 0 0 0 -2 0
0 -2 0 0 -2 0
0 0 -2 0 -2 0
0 0 0 -2 -2 0
0 0 0 2 -2 0
0 0 2 0 -2 0
0 2 0 0 -2 0
2 0 0 0 -2 0
-1 -1 -1 -1 -1 -1
-1 -1 1 1 -1 -1
-1 1 -1 1 -1 -1
-1 1 1 -1 -1 -1
1 -1 -1 1 -1 -1
1 -1 1 -1 -1 -1
1 1 -1 -1 -1 -1
1 1 1 1 -1 -1
-2 0 0 0 1 -1
0 -2 0 0 1 -1
0 0 -2 0 1 -1
0 0 0 -2 1 -1
0 0 0 2 1 -1
0 0 2 0 1 -1
0 2 0 0 1 -1
2 0 0 0 1 -1
-1 -1 -1 1 2 0
-1 -1 1 -1 2 0
-1 1 -1 -1 2 0
-1 1 1 1 2 0
1 -1 -1 -1 2 0
1 -1 1 1 2 0
1 1 -1 1 2 0
1 1 1 -1 2 0


==> anc/verify/cjkt/7-126a.txt <==
126
7
1 1 1 1 2 2 2
-2 -2 0 0 0 0 0
-2 0 -2 0 0 0 0
-2 0 0 -2 0 0 0
-2 0 0 2 0 0 0
-2 0 2 0 0 0 0
-2 2 0 0 0 0 0
0 -2 -2 0 0 0 0
0 -2 0 -2 0 0 0
0 -2 0 2 0 0 0
0 -2 2 0 0 0 0
0 0 -2 -2 0 0 0
0 0 -2 2 0 0 0
0 0 2 -2 0 0 0
0 0 2 2 0 0 0
0 2 -2 0 0 0 0
0 2 0 -2 0 0 0
0 2 0 2 0 0 0
0 2 2 0 0 0 0
2 -2 0 0 0 0 0
2 0 -2 0 0 0 0
2 0 0 -2 0 0 0
2 0 0 2 0 0 0
2 0 2 0 0 0 0
2 2 0 0 0 0 0
-2 0 0 0 1 -1 0
0 -2 0 0 1 -1 0
0 0 -2 0 1 -1 0
0 0 0 -2 1 -1 0
0 0 0 2 1 -1 0
0 0 2 0 1 -1 0
0 2 0 0 1 -1 0
2 0 0 0 1 -1 0
-1 -1 -1 -1 1 0 -1
-1 -1 1 1 1 0 -1
-1 1 -1 1 1 0 -1
-1 1 1 -1 1 0 -1
1 -1 -1 1 1 0 -1
1 -1 1 -1 1 0 -1
1 1 -1 -1 1 0 -1
1 1 1 1 1 0 -1
-1 -1 -1 1 0 1 -1
-1 -1 1 -1 0 1 -1
-1 1 -1 -1 0 1 -1
-1 1 1 1 0 1 -1
1 -1 -1 -1 0 1 -1
1 -1 1 1 0 1 -1
1 1 -1 1 0 1 -1
1 1 1 -1 0 1 -1
-2 0 0 0 -1 1 0
0 -2 0 0 -1 1 0
0 0 -2 0 -1 1 0
0 0 0 -2 -1 1 0
0 0 0 2 -1 1 0
0 0 2 0 -1 1 0
0 2 0 0 -1 1 0
2 0 0 0 -1 1 0
-1 -1 -1 -1 -1 0 1
-1 -1 1 1 -1 0 1
-1 1 -1 1 -1 0 1
-1 1 1 -1 -1 0 1
1 -1 -1 1 -1 0 1
1 -1 1 -1 -1 0 1
1 1 -1 -1 -1 0 1
1 1 1 1 -1 0 1
-1 -1 -1 1 0 -1 1
-1 -1 1 -1 0 -1 1
-1 1 -1 -1 0 -1 1
-1 1 1 1 0 -1 1
1 -1 -1 -1 0 -1 1
1 -1 1 1 0 -1 1
1 1 -1 1 0 -1 1
1 1 1 -1 0 -1 1
-1 -1 -1 1 0 -1 -1
-1 -1 1 -1 0 -1 -1
-1 1 -1 -1 0 -1 -1
-1 1 1 1 0 -1 -1
1 -1 -1 -1 0 -1 -1
1 -1 1 1 0 -1 -1
1 1 -1 1 0 -1 -1
1 1 1 -1 0 -1 -1
-2 0 0 0 1 1 0
0 -2 0 0 1 1 0
0 0 -2 0 1 1 0
0 0 0 -2 1 1 0
0 0 0 2 1 1 0
0 0 2 0 1 1 0
0 2 0 0 1 1 0
2 0 0 0 1 1 0
-1 -1 -1 -1 -1 0 -1
-1 -1 1 1 -1 0 -1
-1 1 -1 1 -1 0 -1
-1 1 1 -1 -1 0 -1
1 -1 -1 1 -1 0 -1
1 -1 1 -1 -1 0 -1
1 1 -1 -1 -1 0 -1
1 1 1 1 -1 0 -1
-1 -1 -1 1 0 1 1
-1 -1 1 -1 0 1 1
-1 1 -1 -1 0 1 1
-1 1 1 1 0 1 1
1 -1 -1 -1 0 1 1
1 -1 1 1 0 1 1
1 1 -1 1 0 1 1
1 1 1 -1 0 1 1
-2 0 0 0 -1 -1 0
0 -2 0 0 -1 -1 0
0 0 -2 0 -1 -1 0
0 0 0 -2 -1 -1 0
0 0 0 2 -1 -1 0
0 0 2 0 -1 -1 0
0 2 0 0 -1 -1 0
2 0 0 0 -1 -1 0
-1 -1 -1 -1 1 0 1
-1 -1 1 1 1 0 1
-1 1 -1 1 1 0 1
-1 1 1 -1 1 0 1
1 -1 -1 1 1 0 1
1 -1 1 -1 1 0 1
1 1 -1 -1 1 0 1
1 1 1 1 1 0 1
0 0 0 0 2 0 0
0 0 0 0 0 2 0
0 0 0 0 0 0 2
0 0 0 0 -2 0 0
0 0 0 0 0 -2 0
0 0 0 0 0 0 -2


==> anc/verify/cjkt/7-126b.txt <==
126
7
1 1 1 1 2 2 2 
-2 -2 0 0 0 0 0
-2 0 -2 0 0 0 0
-2 0 0 -2 0 0 0
-2 0 0 2 0 0 0
-2 0 2 0 0 0 0
-2 2 0 0 0 0 0
0 -2 -2 0 0 0 0
0 -2 0 -2 0 0 0
0 -2 0 2 0 0 0
0 -2 2 0 0 0 0
0 0 -2 -2 0 0 0
0 0 -2 2 0 0 0
0 0 2 -2 0 0 0
0 0 2 2 0 0 0
0 2 -2 0 0 0 0
0 2 0 -2 0 0 0
0 2 0 2 0 0 0
0 2 2 0 0 0 0
2 -2 0 0 0 0 0
2 0 -2 0 0 0 0
2 0 0 -2 0 0 0
2 0 0 2 0 0 0
2 0 2 0 0 0 0
2 2 0 0 0 0 0
-1 -1 -1 1 1 -1 0
-1 -1 1 -1 1 -1 0
-1 1 -1 -1 1 -1 0
-1 1 1 1 1 -1 0
1 -1 -1 -1 1 -1 0
1 -1 1 1 1 -1 0
1 1 -1 1 1 -1 0
1 1 1 -1 1 -1 0
-1 -1 -1 -1 1 0 -1
-1 -1 1 1 1 0 -1
-1 1 -1 1 1 0 -1
-1 1 1 -1 1 0 -1
1 -1 -1 1 1 0 -1
1 -1 1 -1 1 0 -1
1 1 -1 -1 1 0 -1
1 1 1 1 1 0 -1
-1 -1 -1 1 0 1 -1
-1 -1 1 -1 0 1 -1
-1 1 -1 -1 0 1 -1
-1 1 1 1 0 1 -1
1 -1 -1 -1 0 1 -1
1 -1 1 1 0 1 -1
1 1 -1 1 0 1 -1
1 1 1 -1 0 1 -1
-2 0 0 0 -1 1 0
0 -2 0 0 -1 1 0
0 0 -2 0 -1 1 0
0 0 0 -2 -1 1 0
0 0 0 2 -1 1 0
0 0 2 0 -1 1 0
0 2 0 0 -1 1 0
2 0 0 0 -1 1 0
-1 -1 -1 -1 -1 0 1
-1 -1 1 1 -1 0 1
-1 1 -1 1 -1 0 1
-1 1 1 -1 -1 0 1
1 -1 -1 1 -1 0 1
1 -1 1 -1 -1 0 1
1 1 -1 -1 -1 0 1
1 1 1 1 -1 0 1
-2 0 0 0 0 -1 1
0 -2 0 0 0 -1 1
0 0 -2 0 0 -1 1
0 0 0 -2 0 -1 1
0 0 0 2 0 -1 1
0 0 2 0 0 -1 1
0 2 0 0 0 -1 1
2 0 0 0 0 -1 1
-2 0 0 0 0 -1 -1
0 -2 0 0 0 -1 -1
0 0 -2 0 0 -1 -1
0 0 0 -2 0 -1 -1
0 0 0 2 0 -1 -1
0 0 2 0 0 -1 -1
0 2 0 0 0 -1 -1
2 0 0 0 0 -1 -1
-2 0 0 0 1 1 0
0 -2 0 0 1 1 0
0 0 -2 0 1 1 0
0 0 0 -2 1 1 0
0 0 0 2 1 1 0
0 0 2 0 1 1 0
0 2 0 0 1 1 0
2 0 0 0 1 1 0
-1 -1 -1 -1 -1 0 -1
-1 -1 1 1 -1 0 -1
-1 1 -1 1 -1 0 -1
-1 1 1 -1 -1 0 -1
1 -1 -1 1 -1 0 -1
1 -1 1 -1 -1 0 -1
1 1 -1 -1 -1 0 -1
1 1 1 1 -1 0 -1
-1 -1 -1 1 0 1 1
-1 -1 1 -1 0 1 1
-1 1 -1 -1 0 1 1
-1 1 1 1 0 1 1
1 -1 -1 -1 0 1 1
1 -1 1 1 0 1 1
1 1 -1 1 0 1 1
1 1 1 -1 0 1 1
-1 -1 -1 1 -1 -1 0
-1 -1 1 -1 -1 -1 0
-1 1 -1 -1 -1 -1 0
-1 1 1 1 -1 -1 0
1 -1 -1 -1 -1 -1 0
1 -1 1 1 -1 -1 0
1 1 -1 1 -1 -1 0
1 1 1 -1 -1 -1 0
-1 -1 -1 -1 1 0 1
-1 -1 1 1 1 0 1
-1 1 -1 1 1 0 1
-1 1 1 -1 1 0 1
1 -1 -1 1 1 0 1
1 -1 1 -1 1 0 1
1 1 -1 -1 1 0 1
1 1 1 1 1 0 1
0 0 0 0 2 0 0
0 0 0 0 0 2 0
0 0 0 0 0 0 2
0 0 0 0 -2 0 0
0 0 0 0 0 -2 0
0 0 0 0 0 0 -2


==> anc/verify/cjkt/7-126c.txt <==
126
7
1 1 1 1 2 2 2 
-6 -6 0 0 0 0 0
-6 0 -6 0 0 0 0
-6 0 0 -6 0 0 0
-6 0 0 6 0 0 0
-6 0 6 0 0 0 0
-6 6 0 0 0 0 0
0 -6 -6 0 0 0 0
0 -6 0 -6 0 0 0
0 -6 0 6 0 0 0
0 -6 6 0 0 0 0
0 0 -6 -6 0 0 0
0 0 -6 6 0 0 0
0 0 6 -6 0 0 0
0 0 6 6 0 0 0
0 6 -6 0 0 0 0
0 6 0 -6 0 0 0
0 6 0 6 0 0 0
0 6 6 0 0 0 0
6 -6 0 0 0 0 0
6 0 -6 0 0 0 0
6 0 0 -6 0 0 0
6 0 0 6 0 0 0
6 0 6 0 0 0 0
6 6 0 0 0 0 0
-6 0 0 0 3 -3 0
0 -6 0 0 3 -3 0
0 0 -6 0 3 -3 0
0 0 0 -6 3 -3 0
0 0 0 6 3 -3 0
0 0 6 0 3 -3 0
0 6 0 0 3 -3 0
6 0 0 0 3 -3 0
-3 -3 -3 -3 3 0 -3
-3 -3 3 3 3 0 -3
-3 3 -3 3 3 0 -3
-3 3 3 -3 3 0 -3
3 -3 -3 3 3 0 -3
3 -3 3 -3 3 0 -3
3 3 -3 -3 3 0 -3
3 3 3 3 3 0 -3
-3 -3 -3 3 0 3 -3
-3 -3 3 -3 0 3 -3
-3 3 -3 -3 0 3 -3
-3 3 3 3 0 3 -3
3 -3 -3 -3 0 3 -3
3 -3 3 3 0 3 -3
3 3 -3 3 0 3 -3
3 3 3 -3 0 3 -3
-6 0 0 0 -3 3 0
0 -6 0 0 -3 3 0
0 0 -6 0 -3 3 0
0 0 0 -6 -3 3 0
0 0 0 6 -3 3 0
0 0 6 0 -3 3 0
0 6 0 0 -3 3 0
6 0 0 0 -3 3 0
-3 -3 -3 -3 -3 0 3
-3 -3 3 3 -3 0 3
-3 3 -3 3 -3 0 3
-3 3 3 -3 -3 0 3
3 -3 -3 3 -3 0 3
3 -3 3 -3 -3 0 3
3 3 -3 -3 -3 0 3
3 3 3 3 -3 0 3
-3 -3 -3 3 0 -3 3
-3 -3 3 -3 0 -3 3
-3 3 -3 -3 0 -3 3
-3 3 3 3 0 -3 3
3 -3 -3 -3 0 -3 3
3 -3 3 3 0 -3 3
3 3 -3 3 0 -3 3
3 3 3 -3 0 -3 3
-6 0 0 0 -1 -1 -4
0 -6 0 0 -1 -1 -4
0 0 -6 0 -1 -1 -4
0 0 0 -6 -1 -1 -4
0 0 0 6 -1 -1 -4
0 0 6 0 -1 -1 -4
0 6 0 0 -1 -1 -4
6 0 0 0 -1 -1 -4
-6 0 0 0 3 3 0
0 -6 0 0 3 3 0
0 0 -6 0 3 3 0
0 0 0 -6 3 3 0
0 0 0 6 3 3 0
0 0 6 0 3 3 0
0 6 0 0 3 3 0
6 0 0 0 3 3 0
-3 -3 -3 3 -4 -1 -1
-3 -3 3 -3 -4 -1 -1
-3 3 -3 -3 -4 -1 -1
-3 3 3 3 -4 -1 -1
3 -3 -3 -3 -4 -1 -1
3 -3 3 3 -4 -1 -1
3 3 -3 3 -4 -1 -1
3 3 3 -3 -4 -1 -1
-3 -3 -3 3 0 3 3
-3 -3 3 -3 0 3 3
-3 3 -3 -3 0 3 3
-3 3 3 3 0 3 3
3 -3 -3 -3 0 3 3
3 -3 3 3 0 3 3
3 3 -3 3 0 3 3
3 3 3 -3 0 3 3
-3 -3 -3 -3 -1 -4 -1
-3 -3 3 3 -1 -4 -1
-3 3 -3 3 -1 -4 -1
-3 3 3 -3 -1 -4 -1
3 -3 -3 3 -1 -4 -1
3 -3 3 -3 -1 -4 -1
3 3 -3 -3 -1 -4 -1
3 3 3 3 -1 -4 -1
-3 -3 -3 -3 3 0 3
-3 -3 3 3 3 0 3
-3 3 -3 3 3 0 3
-3 3 3 -3 3 0 3
3 -3 -3 3 3 0 3
3 -3 3 -3 3 0 3
3 3 -3 -3 3 0 3
3 3 3 3 3 0 3
0 0 0 0 6 0 0
0 0 0 0 0 6 0
0 0 0 0 0 0 6
0 0 0 0 2 -4 -4
0 0 0 0 -4 2 -4
0 0 0 0 -4 -4 2


==> anc/verify/cjkt/7-126d.txt <==
126
7
1 1 1 1 2 2 2
-6 -6 0 0 0 0 0
-6 0 -6 0 0 0 0
-6 0 0 -6 0 0 0
-6 0 0 6 0 0 0
-6 0 6 0 0 0 0
-6 6 0 0 0 0 0
0 -6 -6 0 0 0 0
0 -6 0 -6 0 0 0
0 -6 0 6 0 0 0
0 -6 6 0 0 0 0
0 0 -6 -6 0 0 0
0 0 -6 6 0 0 0
0 0 6 -6 0 0 0
0 0 6 6 0 0 0
0 6 -6 0 0 0 0
0 6 0 -6 0 0 0
0 6 0 6 0 0 0
0 6 6 0 0 0 0
6 -6 0 0 0 0 0
6 0 -6 0 0 0 0
6 0 0 -6 0 0 0
6 0 0 6 0 0 0
6 0 6 0 0 0 0
6 6 0 0 0 0 0
-3 -3 -3 3 3 -3 0
-3 -3 3 -3 3 -3 0
-3 3 -3 -3 3 -3 0
-3 3 3 3 3 -3 0
3 -3 -3 -3 3 -3 0
3 -3 3 3 3 -3 0
3 3 -3 3 3 -3 0
3 3 3 -3 3 -3 0
-3 -3 -3 -3 3 0 -3
-3 -3 3 3 3 0 -3
-3 3 -3 3 3 0 -3
-3 3 3 -3 3 0 -3
3 -3 -3 3 3 0 -3
3 -3 3 -3 3 0 -3
3 3 -3 -3 3 0 -3
3 3 3 3 3 0 -3
-3 -3 -3 3 0 3 -3
-3 -3 3 -3 0 3 -3
-3 3 -3 -3 0 3 -3
-3 3 3 3 0 3 -3
3 -3 -3 -3 0 3 -3
3 -3 3 3 0 3 -3
3 3 -3 3 0 3 -3
3 3 3 -3 0 3 -3
-6 0 0 0 -3 3 0
0 -6 0 0 -3 3 0
0 0 -6 0 -3 3 0
0 0 0 -6 -3 3 0
0 0 0 6 -3 3 0
0 0 6 0 -3 3 0
0 6 0 0 -3 3 0
6 0 0 0 -3 3 0
-3 -3 -3 -3 -3 0 3
-3 -3 3 3 -3 0 3
-3 3 -3 3 -3 0 3
-3 3 3 -3 -3 0 3
3 -3 -3 3 -3 0 3
3 -3 3 -3 -3 0 3
3 3 -3 -3 -3 0 3
3 3 3 3 -3 0 3
-6 0 0 0 0 -3 3
0 -6 0 0 0 -3 3
0 0 -6 0 0 -3 3
0 0 0 -6 0 -3 3
0 0 0 6 0 -3 3
0 0 6 0 0 -3 3
0 6 0 0 0 -3 3
6 0 0 0 0 -3 3
-6 0 0 0 -1 -1 -4
0 -6 0 0 -1 -1 -4
0 0 -6 0 -1 -1 -4
0 0 0 -6 -1 -1 -4
0 0 0 6 -1 -1 -4
0 0 6 0 -1 -1 -4
0 6 0 0 -1 -1 -4
6 0 0 0 -1 -1 -4
-6 0 0 0 3 3 0
0 -6 0 0 3 3 0
0 0 -6 0 3 3 0
0 0 0 -6 3 3 0
0 0 0 6 3 3 0
0 0 6 0 3 3 0
0 6 0 0 3 3 0
6 0 0 0 3 3 0
-3 -3 -3 3 -4 -1 -1
-3 -3 3 -3 -4 -1 -1
-3 3 -3 -3 -4 -1 -1
-3 3 3 3 -4 -1 -1
3 -3 -3 -3 -4 -1 -1
3 -3 3 3 -4 -1 -1
3 3 -3 3 -4 -1 -1
3 3 3 -3 -4 -1 -1
-3 -3 -3 3 0 3 3
-3 -3 3 -3 0 3 3
-3 3 -3 -3 0 3 3
-3 3 3 3 0 3 3
3 -3 -3 -3 0 3 3
3 -3 3 3 0 3 3
3 3 -3 3 0 3 3
3 3 3 -3 0 3 3
-3 -3 -3 -3 -1 -4 -1
-3 -3 3 3 -1 -4 -1
-3 3 -3 3 -1 -4 -1
-3 3 3 -3 -1 -4 -1
3 -3 -3 3 -1 -4 -1
3 -3 3 -3 -1 -4 -1
3 3 -3 -3 -1 -4 -1
3 3 3 3 -1 -4 -1
-3 -3 -3 -3 3 0 3
-3 -3 3 3 3 0 3
-3 3 -3 3 3 0 3
-3 3 3 -3 3 0 3
3 -3 -3 3 3 0 3
3 -3 3 -3 3 0 3
3 3 -3 -3 3 0 3
3 3 3 3 3 0 3
0 0 0 0 6 0 0
0 0 0 0 0 6 0
0 0 0 0 0 0 6
0 0 0 0 2 -4 -4
0 0 0 0 -4 2 -4
0 0 0 0 -4 -4 2


==> anc/verify/cjkt/README.md <==
# Cohn, Jiao, Kumar and Torquato (2011)

    Rigidity of spherical codes, Geom. Topol. 15 (2011), 2235-2273
    https://msp.org/gt/2011/15-4/x11.xhtml            (data.tar)

    5-40a  5-40b                       n = 5
    6-72a  6-72b  6-72c  6-72d         n = 6
    7-126a 7-126b 7-126c 7-126d        n = 7

As deposited: a point count, a dimension, a diagonal quadratic form, then
integer coordinates. Their labels are a, b, c, d within each dimension, and
the correspondence with the names used here is computed by
`match_published.py` rather than assumed.

The archive also carries b9-18, b10-30, b11-35 and b12-51, from dimensions
this paper does not treat. They are not kept here.

Cohn and Rajagopal's later deposit is in `cohn-rajagopal/`; it is the only
published source for Q5 and R5, which postdate this archive.


==> anc/verify/classify_e7_alternative.py <==
"""Recheck the 36 E7 alternatives, their facet coverage, and contact losses.

Run check_e7_alternative.py and check_e7_forcing.py first. This checker uses
those source-bound certificates and the complete survivor list. The separate
unrestricted search establishes completeness of that list.
"""
from collections import Counter, deque
import hashlib
import json
from pathlib import Path
from time import monotonic

HERE = Path(__file__).resolve().parent
import ambient_group as ag
import edges
import faces
import flats
from enumeration import inputs

CERTIFICATES = HERE / 'certificates'


def require(condition, message):
    if not condition:
        raise ValueError(message)


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def check_dependencies(identity, output):
    """Reject reports whose geometry, source, or certificate inputs changed."""
    forcing_path = output / 'E7-forcing-verification.json'
    boundary_path = output / 'E7-alternative-verification.json'
    forcing = json.loads(forcing_path.read_text())
    boundary = json.loads(boundary_path.read_text())
    require(forcing.get('ok') is True, 'the forcing verification did not pass')
    require(boundary.get('polytope_ok') is True, 'the boundary verification did not pass')
    for report, checker in ((forcing, 'check_e7_forcing.py'),
                            (boundary, 'check_e7_alternative.py')):
        require(report.get('inputs') == identity, 'verification source or data changed; rerun ' + checker)
        require(report['source_sha256'] == digest(Path(__file__).parent / checker),
                'verification checker changed; rerun ' + checker)
    for name, expected in forcing['input_sha256'].items():
        require(digest(CERTIFICATES / name) == expected, 'forcing input changed: ' + name)
    require(boundary['facet_sha256'] == digest(CERTIFICATES / 'E7-alternative.txt'),
            'boundary verification refers to a different facet file')
    return {p.name: digest(p) for p in (forcing_path, boundary_path)}


def check(output=None):
    started = monotonic()
    identity = inputs()
    output = Path(output or Path(flats.CACHE) / "e7-certificates")
    dependencies = check_dependencies(identity, output)
    cfg = flats.Configuration.load('E7')
    ambient = ag.Ambient(cfg)
    group = ambient.group()
    path = CERTIFICATES / 'E7-alternative.txt'
    facets = set(faces.read_facets(path))
    edge_set = edges.polytope_edges(cfg, facets)
    contacts = edges.contacts(cfg)
    require(edge_set <= contacts, 'the alternative has a non-contact edge')
    missing = contacts - edge_set
    degree = Counter(v for edge in edge_set for v in edge)
    parts = {d: sorted(v for v in range(cfg.n) if degree[v] == d)
             for d in sorted(set(degree.values()))}
    require(set(parts) == {16, 32}, 'unexpected vertex degrees')
    roots, apices = parts[32], parts[16]
    require(len(roots) == 56 and len(apices) == 70, 'unexpected degree-class sizes')
    require(missing == {e for e in contacts if set(e) <= set(apices)},
            'missing contacts are not exactly the apex-to-apex contacts')

    # Every symmetry of the alternative preserves its degree classes.
    # Conversely, check that the entire ambient stabilizer of the root
    # class preserves the boundary. This identifies its full symmetry group.
    stabilizer = ambient.group(roots)
    for generator in stabilizer.generators:
        transformed = {tuple(sorted(generator[v] for v in P)) for P in facets}
        require(transformed == facets, 'degree-class stabilizer does not preserve facets')
    require(group.order % stabilizer.order == 0, 'invalid stabilizer order')

    family_list = json.loads((CERTIFICATES / 'E7-local-survivors.json').read_text())
    family = sorted(set(tuple(P) for P in family_list))
    require(len(family) == len(family_list), 'duplicate survivor facet')
    index = {P: i for i, P in enumerate(family)}
    start = frozenset(index[P] for P in facets)
    transporters = {start: tuple(range(cfg.n))}
    queue = deque([start])
    images = []
    while queue:
        surface = queue.popleft()
        images.append(surface)
        for generator in group.generators:
            transformed = frozenset(index[tuple(sorted(generator[v] for v in family[i]))]
                                    for i in surface)
            if transformed not in transporters:
                transporters[transformed] = ag.compose(generator, transporters[surface])
                queue.append(transformed)
    require(len(images) == group.order // stabilizer.order == 36,
            'explicit boundary orbit disagrees with orbit-stabilizer')
    coverage = Counter(i for surface in images for i in surface)
    require(all(coverage[i] == (0 if len(P) == 27 else 1)
                for i, P in enumerate(family)),
            'the alternatives do not cover every non-Gosset survivor exactly once')
    require(inputs() == identity, 'source or data changed during classification')

    result = {
        'alternative_facets': len(facets), 'labeled_alternatives': len(images),
        'convex_polytopes': 1, 'total_labeled_polytopes': 37, 'congruence_types': 2,
        'ambient_group_order': group.order, 'alternative_group_order': stabilizer.order,
        'alternative_group_generators': stabilizer.generators,
        'image_transporters': [transporters[surface] for surface in images],
        'covers_each_non_gosset_survivor_once': True,
        'edge_count': len(edge_set), 'contact_count': len(contacts),
        'missing_contacts': sorted(missing), 'degree_parts': parts,
        'A7_vertices': roots, 'apex_vertices': apices,
        'face_file_sha256': digest(path), 'seconds': monotonic() - started,
        'source_sha256': digest(Path(__file__)), 'inputs': identity,
        'verification_dependencies': dependencies,
        'enumeration_dependency': 'E7-local-survivors.json must equal the output of complete unrestricted enumeration and pruning.',
        'proof': 'Every extra 15-vertex facet forces a 12-vertex facet, and every extra 13-vertex facet forces a 15-vertex facet. Every 12-vertex facet is an ambient image of the seed and forces the verified closed 744-facet boundary. Ridge degree two and connected dual graph exclude additional facets. With no extras the same argument forces the original convex boundary. The explicit orbit gives 36 alternatives plus the convex polytope.'
    }
    (output / 'E7-classification.json').write_text(json.dumps(result, indent=2) + '\n')
    print('PASS: 36 alternatives plus the convex polytope, in two congruence types.', flush=True)
    print('Alternative:', len(facets), 'facets,', len(edge_set), 'edges,',
          len(missing), 'omitted contacts. Elapsed:', result['seconds'], flush=True)
    return result


if __name__ == '__main__':
    check()


==> anc/verify/cohn-rajagopal/D5.txt <==
1, 0, 0, 0, 1
-1, 0, 0, 0, 1
1, 0, 0, 0, -1
-1, 0, 0, 0, -1
0, 1, 0, 0, 1
0, -1, 0, 0, 1
0, 1, 0, 0, -1
0, -1, 0, 0, -1
0, 0, 1, 0, 1
0, 0, -1, 0, 1
0, 0, 1, 0, -1
0, 0, -1, 0, -1
0, 0, 0, 1, 1
0, 0, 0, -1, 1
0, 0, 0, 1, -1
0, 0, 0, -1, -1
1, 1, 0, 0, 0
-1, 1, 0, 0, 0
1, -1, 0, 0, 0
-1, -1, 0, 0, 0
1, 0, 1, 0, 0
-1, 0, 1, 0, 0
1, 0, -1, 0, 0
-1, 0, -1, 0, 0
1, 0, 0, 1, 0
-1, 0, 0, 1, 0
1, 0, 0, -1, 0
-1, 0, 0, -1, 0
0, 1, 1, 0, 0
0, -1, 1, 0, 0
0, 1, -1, 0, 0
0, -1, -1, 0, 0
0, 1, 0, 1, 0
0, -1, 0, 1, 0
0, 1, 0, -1, 0
0, -1, 0, -1, 0
0, 0, 1, 1, 0
0, 0, -1, 1, 0
0, 0, 1, -1, 0
0, 0, -1, -1, 0


==> anc/verify/cohn-rajagopal/L5.txt <==
-1/2, 1/2, 1/2, 1/2, 1
1/2, -1/2, -1/2, -1/2, 1
1, 0, 0, 0, -1
-1, 0, 0, 0, -1
1/2, -1/2, 1/2, 1/2, 1
-1/2, 1/2, -1/2, -1/2, 1
0, 1, 0, 0, -1
0, -1, 0, 0, -1
1/2, 1/2, -1/2, 1/2, 1
-1/2, -1/2, 1/2, -1/2, 1
0, 0, 1, 0, -1
0, 0, -1, 0, -1
1/2, 1/2, 1/2, -1/2, 1
-1/2, -1/2, -1/2, 1/2, 1
0, 0, 0, 1, -1
0, 0, 0, -1, -1
1, 1, 0, 0, 0
-1, 1, 0, 0, 0
1, -1, 0, 0, 0
-1, -1, 0, 0, 0
1, 0, 1, 0, 0
-1, 0, 1, 0, 0
1, 0, -1, 0, 0
-1, 0, -1, 0, 0
1, 0, 0, 1, 0
-1, 0, 0, 1, 0
1, 0, 0, -1, 0
-1, 0, 0, -1, 0
0, 1, 1, 0, 0
0, -1, 1, 0, 0
0, 1, -1, 0, 0
0, -1, -1, 0, 0
0, 1, 0, 1, 0
0, -1, 0, 1, 0
0, 1, 0, -1, 0
0, -1, 0, -1, 0
0, 0, 1, 1, 0
0, 0, -1, 1, 0
0, 0, 1, -1, 0
0, 0, -1, -1, 0


==> anc/verify/cohn-rajagopal/Q5.txt <==
-1/5, 4/5, 4/5, 4/5, -1/5
-1, 0, 0, 0, 1
1, 0, 0, 0, -1
-1, 0, 0, 0, -1
4/5, -1/5, 4/5, 4/5, -1/5
0, -1, 0, 0, 1
0, 1, 0, 0, -1
0, -1, 0, 0, -1
4/5, 4/5, -1/5, 4/5, -1/5
0, 0, -1, 0, 1
0, 0, 1, 0, -1
0, 0, -1, 0, -1
4/5, 4/5, 4/5, -1/5, -1/5
0, 0, 0, -1, 1
0, 0, 0, 1, -1
0, 0, 0, -1, -1
-1/5, -1/5, 4/5, 4/5, 4/5
-1, 1, 0, 0, 0
1, -1, 0, 0, 0
-1, -1, 0, 0, 0
-1/5, 4/5, -1/5, 4/5, 4/5
-1, 0, 1, 0, 0
1, 0, -1, 0, 0
-1, 0, -1, 0, 0
-1/5, 4/5, 4/5, -1/5, 4/5
-1, 0, 0, 1, 0
1, 0, 0, -1, 0
-1, 0, 0, -1, 0
4/5, -1/5, -1/5, 4/5, 4/5
0, -1, 1, 0, 0
0, 1, -1, 0, 0
0, -1, -1, 0, 0
4/5, -1/5, 4/5, -1/5, 4/5
0, -1, 0, 1, 0
0, 1, 0, -1, 0
0, -1, 0, -1, 0
4/5, 4/5, -1/5, -1/5, 4/5
0, 0, -1, 1, 0
0, 0, 1, -1, 0
0, 0, -1, -1, 0


==> anc/verify/cohn-rajagopal/R5.txt <==
-1/5, 4/5, 4/5, 4/5, -1/5
1/2, -1/2, -1/2, -1/2, 1
1, 0, 0, 0, -1
-1, 0, 0, 0, -1
4/5, -1/5, 4/5, 4/5, -1/5
-1/2, 1/2, -1/2, -1/2, 1
0, 1, 0, 0, -1
0, -1, 0, 0, -1
4/5, 4/5, -1/5, 4/5, -1/5
-1/2, -1/2, 1/2, -1/2, 1
0, 0, 1, 0, -1
0, 0, -1, 0, -1
4/5, 4/5, 4/5, -1/5, -1/5
-1/2, -1/2, -1/2, 1/2, 1
0, 0, 0, 1, -1
0, 0, 0, -1, -1
-1/5, -1/5, 4/5, 4/5, 4/5
-1, 1, 0, 0, 0
1, -1, 0, 0, 0
-1, -1, 0, 0, 0
-1/5, 4/5, -1/5, 4/5, 4/5
-1, 0, 1, 0, 0
1, 0, -1, 0, 0
-1, 0, -1, 0, 0
-1/5, 4/5, 4/5, -1/5, 4/5
-1, 0, 0, 1, 0
1, 0, 0, -1, 0
-1, 0, 0, -1, 0
4/5, -1/5, -1/5, 4/5, 4/5
0, -1, 1, 0, 0
0, 1, -1, 0, 0
0, -1, -1, 0, 0
4/5, -1/5, 4/5, -1/5, 4/5
0, -1, 0, 1, 0
0, 1, 0, -1, 0
0, -1, 0, -1, 0
4/5, 4/5, -1/5, -1/5, 4/5
0, 0, -1, 1, 0
0, 0, 1, -1, 0
0, 0, -1, -1, 0


==> anc/verify/cohn-rajagopal/README.md <==
# Cohn and Rajagopal (2024)

    Variations on five-dimensional sphere packings, arXiv:2412.00937
    https://hdl.handle.net/1721.1/157699

    D5.txt  L5.txt  Q5.txt  R5.txt        n = 5

As deposited: rational coordinates alone, one point per line, comma separated,
with no header, the files named after the configurations.

This deposit is the only published source for Q5 and R5. The 2011 archive in
`cjkt/` has just two five-dimensional configurations, `5-40a` and `5-40b`,
which are D5 and L5; Q5 is Szollosi's (2023) and R5 is Cohn and Rajagopal's
own (2024), so neither could appear there.

D5 and L5 are published in both deposits. Keeping both copies is not
redundant: each is matched against our construction independently, so the two
deposits are thereby shown to agree with each other.

Their deposit also carries K9-1.txt, K9-2.txt, verify.jl and symmetries.sage,
from dimension nine, which are not kept here.


==> anc/verify/compatibility.py <==
"""Exact radial-wedge compatibility, independent of candidate enumeration.

The E7 forcing checker uses this explicit facet-pair test. The orbit pruner
uses the same wedge predicates on representatives and their placements.
"""
from collections import OrderedDict, defaultdict
import autom
import faces
import flats
import frame
import peaks as peaksmod

# Storage only: evictions warn and recompute, never remove candidates.
WEDGE_CACHE_TARGET = 2000000

def _compose(g, h):
    """The permutation ``g o h``, with no bound on the point indices."""
    return tuple(g[h[i]] for i in range(len(h)))


def _apply_inv(g, tup):
    """The image of a point tuple under the inverse of ``g``."""
    inv = [0] * len(g)
    for i, gi in enumerate(g):
        inv[gi] = i
    return tuple(sorted(inv[i] for i in tup))


def _cross(u, v):
    return u[0] * v[1] - u[1] * v[0]


def _inside(a, b, x):
    """Is ``x`` strictly inside the wedge from ``a`` counterclockwise to
    ``b`` (less than a half-turn)?"""
    return _cross(a, x) > 0 and _cross(x, b) > 0


def _clash(w1, w2):
    """Do two wedges at one peak overlap?"""
    a1, b1 = w1
    a2, b2 = w2
    # Wedges depend on rays, not on the positive scale of their vectors.
    # Coincident boundary rays need this case: no endpoint lies strictly
    # inside the other wedge.
    def same_ray(u, v):
        return _cross(u, v) == 0 and u[0] * v[0] + u[1] * v[1] > 0

    if same_ray(a1, a2) and same_ray(b1, b2):
        return True
    return (_inside(a1, b1, a2) or _inside(a1, b1, b2)
            or _inside(a2, b2, a1) or _inside(a2, b2, b1))



class Geometry:
    def __init__(self, cfg, log=print):
        self.cfg, self.log = cfg, log
        self.gens = [tuple(g) for g in autom.group(cfg)[0]]
        self.ident = tuple(range(cfg.n))
        self._canon, self._info, self._info_rep = {}, {}, {}
        self._span = frame.spanning(cfg, range(cfg.n))
        self._planes, self._peaks_of, self._peaks = {}, {}, {}
        self._ridges, self._centroid = {}, {}
        self._wedges = OrderedDict()
        self._wedge_count = 0
        self._warned_wedge_eviction = False

    def info(self, P):
        """(the points of P's hyperplane, the ridges of P).

        Aut(V) carries candidates to candidates, hyperplanes to hyperplanes
        and ridges to ridges, so both are computed once per orbit of
        candidates and relabeled for every other member.
        """
        if P not in self._info:
            rep, g = self.canon(frozenset(P))
            if rep not in self._info_rep:
                f = flats.from_points(self.cfg, sorted(rep))
                plane = frozenset(u for u in range(self.cfg.n)
                                  if all(val[u] == 0 for _, val in f.rows))
                self._info_rep[rep] = (plane, faces.ridges_of(self.cfg, rep))
            plane, ridges = self._info_rep[rep]
            seen = self._ridges
            self._info[P] = (frozenset(_apply_inv(g, plane)),
                             frozenset(seen.setdefault(x, x) for x in
                                       (frozenset(_apply_inv(g, r))
                                        for r in ridges)))
        return self._info[P]


    def canon(self, fs):
        """(orbit representative of the point set, a permutation carrying
        the point set to the representative)."""
        if fs in self._canon:
            return self._canon[fs]
        vis = {fs: self.ident}
        fr = [fs]
        while fr:
            x = fr.pop()
            for g in self.gens:
                y = frozenset(g[i] for i in x)
                if y not in vis:
                    vis[y] = _compose(g, vis[x])
                    fr.append(y)
        rep = min(vis, key=sorted)
        grep = vis[rep]
        for y, gy in vis.items():
            inv = [0] * self.cfg.n
            for i, gi in enumerate(gy):
                inv[gi] = i
            self._canon[y] = (rep, _compose(grep, inv))
        return self._canon[fs]


    def peak_plane(self, pk):
        """The two-plane orthogonal to the peak, with integer coordinates."""
        if pk not in self._planes:
            self._planes[pk] = peaksmod.Plane(self.cfg, sorted(pk), self._span)
        return self._planes[pk]


    def peaks_of_ridge(self, r):
        """The peaks of a ridge: its faces one dimension down, computed once
        per orbit of ridges and relabeled."""
        if r not in self._peaks_of:
            rep, g = self.canon(r)
            seen = self._peaks
            if rep not in self._peaks_of:
                self._peaks_of[rep] = tuple(
                    seen.setdefault(pk, pk) for pk in
                    (frozenset(x) for x in faces.subfaces(
                        self.cfg, sorted(rep), self.cfg.rank - 3)))
            if r != rep:
                self._peaks_of[r] = tuple(
                    seen.setdefault(pk, pk) for pk in
                    (frozenset(_apply_inv(g, x)) for x in self._peaks_of[rep]))
        return self._peaks_of[r]


    def wedges(self, P):
        """``peak -> wedge`` for every peak of the candidate ``P``: in the
        plane orthogonal to the peak, the wedge between the two ridges of
        ``P`` through it, oriented to contain ``P``.  Kept for the
        candidates most recently asked for, ``WEDGE_CACHE_TARGET`` wedges in
        all."""
        out = self._wedges.get(P)
        if out is not None:
            self._wedges.move_to_end(P)
            return out
        _, rs = self.info(P)
        byp = defaultdict(list)
        for r in rs:
            for pk in self.peaks_of_ridge(r):
                byp[pk].append(r)
        out = {}
        ctr = peaksmod.centroid(self.cfg, list(P))
        cen = self._centroid
        for pk, rr in byp.items():
            if len(rr) != 2:
                raise ValueError('a facet peak must lie in exactly two ridges')
            pln = self.peak_plane(pk)
            if not pln.ok:
                raise ValueError('a facet peak must span a radial codimension-two plane')
            c1 = cen.get(rr[0])
            if c1 is None:
                c1 = cen[rr[0]] = peaksmod.centroid(self.cfg, list(rr[0]))
            c2 = cen.get(rr[1])
            if c2 is None:
                c2 = cen[rr[1]] = peaksmod.centroid(self.cfg, list(rr[1]))
            v1, v2, w = pln.coords(c1), pln.coords(c2), pln.coords(ctr)
            if _cross(v1, v2) < 0:
                v1, v2 = v2, v1
            if not _inside(v1, v2, w):
                v1, v2 = v2, v1
            if not _inside(v1, v2, w):
                raise ValueError('facet centroid is not inside its radial wedge')
            out[pk] = (v1, v2)
        self._wedges[P] = out
        self._wedge_count += len(out)
        if self._wedge_count > WEDGE_CACHE_TARGET and len(self._wedges) > 1 \
                and not self._warned_wedge_eviction:
            self.log("   WARNING: wedge cache storage target reached; "
                     "evicting cached values and recomputing them as needed. "
                     "The exact search continues without dropping candidates.")
            self._warned_wedge_eviction = True
        while self._wedge_count > WEDGE_CACHE_TARGET and len(self._wedges) > 1:
            _old, gone = self._wedges.popitem(last=False)
            self._wedge_count -= len(gone)
        return out


    def compatible(self, P, Q):
        """Can ``P`` and ``Q`` be the two facets at a shared ridge?  They
        must lie on different hyperplanes, and at every peak of that ridge,
        which both contain, their wedges must not overlap: the facets at a
        peak tile the circle."""
        if P == Q or self.info(P)[0] == self.info(Q)[0]:
            return False
        wp, wq = self.wedges(P), self.wedges(Q)
        if len(wp) > len(wq):
            wp, wq = wq, wp
        for pk, w in wp.items():
            w2 = wq.get(pk)
            if w2 is not None and _clash(w, w2):
                return False
        return True



==> anc/verify/construct.py <==
"""Build the kissing configurations from published descriptions, exactly.

Every configuration is written as integer coordinates together with a diagonal
quadratic form ``d``, so that

    <x, y> = sum_i d_i x_i y_i

is an integer and no irrational ever appears.  This is the presentation Cohn,
Jiao, Kumar and Torquato use for their data files, and for the same reason: the
frames that arise here mix sqrt(2), sqrt(3) and sqrt(6), and a diagonal form
absorbs all of them.

Sources for the constructions:

  D5, L5, Q5, R5   Cohn and Rajagopal, Sections 2 and 4, and Table 2.2
  E6              the E6 root system, from the D5 layers in CR, Section 3
  E7              the E7 root system, as a subsystem of E8
  C6-72b/c/d       Cohn and Rajagopal, Section 3: layers built on the deep
                   holes of D5 and of L5

``check_data.py`` re-reads what this writes and checks it in exact arithmetic.
Nothing here is trusted downstream; the files are the interface.
"""
from __future__ import annotations

import itertools
import os

DATA = os.path.join(os.path.dirname(os.path.abspath(__file__)), "data")


def ip(d, x, y):
    return sum(di*xi*yi for di, xi, yi in zip(d, x, y))


# --------------------------------------------------------------------------
# dimension five: one integer lattice, standard inner product
# --------------------------------------------------------------------------

def d5_roots():
    """The 40 D5 roots, norm^2 = 2."""
    out = []
    for i, j in itertools.combinations(range(5), 2):
        for si in (1, -1):
            for sj in (1, -1):
                v = [0]*5; v[i] = si; v[j] = sj
                out.append(tuple(v))
    return out


def scale(vs, k):
    return [tuple(k*c for c in v) for v in vs]


def build_D5():
    return [1]*5, d5_roots()


def build_L5():
    """Leech: replace D5's top layer by half-integer points (CR, Section 2).

    Doubled so the halves become integers; norm^2 = 8.
    """
    out = []
    for s in itertools.product((1, -1), repeat=4):          # top, odd # of minus
        if s.count(-1) % 2 == 1:
            out.append(tuple(list(s) + [2]))
    for i, j in itertools.combinations(range(4), 2):        # middle: D4 roots
        for si in (2, -2):
            for sj in (2, -2):
                v = [0]*5; v[i] = si; v[j] = sj
                out.append(tuple(v))
    for i in range(4):                                      # bottom
        for si in (2, -2):
            v = [0]*5; v[i] = si; v[4] = -2
            out.append(tuple(v))
    return [1]*5, out


def sum_reflect(vs):
    """Reflect in the hyperplane orthogonal to (1,1,1,1,1) (CR, equation 2.1).

    A vector of coordinate sum s goes to v - (2s/5)(1,...,1).  The factor of 5
    is carried in the coordinates, so everything stays integral.
    """
    return [tuple(5*c - 2*sum(v) for c in v) for v in vs]


def _by_coordinate_sum(vs):
    return ([v for v in vs if sum(v) < 0],
            [v for v in vs if sum(v) == 0],
            [v for v in vs if sum(v) > 0])


def build_Q5():
    """D5 with the top coordinate-sum layer replaced by the reflection of the
    bottom one (CR, Section 2)."""
    _, D5 = build_D5()
    lo, mid, hi = _by_coordinate_sum(D5)
    assert (len(lo), len(mid), len(hi)) == (10, 20, 10)
    return [1]*5, scale(lo + mid, 5) + sum_reflect(lo)


def build_R5():
    """The same move applied to L5 (CR, Section 2)."""
    _, L5 = build_L5()
    lo, mid, hi = _by_coordinate_sum(L5)
    assert (len(lo), len(mid), len(hi)) == (10, 20, 10)
    return [1]*5, scale(lo + mid, 5) + sum_reflect(lo)


# --------------------------------------------------------------------------
# dimension six: layers on the deep holes, diagonal form (1,1,1,1,1,3)
# --------------------------------------------------------------------------

D6FORM = [1, 1, 1, 1, 1, 3]


def _lift(five, last):
    return tuple(list(five) + [last])


def _d5_layer_doubled():
    return [_lift([2*c for c in v], 0) for v in d5_roots()]


def _l5_layer():
    _, L5 = build_L5()
    return [_lift(v, 0) for v in L5]


def build_E6():
    """Deep holes of D5, even below and odd above (CR, Section 3)."""
    ev = [s for s in itertools.product((1, -1), repeat=5) if s.count(-1) % 2 == 0]
    od = [s for s in itertools.product((1, -1), repeat=5) if s.count(-1) % 2 == 1]
    return D6FORM, ([_lift(h, -1) for h in ev] + _d5_layer_doubled()
                    + [_lift(h, 1) for h in od])


def build_C6_72b():
    """The same holes, even on both sides: Leech's configuration."""
    ev = [s for s in itertools.product((1, -1), repeat=5) if s.count(-1) % 2 == 0]
    return D6FORM, ([_lift(h, -1) for h in ev] + _d5_layer_doubled()
                    + [_lift(h, 1) for h in ev])


def _l5_hole_subsets():
    """The two 16-element sets of deep holes used below (CR, Section 3)."""
    A = [list(s) + [-1] for s in itertools.product((1, -1), repeat=4)]
    B = []
    for i in range(4):
        for si in (2, -2):
            v = [0]*4; v[i] = si
            B.append(v + [1])
    C = [list(s) + [1] for s in itertools.product((1, -1), repeat=4)
         if s.count(-1) % 2 == 0]
    A_odd = [h for h in A if h[:4].count(-1) % 2 == 1]
    return {"S_even": A_odd + C, "third": B + A_odd}


def _l5_layers(bottom, top):
    S = _l5_hole_subsets()
    return D6FORM, ([_lift(h, -1) for h in S[bottom]] + _l5_layer()
                    + [_lift(h, 1) for h in S[top]])


def build_C6_72c():
    """The third subset on both sides."""
    return _l5_layers("third", "third")


def build_C6_72d():
    """Any of the remaining cases."""
    return _l5_layers("S_even", "S_even")


# --------------------------------------------------------------------------
# dimension seven: E7 as a subsystem of E8
# --------------------------------------------------------------------------

def e8_roots():
    """The 240 E8 roots, doubled so the halves are integers; norm^2 = 8."""
    out = []
    for i, j in itertools.combinations(range(8), 2):
        for si in (2, -2):
            for sj in (2, -2):
                v = [0]*8; v[i] = si; v[j] = sj
                out.append(tuple(v))
    for s in itertools.product((1, -1), repeat=8):
        if s.count(-1) % 2 == 0:
            out.append(tuple(s))
    return out


def build_E7():
    """The E8 roots orthogonal to one root.  Spans a 7-space inside R^8."""
    u = (1, 1, 0, 0, 0, 0, 0, 0)
    return [1]*8, [v for v in e8_roots() if ip([1]*8, v, u) == 0]


BUILDERS = {
    "D5": (build_D5, 5), "L5": (build_L5, 5),
    "Q5": (build_Q5, 5), "R5": (build_R5, 5),
    "E6": (build_E6, 6), "C6-72b": (build_C6_72b, 6),
    "C6-72d": (build_C6_72d, 6), "C6-72c": (build_C6_72c, 6),
    "E7": (build_E7, 7),
}

SOURCES = {
    "D5": "the D5 root system",
    "L5": "Leech 1967; Cohn and Rajagopal Section 2",
    "Q5": "Szollosi 2023; Cohn and Rajagopal Section 2",
    "R5": "Cohn and Rajagopal Section 2",
    "E6": "the E6 root system; Cohn and Rajagopal Section 3",
    "C6-72b": "Leech; Cohn and Rajagopal Section 3 (even/even)",
    "C6-72d": "Conway and Sloane; Cohn and Rajagopal Section 3 (remaining cases)",
    "C6-72c": "Conway and Sloane; Cohn and Rajagopal Section 3 (third/third)",
    "E7": "the E7 root system, as the E8 roots orthogonal to one root",
}


def write(name, form, vs, rank, src):
    os.makedirs(DATA, exist_ok=True)
    path = os.path.join(DATA, name + ".txt")
    with open(path, "w") as fh:
        fh.write(f"# {name}: {len(vs)} points spanning R^{rank}\n")
        fh.write(f"# {src}\n")
        fh.write("# integer coordinates; <x,y> = sum_i form_i x_i y_i\n")
        fh.write(f"points {len(vs)}\n")
        fh.write(f"rank {rank}\n")
        fh.write("form " + " ".join(map(str, form)) + "\n")
        for v in vs:
            fh.write(" ".join(map(str, v)) + "\n")
    return path


if __name__ == "__main__":
    for name, (fn, rank) in BUILDERS.items():
        form, vs = fn()
        norms = {ip(form, v, v) for v in vs}
        assert len(norms) == 1, (name, norms)
        p = write(name, form, vs, rank, SOURCES[name])
        print(f"{name:8s} {len(vs):4d} points  norm^2={norms.pop():3d}  -> {p}")


==> anc/verify/data/C6-72b.txt <==
# C6-72b: 72 points spanning R^6
# Leech; Cohn and Rajagopal Section 3 (even/even)
# integer coordinates; <x,y> = sum_i form_i x_i y_i
points 72
rank 6
form 1 1 1 1 1 3
1 1 1 1 1 -1
1 1 1 -1 -1 -1
1 1 -1 1 -1 -1
1 1 -1 -1 1 -1
1 -1 1 1 -1 -1
1 -1 1 -1 1 -1
1 -1 -1 1 1 -1
1 -1 -1 -1 -1 -1
-1 1 1 1 -1 -1
-1 1 1 -1 1 -1
-1 1 -1 1 1 -1
-1 1 -1 -1 -1 -1
-1 -1 1 1 1 -1
-1 -1 1 -1 -1 -1
-1 -1 -1 1 -1 -1
-1 -1 -1 -1 1 -1
2 2 0 0 0 0
2 -2 0 0 0 0
-2 2 0 0 0 0
-2 -2 0 0 0 0
2 0 2 0 0 0
2 0 -2 0 0 0
-2 0 2 0 0 0
-2 0 -2 0 0 0
2 0 0 2 0 0
2 0 0 -2 0 0
-2 0 0 2 0 0
-2 0 0 -2 0 0
2 0 0 0 2 0
2 0 0 0 -2 0
-2 0 0 0 2 0
-2 0 0 0 -2 0
0 2 2 0 0 0
0 2 -2 0 0 0
0 -2 2 0 0 0
0 -2 -2 0 0 0
0 2 0 2 0 0
0 2 0 -2 0 0
0 -2 0 2 0 0
0 -2 0 -2 0 0
0 2 0 0 2 0
0 2 0 0 -2 0
0 -2 0 0 2 0
0 -2 0 0 -2 0
0 0 2 2 0 0
0 0 2 -2 0 0
0 0 -2 2 0 0
0 0 -2 -2 0 0
0 0 2 0 2 0
0 0 2 0 -2 0
0 0 -2 0 2 0
0 0 -2 0 -2 0
0 0 0 2 2 0
0 0 0 2 -2 0
0 0 0 -2 2 0
0 0 0 -2 -2 0
1 1 1 1 1 1
1 1 1 -1 -1 1
1 1 -1 1 -1 1
1 1 -1 -1 1 1
1 -1 1 1 -1 1
1 -1 1 -1 1 1
1 -1 -1 1 1 1
1 -1 -1 -1 -1 1
-1 1 1 1 -1 1
-1 1 1 -1 1 1
-1 1 -1 1 1 1
-1 1 -1 -1 -1 1
-1 -1 1 1 1 1
-1 -1 1 -1 -1 1
-1 -1 -1 1 -1 1
-1 -1 -1 -1 1 1


==> anc/verify/data/C6-72c.txt <==
# C6-72c: 72 points spanning R^6
# Conway and Sloane; Cohn and Rajagopal Section 3 (third/third)
# integer coordinates; <x,y> = sum_i form_i x_i y_i
points 72
rank 6
form 1 1 1 1 1 3
2 0 0 0 1 -1
-2 0 0 0 1 -1
0 2 0 0 1 -1
0 -2 0 0 1 -1
0 0 2 0 1 -1
0 0 -2 0 1 -1
0 0 0 2 1 -1
0 0 0 -2 1 -1
1 1 1 -1 -1 -1
1 1 -1 1 -1 -1
1 -1 1 1 -1 -1
1 -1 -1 -1 -1 -1
-1 1 1 1 -1 -1
-1 1 -1 -1 -1 -1
-1 -1 1 -1 -1 -1
-1 -1 -1 1 -1 -1
1 1 1 -1 2 0
1 1 -1 1 2 0
1 -1 1 1 2 0
1 -1 -1 -1 2 0
-1 1 1 1 2 0
-1 1 -1 -1 2 0
-1 -1 1 -1 2 0
-1 -1 -1 1 2 0
2 2 0 0 0 0
2 -2 0 0 0 0
-2 2 0 0 0 0
-2 -2 0 0 0 0
2 0 2 0 0 0
2 0 -2 0 0 0
-2 0 2 0 0 0
-2 0 -2 0 0 0
2 0 0 2 0 0
2 0 0 -2 0 0
-2 0 0 2 0 0
-2 0 0 -2 0 0
0 2 2 0 0 0
0 2 -2 0 0 0
0 -2 2 0 0 0
0 -2 -2 0 0 0
0 2 0 2 0 0
0 2 0 -2 0 0
0 -2 0 2 0 0
0 -2 0 -2 0 0
0 0 2 2 0 0
0 0 2 -2 0 0
0 0 -2 2 0 0
0 0 -2 -2 0 0
2 0 0 0 -2 0
-2 0 0 0 -2 0
0 2 0 0 -2 0
0 -2 0 0 -2 0
0 0 2 0 -2 0
0 0 -2 0 -2 0
0 0 0 2 -2 0
0 0 0 -2 -2 0
2 0 0 0 1 1
-2 0 0 0 1 1
0 2 0 0 1 1
0 -2 0 0 1 1
0 0 2 0 1 1
0 0 -2 0 1 1
0 0 0 2 1 1
0 0 0 -2 1 1
1 1 1 -1 -1 1
1 1 -1 1 -1 1
1 -1 1 1 -1 1
1 -1 -1 -1 -1 1
-1 1 1 1 -1 1
-1 1 -1 -1 -1 1
-1 -1 1 -1 -1 1
-1 -1 -1 1 -1 1


==> anc/verify/data/C6-72d.txt <==
# C6-72d: 72 points spanning R^6
# Conway and Sloane; Cohn and Rajagopal Section 3 (remaining cases)
# integer coordinates; <x,y> = sum_i form_i x_i y_i
points 72
rank 6
form 1 1 1 1 1 3
1 1 1 -1 -1 -1
1 1 -1 1 -1 -1
1 -1 1 1 -1 -1
1 -1 -1 -1 -1 -1
-1 1 1 1 -1 -1
-1 1 -1 -1 -1 -1
-1 -1 1 -1 -1 -1
-1 -1 -1 1 -1 -1
1 1 1 1 1 -1
1 1 -1 -1 1 -1
1 -1 1 -1 1 -1
1 -1 -1 1 1 -1
-1 1 1 -1 1 -1
-1 1 -1 1 1 -1
-1 -1 1 1 1 -1
-1 -1 -1 -1 1 -1
1 1 1 -1 2 0
1 1 -1 1 2 0
1 -1 1 1 2 0
1 -1 -1 -1 2 0
-1 1 1 1 2 0
-1 1 -1 -1 2 0
-1 -1 1 -1 2 0
-1 -1 -1 1 2 0
2 2 0 0 0 0
2 -2 0 0 0 0
-2 2 0 0 0 0
-2 -2 0 0 0 0
2 0 2 0 0 0
2 0 -2 0 0 0
-2 0 2 0 0 0
-2 0 -2 0 0 0
2 0 0 2 0 0
2 0 0 -2 0 0
-2 0 0 2 0 0
-2 0 0 -2 0 0
0 2 2 0 0 0
0 2 -2 0 0 0
0 -2 2 0 0 0
0 -2 -2 0 0 0
0 2 0 2 0 0
0 2 0 -2 0 0
0 -2 0 2 0 0
0 -2 0 -2 0 0
0 0 2 2 0 0
0 0 2 -2 0 0
0 0 -2 2 0 0
0 0 -2 -2 0 0
2 0 0 0 -2 0
-2 0 0 0 -2 0
0 2 0 0 -2 0
0 -2 0 0 -2 0
0 0 2 0 -2 0
0 0 -2 0 -2 0
0 0 0 2 -2 0
0 0 0 -2 -2 0
1 1 1 -1 -1 1
1 1 -1 1 -1 1
1 -1 1 1 -1 1
1 -1 -1 -1 -1 1
-1 1 1 1 -1 1
-1 1 -1 -1 -1 1
-1 -1 1 -1 -1 1
-1 -1 -1 1 -1 1
1 1 1 1 1 1
1 1 -1 -1 1 1
1 -1 1 -1 1 1
1 -1 -1 1 1 1
-1 1 1 -1 1 1
-1 1 -1 1 1 1
-1 -1 1 1 1 1
-1 -1 -1 -1 1 1


==> anc/verify/data/C7-126b.txt <==
# C7-126b: 126 points spanning R^7
# Cohn, Jiao, Kumar and Torquato, data file 7-126b.txt (source archive of arXiv:1102.5060)
# integer coordinates; <x,y> = sum_i form_i x_i y_i
points 126
rank 7
form 1 1 1 1 2 2 2
-2 -2 0 0 0 0 0
-2 0 -2 0 0 0 0
-2 0 0 -2 0 0 0
-2 0 0 2 0 0 0
-2 0 2 0 0 0 0
-2 2 0 0 0 0 0
0 -2 -2 0 0 0 0
0 -2 0 -2 0 0 0
0 -2 0 2 0 0 0
0 -2 2 0 0 0 0
0 0 -2 -2 0 0 0
0 0 -2 2 0 0 0
0 0 2 -2 0 0 0
0 0 2 2 0 0 0
0 2 -2 0 0 0 0
0 2 0 -2 0 0 0
0 2 0 2 0 0 0
0 2 2 0 0 0 0
2 -2 0 0 0 0 0
2 0 -2 0 0 0 0
2 0 0 -2 0 0 0
2 0 0 2 0 0 0
2 0 2 0 0 0 0
2 2 0 0 0 0 0
-1 -1 -1 1 1 -1 0
-1 -1 1 -1 1 -1 0
-1 1 -1 -1 1 -1 0
-1 1 1 1 1 -1 0
1 -1 -1 -1 1 -1 0
1 -1 1 1 1 -1 0
1 1 -1 1 1 -1 0
1 1 1 -1 1 -1 0
-1 -1 -1 -1 1 0 -1
-1 -1 1 1 1 0 -1
-1 1 -1 1 1 0 -1
-1 1 1 -1 1 0 -1
1 -1 -1 1 1 0 -1
1 -1 1 -1 1 0 -1
1 1 -1 -1 1 0 -1
1 1 1 1 1 0 -1
-1 -1 -1 1 0 1 -1
-1 -1 1 -1 0 1 -1
-1 1 -1 -1 0 1 -1
-1 1 1 1 0 1 -1
1 -1 -1 -1 0 1 -1
1 -1 1 1 0 1 -1
1 1 -1 1 0 1 -1
1 1 1 -1 0 1 -1
-2 0 0 0 -1 1 0
0 -2 0 0 -1 1 0
0 0 -2 0 -1 1 0
0 0 0 -2 -1 1 0
0 0 0 2 -1 1 0
0 0 2 0 -1 1 0
0 2 0 0 -1 1 0
2 0 0 0 -1 1 0
-1 -1 -1 -1 -1 0 1
-1 -1 1 1 -1 0 1
-1 1 -1 1 -1 0 1
-1 1 1 -1 -1 0 1
1 -1 -1 1 -1 0 1
1 -1 1 -1 -1 0 1
1 1 -1 -1 -1 0 1
1 1 1 1 -1 0 1
-2 0 0 0 0 -1 1
0 -2 0 0 0 -1 1
0 0 -2 0 0 -1 1
0 0 0 -2 0 -1 1
0 0 0 2 0 -1 1
0 0 2 0 0 -1 1
0 2 0 0 0 -1 1
2 0 0 0 0 -1 1
-2 0 0 0 0 -1 -1
0 -2 0 0 0 -1 -1
0 0 -2 0 0 -1 -1
0 0 0 -2 0 -1 -1
0 0 0 2 0 -1 -1
0 0 2 0 0 -1 -1
0 2 0 0 0 -1 -1
2 0 0 0 0 -1 -1
-2 0 0 0 1 1 0
0 -2 0 0 1 1 0
0 0 -2 0 1 1 0
0 0 0 -2 1 1 0
0 0 0 2 1 1 0
0 0 2 0 1 1 0
0 2 0 0 1 1 0
2 0 0 0 1 1 0
-1 -1 -1 -1 -1 0 -1
-1 -1 1 1 -1 0 -1
-1 1 -1 1 -1 0 -1
-1 1 1 -1 -1 0 -1
1 -1 -1 1 -1 0 -1
1 -1 1 -1 -1 0 -1
1 1 -1 -1 -1 0 -1
1 1 1 1 -1 0 -1
-1 -1 -1 1 0 1 1
-1 -1 1 -1 0 1 1
-1 1 -1 -1 0 1 1
-1 1 1 1 0 1 1
1 -1 -1 -1 0 1 1
1 -1 1 1 0 1 1
1 1 -1 1 0 1 1
1 1 1 -1 0 1 1
-1 -1 -1 1 -1 -1 0
-1 -1 1 -1 -1 -1 0
-1 1 -1 -1 -1 -1 0
-1 1 1 1 -1 -1 0
1 -1 -1 -1 -1 -1 0
1 -1 1 1 -1 -1 0
1 1 -1 1 -1 -1 0
1 1 1 -1 -1 -1 0
-1 -1 -1 -1 1 0 1
-1 -1 1 1 1 0 1
-1 1 -1 1 1 0 1
-1 1 1 -1 1 0 1
1 -1 -1 1 1 0 1
1 -1 1 -1 1 0 1
1 1 -1 -1 1 0 1
1 1 1 1 1 0 1
0 0 0 0 2 0 0
0 0 0 0 0 2 0
0 0 0 0 0 0 2
0 0 0 0 -2 0 0
0 0 0 0 0 -2 0
0 0 0 0 0 0 -2


==> anc/verify/data/C7-126c.txt <==
# C7-126c: 126 points spanning R^7
# Cohn, Jiao, Kumar and Torquato, data file 7-126c.txt (source archive of arXiv:1102.5060)
# integer coordinates; <x,y> = sum_i form_i x_i y_i
points 126
rank 7
form 1 1 1 1 2 2 2
-6 -6 0 0 0 0 0
-6 0 -6 0 0 0 0
-6 0 0 -6 0 0 0
-6 0 0 6 0 0 0
-6 0 6 0 0 0 0
-6 6 0 0 0 0 0
0 -6 -6 0 0 0 0
0 -6 0 -6 0 0 0
0 -6 0 6 0 0 0
0 -6 6 0 0 0 0
0 0 -6 -6 0 0 0
0 0 -6 6 0 0 0
0 0 6 -6 0 0 0
0 0 6 6 0 0 0
0 6 -6 0 0 0 0
0 6 0 -6 0 0 0
0 6 0 6 0 0 0
0 6 6 0 0 0 0
6 -6 0 0 0 0 0
6 0 -6 0 0 0 0
6 0 0 -6 0 0 0
6 0 0 6 0 0 0
6 0 6 0 0 0 0
6 6 0 0 0 0 0
-6 0 0 0 3 -3 0
0 -6 0 0 3 -3 0
0 0 -6 0 3 -3 0
0 0 0 -6 3 -3 0
0 0 0 6 3 -3 0
0 0 6 0 3 -3 0
0 6 0 0 3 -3 0
6 0 0 0 3 -3 0
-3 -3 -3 -3 3 0 -3
-3 -3 3 3 3 0 -3
-3 3 -3 3 3 0 -3
-3 3 3 -3 3 0 -3
3 -3 -3 3 3 0 -3
3 -3 3 -3 3 0 -3
3 3 -3 -3 3 0 -3
3 3 3 3 3 0 -3
-3 -3 -3 3 0 3 -3
-3 -3 3 -3 0 3 -3
-3 3 -3 -3 0 3 -3
-3 3 3 3 0 3 -3
3 -3 -3 -3 0 3 -3
3 -3 3 3 0 3 -3
3 3 -3 3 0 3 -3
3 3 3 -3 0 3 -3
-6 0 0 0 -3 3 0
0 -6 0 0 -3 3 0
0 0 -6 0 -3 3 0
0 0 0 -6 -3 3 0
0 0 0 6 -3 3 0
0 0 6 0 -3 3 0
0 6 0 0 -3 3 0
6 0 0 0 -3 3 0
-3 -3 -3 -3 -3 0 3
-3 -3 3 3 -3 0 3
-3 3 -3 3 -3 0 3
-3 3 3 -3 -3 0 3
3 -3 -3 3 -3 0 3
3 -3 3 -3 -3 0 3
3 3 -3 -3 -3 0 3
3 3 3 3 -3 0 3
-3 -3 -3 3 0 -3 3
-3 -3 3 -3 0 -3 3
-3 3 -3 -3 0 -3 3
-3 3 3 3 0 -3 3
3 -3 -3 -3 0 -3 3
3 -3 3 3 0 -3 3
3 3 -3 3 0 -3 3
3 3 3 -3 0 -3 3
-6 0 0 0 -1 -1 -4
0 -6 0 0 -1 -1 -4
0 0 -6 0 -1 -1 -4
0 0 0 -6 -1 -1 -4
0 0 0 6 -1 -1 -4
0 0 6 0 -1 -1 -4
0 6 0 0 -1 -1 -4
6 0 0 0 -1 -1 -4
-6 0 0 0 3 3 0
0 -6 0 0 3 3 0
0 0 -6 0 3 3 0
0 0 0 -6 3 3 0
0 0 0 6 3 3 0
0 0 6 0 3 3 0
0 6 0 0 3 3 0
6 0 0 0 3 3 0
-3 -3 -3 3 -4 -1 -1
-3 -3 3 -3 -4 -1 -1
-3 3 -3 -3 -4 -1 -1
-3 3 3 3 -4 -1 -1
3 -3 -3 -3 -4 -1 -1
3 -3 3 3 -4 -1 -1
3 3 -3 3 -4 -1 -1
3 3 3 -3 -4 -1 -1
-3 -3 -3 3 0 3 3
-3 -3 3 -3 0 3 3
-3 3 -3 -3 0 3 3
-3 3 3 3 0 3 3
3 -3 -3 -3 0 3 3
3 -3 3 3 0 3 3
3 3 -3 3 0 3 3
3 3 3 -3 0 3 3
-3 -3 -3 -3 -1 -4 -1
-3 -3 3 3 -1 -4 -1
-3 3 -3 3 -1 -4 -1
-3 3 3 -3 -1 -4 -1
3 -3 -3 3 -1 -4 -1
3 -3 3 -3 -1 -4 -1
3 3 -3 -3 -1 -4 -1
3 3 3 3 -1 -4 -1
-3 -3 -3 -3 3 0 3
-3 -3 3 3 3 0 3
-3 3 -3 3 3 0 3
-3 3 3 -3 3 0 3
3 -3 -3 3 3 0 3
3 -3 3 -3 3 0 3
3 3 -3 -3 3 0 3
3 3 3 3 3 0 3
0 0 0 0 6 0 0
0 0 0 0 0 6 0
0 0 0 0 0 0 6
0 0 0 0 2 -4 -4
0 0 0 0 -4 2 -4
0 0 0 0 -4 -4 2


==> anc/verify/data/C7-126d.txt <==
# C7-126d: 126 points spanning R^7
# Cohn, Jiao, Kumar and Torquato, data file 7-126d.txt (source archive of arXiv:1102.5060)
# integer coordinates; <x,y> = sum_i form_i x_i y_i
points 126
rank 7
form 1 1 1 1 2 2 2
-6 -6 0 0 0 0 0
-6 0 -6 0 0 0 0
-6 0 0 -6 0 0 0
-6 0 0 6 0 0 0
-6 0 6 0 0 0 0
-6 6 0 0 0 0 0
0 -6 -6 0 0 0 0
0 -6 0 -6 0 0 0
0 -6 0 6 0 0 0
0 -6 6 0 0 0 0
0 0 -6 -6 0 0 0
0 0 -6 6 0 0 0
0 0 6 -6 0 0 0
0 0 6 6 0 0 0
0 6 -6 0 0 0 0
0 6 0 -6 0 0 0
0 6 0 6 0 0 0
0 6 6 0 0 0 0
6 -6 0 0 0 0 0
6 0 -6 0 0 0 0
6 0 0 -6 0 0 0
6 0 0 6 0 0 0
6 0 6 0 0 0 0
6 6 0 0 0 0 0
-3 -3 -3 3 3 -3 0
-3 -3 3 -3 3 -3 0
-3 3 -3 -3 3 -3 0
-3 3 3 3 3 -3 0
3 -3 -3 -3 3 -3 0
3 -3 3 3 3 -3 0
3 3 -3 3 3 -3 0
3 3 3 -3 3 -3 0
-3 -3 -3 -3 3 0 -3
-3 -3 3 3 3 0 -3
-3 3 -3 3 3 0 -3
-3 3 3 -3 3 0 -3
3 -3 -3 3 3 0 -3
3 -3 3 -3 3 0 -3
3 3 -3 -3 3 0 -3
3 3 3 3 3 0 -3
-3 -3 -3 3 0 3 -3
-3 -3 3 -3 0 3 -3
-3 3 -3 -3 0 3 -3
-3 3 3 3 0 3 -3
3 -3 -3 -3 0 3 -3
3 -3 3 3 0 3 -3
3 3 -3 3 0 3 -3
3 3 3 -3 0 3 -3
-6 0 0 0 -3 3 0
0 -6 0 0 -3 3 0
0 0 -6 0 -3 3 0
0 0 0 -6 -3 3 0
0 0 0 6 -3 3 0
0 0 6 0 -3 3 0
0 6 0 0 -3 3 0
6 0 0 0 -3 3 0
-3 -3 -3 -3 -3 0 3
-3 -3 3 3 -3 0 3
-3 3 -3 3 -3 0 3
-3 3 3 -3 -3 0 3
3 -3 -3 3 -3 0 3
3 -3 3 -3 -3 0 3
3 3 -3 -3 -3 0 3
3 3 3 3 -3 0 3
-6 0 0 0 0 -3 3
0 -6 0 0 0 -3 3
0 0 -6 0 0 -3 3
0 0 0 -6 0 -3 3
0 0 0 6 0 -3 3
0 0 6 0 0 -3 3
0 6 0 0 0 -3 3
6 0 0 0 0 -3 3
-6 0 0 0 -1 -1 -4
0 -6 0 0 -1 -1 -4
0 0 -6 0 -1 -1 -4
0 0 0 -6 -1 -1 -4
0 0 0 6 -1 -1 -4
0 0 6 0 -1 -1 -4
0 6 0 0 -1 -1 -4
6 0 0 0 -1 -1 -4
-6 0 0 0 3 3 0
0 -6 0 0 3 3 0
0 0 -6 0 3 3 0
0 0 0 -6 3 3 0
0 0 0 6 3 3 0
0 0 6 0 3 3 0
0 6 0 0 3 3 0
6 0 0 0 3 3 0
-3 -3 -3 3 -4 -1 -1
-3 -3 3 -3 -4 -1 -1
-3 3 -3 -3 -4 -1 -1
-3 3 3 3 -4 -1 -1
3 -3 -3 -3 -4 -1 -1
3 -3 3 3 -4 -1 -1
3 3 -3 3 -4 -1 -1
3 3 3 -3 -4 -1 -1
-3 -3 -3 3 0 3 3
-3 -3 3 -3 0 3 3
-3 3 -3 -3 0 3 3
-3 3 3 3 0 3 3
3 -3 -3 -3 0 3 3
3 -3 3 3 0 3 3
3 3 -3 3 0 3 3
3 3 3 -3 0 3 3
-3 -3 -3 -3 -1 -4 -1
-3 -3 3 3 -1 -4 -1
-3 3 -3 3 -1 -4 -1
-3 3 3 -3 -1 -4 -1
3 -3 -3 3 -1 -4 -1
3 -3 3 -3 -1 -4 -1
3 3 -3 -3 -1 -4 -1
3 3 3 3 -1 -4 -1
-3 -3 -3 -3 3 0 3
-3 -3 3 3 3 0 3
-3 3 -3 3 3 0 3
-3 3 3 -3 3 0 3
3 -3 -3 3 3 0 3
3 -3 3 -3 3 0 3
3 3 -3 -3 3 0 3
3 3 3 3 3 0 3
0 0 0 0 6 0 0
0 0 0 0 0 6 0
0 0 0 0 0 0 6
0 0 0 0 2 -4 -4
0 0 0 0 -4 2 -4
0 0 0 0 -4 -4 2


==> anc/verify/data/D5.txt <==
# D5: 40 points spanning R^5
# the D5 root system
# integer coordinates; <x,y> = sum_i form_i x_i y_i
points 40
rank 5
form 1 1 1 1 1
1 1 0 0 0
1 -1 0 0 0
-1 1 0 0 0
-1 -1 0 0 0
1 0 1 0 0
1 0 -1 0 0
-1 0 1 0 0
-1 0 -1 0 0
1 0 0 1 0
1 0 0 -1 0
-1 0 0 1 0
-1 0 0 -1 0
1 0 0 0 1
1 0 0 0 -1
-1 0 0 0 1
-1 0 0 0 -1
0 1 1 0 0
0 1 -1 0 0
0 -1 1 0 0
0 -1 -1 0 0
0 1 0 1 0
0 1 0 -1 0
0 -1 0 1 0
0 -1 0 -1 0
0 1 0 0 1
0 1 0 0 -1
0 -1 0 0 1
0 -1 0 0 -1
0 0 1 1 0
0 0 1 -1 0
0 0 -1 1 0
0 0 -1 -1 0
0 0 1 0 1
0 0 1 0 -1
0 0 -1 0 1
0 0 -1 0 -1
0 0 0 1 1
0 0 0 1 -1
0 0 0 -1 1
0 0 0 -1 -1


==> anc/verify/data/E6.txt <==
# E6: 72 points spanning R^6
# the E6 root system; Cohn and Rajagopal Section 3
# integer coordinates; <x,y> = sum_i form_i x_i y_i
points 72
rank 6
form 1 1 1 1 1 3
1 1 1 1 1 -1
1 1 1 -1 -1 -1
1 1 -1 1 -1 -1
1 1 -1 -1 1 -1
1 -1 1 1 -1 -1
1 -1 1 -1 1 -1
1 -1 -1 1 1 -1
1 -1 -1 -1 -1 -1
-1 1 1 1 -1 -1
-1 1 1 -1 1 -1
-1 1 -1 1 1 -1
-1 1 -1 -1 -1 -1
-1 -1 1 1 1 -1
-1 -1 1 -1 -1 -1
-1 -1 -1 1 -1 -1
-1 -1 -1 -1 1 -1
2 2 0 0 0 0
2 -2 0 0 0 0
-2 2 0 0 0 0
-2 -2 0 0 0 0
2 0 2 0 0 0
2 0 -2 0 0 0
-2 0 2 0 0 0
-2 0 -2 0 0 0
2 0 0 2 0 0
2 0 0 -2 0 0
-2 0 0 2 0 0
-2 0 0 -2 0 0
2 0 0 0 2 0
2 0 0 0 -2 0
-2 0 0 0 2 0
-2 0 0 0 -2 0
0 2 2 0 0 0
0 2 -2 0 0 0
0 -2 2 0 0 0
0 -2 -2 0 0 0
0 2 0 2 0 0
0 2 0 -2 0 0
0 -2 0 2 0 0
0 -2 0 -2 0 0
0 2 0 0 2 0
0 2 0 0 -2 0
0 -2 0 0 2 0
0 -2 0 0 -2 0
0 0 2 2 0 0
0 0 2 -2 0 0
0 0 -2 2 0 0
0 0 -2 -2 0 0
0 0 2 0 2 0
0 0 2 0 -2 0
0 0 -2 0 2 0
0 0 -2 0 -2 0
0 0 0 2 2 0
0 0 0 2 -2 0
0 0 0 -2 2 0
0 0 0 -2 -2 0
1 1 1 1 -1 1
1 1 1 -1 1 1
1 1 -1 1 1 1
1 1 -1 -1 -1 1
1 -1 1 1 1 1
1 -1 1 -1 -1 1
1 -1 -1 1 -1 1
1 -1 -1 -1 1 1
-1 1 1 1 1 1
-1 1 1 -1 -1 1
-1 1 -1 1 -1 1
-1 1 -1 -1 1 1
-1 -1 1 1 -1 1
-1 -1 1 -1 1 1
-1 -1 -1 1 1 1
-1 -1 -1 -1 -1 1


==> anc/verify/data/E7.txt <==
# E7: 126 points spanning R^7
# the E7 root system, as the E8 roots orthogonal to one root
# integer coordinates; <x,y> = sum_i form_i x_i y_i
points 126
rank 7
form 1 1 1 1 1 1 1 1
2 -2 0 0 0 0 0 0
-2 2 0 0 0 0 0 0
0 0 2 2 0 0 0 0
0 0 2 -2 0 0 0 0
0 0 -2 2 0 0 0 0
0 0 -2 -2 0 0 0 0
0 0 2 0 2 0 0 0
0 0 2 0 -2 0 0 0
0 0 -2 0 2 0 0 0
0 0 -2 0 -2 0 0 0
0 0 2 0 0 2 0 0
0 0 2 0 0 -2 0 0
0 0 -2 0 0 2 0 0
0 0 -2 0 0 -2 0 0
0 0 2 0 0 0 2 0
0 0 2 0 0 0 -2 0
0 0 -2 0 0 0 2 0
0 0 -2 0 0 0 -2 0
0 0 2 0 0 0 0 2
0 0 2 0 0 0 0 -2
0 0 -2 0 0 0 0 2
0 0 -2 0 0 0 0 -2
0 0 0 2 2 0 0 0
0 0 0 2 -2 0 0 0
0 0 0 -2 2 0 0 0
0 0 0 -2 -2 0 0 0
0 0 0 2 0 2 0 0
0 0 0 2 0 -2 0 0
0 0 0 -2 0 2 0 0
0 0 0 -2 0 -2 0 0
0 0 0 2 0 0 2 0
0 0 0 2 0 0 -2 0
0 0 0 -2 0 0 2 0
0 0 0 -2 0 0 -2 0
0 0 0 2 0 0 0 2
0 0 0 2 0 0 0 -2
0 0 0 -2 0 0 0 2
0 0 0 -2 0 0 0 -2
0 0 0 0 2 2 0 0
0 0 0 0 2 -2 0 0
0 0 0 0 -2 2 0 0
0 0 0 0 -2 -2 0 0
0 0 0 0 2 0 2 0
0 0 0 0 2 0 -2 0
0 0 0 0 -2 0 2 0
0 0 0 0 -2 0 -2 0
0 0 0 0 2 0 0 2
0 0 0 0 2 0 0 -2
0 0 0 0 -2 0 0 2
0 0 0 0 -2 0 0 -2
0 0 0 0 0 2 2 0
0 0 0 0 0 2 -2 0
0 0 0 0 0 -2 2 0
0 0 0 0 0 -2 -2 0
0 0 0 0 0 2 0 2
0 0 0 0 0 2 0 -2
0 0 0 0 0 -2 0 2
0 0 0 0 0 -2 0 -2
0 0 0 0 0 0 2 2
0 0 0 0 0 0 2 -2
0 0 0 0 0 0 -2 2
0 0 0 0 0 0 -2 -2
1 -1 1 1 1 1 1 -1
1 -1 1 1 1 1 -1 1
1 -1 1 1 1 -1 1 1
1 -1 1 1 1 -1 -1 -1
1 -1 1 1 -1 1 1 1
1 -1 1 1 -1 1 -1 -1
1 -1 1 1 -1 -1 1 -1
1 -1 1 1 -1 -1 -1 1
1 -1 1 -1 1 1 1 1
1 -1 1 -1 1 1 -1 -1
1 -1 1 -1 1 -1 1 -1
1 -1 1 -1 1 -1 -1 1
1 -1 1 -1 -1 1 1 -1
1 -1 1 -1 -1 1 -1 1
1 -1 1 -1 -1 -1 1 1
1 -1 1 -1 -1 -1 -1 -1
1 -1 -1 1 1 1 1 1
1 -1 -1 1 1 1 -1 -1
1 -1 -1 1 1 -1 1 -1
1 -1 -1 1 1 -1 -1 1
1 -1 -1 1 -1 1 1 -1
1 -1 -1 1 -1 1 -1 1
1 -1 -1 1 -1 -1 1 1
1 -1 -1 1 -1 -1 -1 -1
1 -1 -1 -1 1 1 1 -1
1 -1 -1 -1 1 1 -1 1
1 -1 -1 -1 1 -1 1 1
1 -1 -1 -1 1 -1 -1 -1
1 -1 -1 -1 -1 1 1 1
1 -1 -1 -1 -1 1 -1 -1
1 -1 -1 -1 -1 -1 1 -1
1 -1 -1 -1 -1 -1 -1 1
-1 1 1 1 1 1 1 -1
-1 1 1 1 1 1 -1 1
-1 1 1 1 1 -1 1 1
-1 1 1 1 1 -1 -1 -1
-1 1 1 1 -1 1 1 1
-1 1 1 1 -1 1 -1 -1
-1 1 1 1 -1 -1 1 -1
-1 1 1 1 -1 -1 -1 1
-1 1 1 -1 1 1 1 1
-1 1 1 -1 1 1 -1 -1
-1 1 1 -1 1 -1 1 -1
-1 1 1 -1 1 -1 -1 1
-1 1 1 -1 -1 1 1 -1
-1 1 1 -1 -1 1 -1 1
-1 1 1 -1 -1 -1 1 1
-1 1 1 -1 -1 -1 -1 -1
-1 1 -1 1 1 1 1 1
-1 1 -1 1 1 1 -1 -1
-1 1 -1 1 1 -1 1 -1
-1 1 -1 1 1 -1 -1 1
-1 1 -1 1 -1 1 1 -1
-1 1 -1 1 -1 1 -1 1
-1 1 -1 1 -1 -1 1 1
-1 1 -1 1 -1 -1 -1 -1
-1 1 -1 -1 1 1 1 -1
-1 1 -1 -1 1 1 -1 1
-1 1 -1 -1 1 -1 1 1
-1 1 -1 -1 1 -1 -1 -1
-1 1 -1 -1 -1 1 1 1
-1 1 -1 -1 -1 1 -1 -1
-1 1 -1 -1 -1 -1 1 -1
-1 1 -1 -1 -1 -1 -1 1


==> anc/verify/data/L5.txt <==
# L5: 40 points spanning R^5
# Leech 1967; Cohn and Rajagopal Section 2
# integer coordinates; <x,y> = sum_i form_i x_i y_i
points 40
rank 5
form 1 1 1 1 1
1 1 1 -1 2
1 1 -1 1 2
1 -1 1 1 2
1 -1 -1 -1 2
-1 1 1 1 2
-1 1 -1 -1 2
-1 -1 1 -1 2
-1 -1 -1 1 2
2 2 0 0 0
2 -2 0 0 0
-2 2 0 0 0
-2 -2 0 0 0
2 0 2 0 0
2 0 -2 0 0
-2 0 2 0 0
-2 0 -2 0 0
2 0 0 2 0
2 0 0 -2 0
-2 0 0 2 0
-2 0 0 -2 0
0 2 2 0 0
0 2 -2 0 0
0 -2 2 0 0
0 -2 -2 0 0
0 2 0 2 0
0 2 0 -2 0
0 -2 0 2 0
0 -2 0 -2 0
0 0 2 2 0
0 0 2 -2 0
0 0 -2 2 0
0 0 -2 -2 0
2 0 0 0 -2
-2 0 0 0 -2
0 2 0 0 -2
0 -2 0 0 -2
0 0 2 0 -2
0 0 -2 0 -2
0 0 0 2 -2
0 0 0 -2 -2


==> anc/verify/data/Q5.txt <==
# Q5: 40 points spanning R^5
# Szollosi 2023; Cohn and Rajagopal Section 2
# integer coordinates; <x,y> = sum_i form_i x_i y_i
points 40
rank 5
form 1 1 1 1 1
-5 -5 0 0 0
-5 0 -5 0 0
-5 0 0 -5 0
-5 0 0 0 -5
0 -5 -5 0 0
0 -5 0 -5 0
0 -5 0 0 -5
0 0 -5 -5 0
0 0 -5 0 -5
0 0 0 -5 -5
5 -5 0 0 0
-5 5 0 0 0
5 0 -5 0 0
-5 0 5 0 0
5 0 0 -5 0
-5 0 0 5 0
5 0 0 0 -5
-5 0 0 0 5
0 5 -5 0 0
0 -5 5 0 0
0 5 0 -5 0
0 -5 0 5 0
0 5 0 0 -5
0 -5 0 0 5
0 0 5 -5 0
0 0 -5 5 0
0 0 5 0 -5
0 0 -5 0 5
0 0 0 5 -5
0 0 0 -5 5
-1 -1 4 4 4
-1 4 -1 4 4
-1 4 4 -1 4
-1 4 4 4 -1
4 -1 -1 4 4
4 -1 4 -1 4
4 -1 4 4 -1
4 4 -1 -1 4
4 4 -1 4 -1
4 4 4 -1 -1


==> anc/verify/data/R5.txt <==
# R5: 40 points spanning R^5
# Cohn and Rajagopal Section 2
# integer coordinates; <x,y> = sum_i form_i x_i y_i
points 40
rank 5
form 1 1 1 1 1
-10 -10 0 0 0
-10 0 -10 0 0
-10 0 0 -10 0
0 -10 -10 0 0
0 -10 0 -10 0
0 0 -10 -10 0
-10 0 0 0 -10
0 -10 0 0 -10
0 0 -10 0 -10
0 0 0 -10 -10
5 -5 -5 -5 10
-5 5 -5 -5 10
-5 -5 5 -5 10
-5 -5 -5 5 10
10 -10 0 0 0
-10 10 0 0 0
10 0 -10 0 0
-10 0 10 0 0
10 0 0 -10 0
-10 0 0 10 0
0 10 -10 0 0
0 -10 10 0 0
0 10 0 -10 0
0 -10 0 10 0
0 0 10 -10 0
0 0 -10 10 0
10 0 0 0 -10
0 10 0 0 -10
0 0 10 0 -10
0 0 0 10 -10
-2 -2 8 8 8
-2 8 -2 8 8
-2 8 8 -2 8
8 -2 -2 8 8
8 -2 8 -2 8
8 8 -2 -2 8
-2 8 8 8 -2
8 -2 8 8 -2
8 8 -2 8 -2
8 8 8 -2 -2


==> anc/verify/edges.py <==
"""Which pairs of a cell are edges of its convex hull, exactly.

Two shortcuts come before the simplex, and between them they answer almost
every pair without one:

  * a pair at distance 1 is always an edge.  Every pairwise distance in a
    kissing configuration is at least 1, and a closest pair of any point set is
    an edge of its hull;
  * if two other points of the cell share the pair's midpoint -- an equality
    between integer vectors -- the pair is a diagonal, not an edge.

What is left goes to ``lp.feasible``, which asks whether the *line* through
the pair meets the hull of the remaining points.  For points in convex
position -- which cospherical points are -- that is exactly when the pair is
not an edge: if the line misses the hull, projecting along it separates the
pair from the rest, and the separating hyperplane pulled back contains the
line with the rest strictly on one side, so the pair is a face; if the line
meets the hull at a point p, every supporting hyperplane through the pair
contains p and hence some of the rest, so the face through the pair is
larger than the segment.  (Asking whether the *midpoint* is in the hull is
only a sufficient condition for a diagonal: the line can cross the hull
elsewhere.)
"""
from __future__ import annotations

from lp import feasible


def is_edge(cfg, cell, u, v, midpoints=None):
    if cfg.unit(u, v):
        return True
    s = tuple(a + b for a, b in zip(cfg.pts[u], cfg.pts[v]))
    if midpoints is not None and midpoints.get(s, 0) > 1:
        return False
    rest = [w for w in cell if w != u and w != v]
    # sum_w x_w (2 w) + t (v - u) = u + v, x >= 0, sum x = 1, t free: a point
    # of conv(rest) on the line through u and v.  t is free, so it enters as
    # the difference of two non-negative columns.
    d = [b - a for a, b in zip(cfg.pts[u], cfg.pts[v])]
    cols = [[2*c for c in cfg.pts[w]] + [1] for w in rest]
    cols.append([2*c for c in d] + [0])
    cols.append([-2*c for c in d] + [0])
    return not feasible(cols, list(s) + [1])


def polytope_edges(cfg, facets):
    """The edges of a polytope: the hull edges of its facets, decided exactly.

    The 1-skeleton of a complex is the union of its facets' 1-skeletons, so
    this is the polytope's edge set and not an approximation to it.
    """
    E = set()
    for cell in facets:
        cell = sorted(cell)
        mid = {}
        for i, a in enumerate(cell):
            for b in cell[i+1:]:
                s = tuple(x + y for x, y in zip(cfg.pts[a], cfg.pts[b]))
                mid[s] = mid.get(s, 0) + 1
        for i, a in enumerate(cell):
            for b in cell[i+1:]:
                if (a, b) not in E and is_edge(cfg, cell, a, b, mid):
                    E.add((a, b))
    return E


def contacts(cfg):
    """The pairs at distance 1: the contacts of the configuration."""
    return {(i, j) for i in range(cfg.n) for j in range(i+1, cfg.n)
            if cfg.unit(i, j)}


def unit_edge(cfg, cell):
    """Is every edge of this cell's hull a unit edge?"""
    cell = sorted(cell)
    mid = {}
    for i, a in enumerate(cell):
        for b in cell[i+1:]:
            s = tuple(x + y for x, y in zip(cfg.pts[a], cfg.pts[b]))
            mid[s] = mid.get(s, 0) + 1
    for i, a in enumerate(cell):
        for b in cell[i+1:]:
            if cfg.unit(a, b):
                continue
            if not is_edge(cfg, cell, a, b, mid):
                continue
            return False
    return True


==> anc/verify/enumeration-records/C6-72b/C6-72b-survivors.json <==
[
  [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15
  ],
  [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    16,
    17,
    20,
    21,
    24,
    25,
    28,
    29
  ],
  [
    0,
    1,
    2,
    3,
    8,
    9,
    10,
    11,
    16,
    18,
    32,
    33,
    36,
    37,
    40,
    41
  ],
  [
    0,
    1,
    2,
    4,
    8,
    16,
    20,
    24,
    29,
    32,
    36,
    41,
    44,
    49,
    53
  ],
  [
    0,
    1,
    3,
    5,
    9,
    16,
    20,
    25,
    28,
    32,
    37,
    40,
    45,
    48,
    54
  ],
  [
    0,
    1,
    4,
    5,
    8,
    9,
    12,
    13,
    20,
    22,
    32,
    34,
    44,
    45,
    48,
    49
  ],
  [
    0,
    2,
    3,
    6,
    10,
    16,
    21,
    24,
    28,
    33,
    36,
    40,
    46,
    50,
    52
  ],
  [
    0,
    2,
    4,
    6,
    8,
    10,
    12,
    14,
    24,
    26,
    36,
    38,
    44,
    46,
    52,
    53
  ],
  [
    0,
    3,
    5,
    6,
    9,
    10,
    12,
    15,
    28,
    30,
    40,
    42,
    48,
    50,
    52,
    54
  ],
  [
    0,
    4,
    5,
    6,
    12,
    17,
    20,
    24,
    28,
    34,
    38,
    42,
    44,
    48,
    52
  ],
  [
    0,
    8,
    9,
    10,
    12,
    18,
    22,
    26,
    30,
    32,
    36,
    40,
    44,
    48,
    52
  ],
  [
    0,
    16,
    20,
    24,
    28,
    32,
    36,
    40,
    44,
    48,
    52
  ],
  [
    1,
    2,
    3,
    7,
    11,
    16,
    21,
    25,
    29,
    33,
    37,
    41,
    47,
    51,
    55
  ],
  [
    1,
    2,
    4,
    7,
    8,
    11,
    13,
    14,
    29,
    31,
    41,
    43,
    49,
    51,
    53,
    55
  ],
  [
    1,
    3,
    5,
    7,
    9,
    11,
    13,
    15,
    25,
    27,
    37,
    39,
    45,
    47,
    54,
    55
  ],
  [
    1,
    4,
    5,
    7,
    13,
    17,
    20,
    25,
    29,
    34,
    39,
    43,
    45,
    49,
    55
  ],
  [
    1,
    8,
    9,
    11,
    13,
    18,
    22,
    27,
    31,
    32,
    37,
    41,
    45,
    49,
    55
  ],
  [
    1,
    16,
    20,
    25,
    29,
    32,
    37,
    41,
    45,
    49,
    55
  ],
  [
    2,
    3,
    6,
    7,
    10,
    11,
    14,
    15,
    21,
    23,
    33,
    35,
    46,
    47,
    50,
    51
  ],
  [
    2,
    4,
    6,
    7,
    14,
    17,
    21,
    24,
    29,
    35,
    38,
    43,
    46,
    51,
    53
  ],
  [
    2,
    8,
    10,
    11,
    14,
    18,
    23,
    26,
    31,
    33,
    36,
    41,
    46,
    51,
    53
  ],
  [
    2,
    16,
    21,
    24,
    29,
    33,
    36,
    41,
    46,
    51,
    53
  ],
  [
    3,
    5,
    6,
    7,
    15,
    17,
    21,
    25,
    28,
    35,
    39,
    42,
    47,
    50,
    54
  ],
  [
    3,
    9,
    10,
    11,
    15,
    18,
    23,
    27,
    30,
    33,
    37,
    40,
    47,
    50,
    54
  ],
  [
    3,
    16,
    21,
    25,
    28,
    33,
    37,
    40,
    47,
    50,
    54
  ],
  [
    4,
    5,
    6,
    7,
    12,
    13,
    14,
    15,
    17,
    19,
    34,
    35,
    38,
    39,
    42,
    43
  ],
  [
    4,
    8,
    12,
    13,
    14,
    19,
    22,
    26,
    31,
    34,
    38,
    43,
    44,
    49,
    53
  ],
  [
    4,
    17,
    20,
    24,
    29,
    34,
    38,
    43,
    44,
    49,
    53
  ],
  [
    5,
    9,
    12,
    13,
    15,
    19,
    22,
    27,
    30,
    34,
    39,
    42,
    45,
    48,
    54
  ],
  [
    5,
    17,
    20,
    25,
    28,
    34,
    39,
    42,
    45,
    48,
    54
  ],
  [
    6,
    10,
    12,
    14,
    15,
    19,
    23,
    26,
    30,
    35,
    38,
    42,
    46,
    50,
    52
  ],
  [
    6,
    17,
    21,
    24,
    28,
    35,
    38,
    42,
    46,
    50,
    52
  ],
  [
    7,
    11,
    13,
    14,
    15,
    19,
    23,
    27,
    31,
    35,
    39,
    43,
    47,
    51,
    55
  ],
  [
    7,
    17,
    21,
    25,
    29,
    35,
    39,
    43,
    47,
    51,
    55
  ],
  [
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    18,
    19,
    22,
    23,
    26,
    27,
    30,
    31
  ],
  [
    8,
    18,
    22,
    26,
    31,
    32,
    36,
    41,
    44,
    49,
    53
  ],
  [
    9,
    18,
    22,
    27,
    30,
    32,
    37,
    40,
    45,
    48,
    54
  ],
  [
    10,
    18,
    23,
    26,
    30,
    33,
    36,
    40,
    46,
    50,
    52
  ],
  [
    11,
    18,
    23,
    27,
    31,
    33,
    37,
    41,
    47,
    51,
    55
  ],
  [
    12,
    19,
    22,
    26,
    30,
    34,
    38,
    42,
    44,
    48,
    52
  ],
  [
    13,
    19,
    22,
    27,
    31,
    34,
    39,
    43,
    45,
    49,
    55
  ],
  [
    14,
    19,
    23,
    26,
    31,
    35,
    38,
    43,
    46,
    51,
    53
  ],
  [
    15,
    19,
    23,
    27,
    30,
    35,
    39,
    42,
    47,
    50,
    54
  ],
  [
    16,
    17,
    20,
    21,
    24,
    25,
    28,
    29,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63
  ],
  [
    16,
    18,
    32,
    33,
    36,
    37,
    40,
    41,
    56,
    57,
    58,
    59,
    64,
    65,
    66,
    67
  ],
  [
    16,
    20,
    24,
    28,
    32,
    36,
    40,
    44,
    48,
    52,
    56
  ],
  [
    16,
    20,
    24,
    29,
    32,
    36,
    41,
    44,
    49,
    53,
    56,
    57,
    58,
    60,
    64
  ],
  [
    16,
    20,
    25,
    28,
    32,
    37,
    40,
    45,
    48,
    54,
    56,
    57,
    59,
    61,
    65
  ],
  [
    16,
    20,
    25,
    29,
    32,
    37,
    41,
    45,
    49,
    55,
    57
  ],
  [
    16,
    21,
    24,
    28,
    33,
    36,
    40,
    46,
    50,
    52,
    56,
    58,
    59,
    62,
    66
  ],
  [
    16,
    21,
    24,
    29,
    33,
    36,
    41,
    46,
    51,
    53,
    58
  ],
  [
    16,
    21,
    25,
    28,
    33,
    37,
    40,
    47,
    50,
    54,
    59
  ],
  [
    16,
    21,
    25,
    29,
    33,
    37,
    41,
    47,
    51,
    55,
    57,
    58,
    59,
    63,
    67
  ],
  [
    17,
    19,
    34,
    35,
    38,
    39,
    42,
    43,
    60,
    61,
    62,
    63,
    68,
    69,
    70,
    71
  ],
  [
    17,
    20,
    24,
    28,
    34,
    38,
    42,
    44,
    48,
    52,
    56,
    60,
    61,
    62,
    68
  ],
  [
    17,
    20,
    24,
    29,
    34,
    38,
    43,
    44,
    49,
    53,
    60
  ],
  [
    17,
    20,
    25,
    28,
    34,
    39,
    42,
    45,
    48,
    54,
    61
  ],
  [
    17,
    20,
    25,
    29,
    34,
    39,
    43,
    45,
    49,
    55,
    57,
    60,
    61,
    63,
    69
  ],
  [
    17,
    21,
    24,
    28,
    35,
    38,
    42,
    46,
    50,
    52,
    62
  ],
  [
    17,
    21,
    24,
    29,
    35,
    38,
    43,
    46,
    51,
    53,
    58,
    60,
    62,
    63,
    70
  ],
  [
    17,
    21,
    25,
    28,
    35,
    39,
    42,
    47,
    50,
    54,
    59,
    61,
    62,
    63,
    71
  ],
  [
    17,
    21,
    25,
    29,
    35,
    39,
    43,
    47,
    51,
    55,
    63
  ],
  [
    18,
    19,
    22,
    23,
    26,
    27,
    30,
    31,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71
  ],
  [
    18,
    22,
    26,
    30,
    32,
    36,
    40,
    44,
    48,
    52,
    56,
    64,
    65,
    66,
    68
  ],
  [
    18,
    22,
    26,
    31,
    32,
    36,
    41,
    44,
    49,
    53,
    64
  ],
  [
    18,
    22,
    27,
    30,
    32,
    37,
    40,
    45,
    48,
    54,
    65
  ],
  [
    18,
    22,
    27,
    31,
    32,
    37,
    41,
    45,
    49,
    55,
    57,
    64,
    65,
    67,
    69
  ],
  [
    18,
    23,
    26,
    30,
    33,
    36,
    40,
    46,
    50,
    52,
    66
  ],
  [
    18,
    23,
    26,
    31,
    33,
    36,
    41,
    46,
    51,
    53,
    58,
    64,
    66,
    67,
    70
  ],
  [
    18,
    23,
    27,
    30,
    33,
    37,
    40,
    47,
    50,
    54,
    59,
    65,
    66,
    67,
    71
  ],
  [
    18,
    23,
    27,
    31,
    33,
    37,
    41,
    47,
    51,
    55,
    67
  ],
  [
    19,
    22,
    26,
    30,
    34,
    38,
    42,
    44,
    48,
    52,
    68
  ],
  [
    19,
    22,
    26,
    31,
    34,
    38,
    43,
    44,
    49,
    53,
    60,
    64,
    68,
    69,
    70
  ],
  [
    19,
    22,
    27,
    30,
    34,
    39,
    42,
    45,
    48,
    54,
    61,
    65,
    68,
    69,
    71
  ],
  [
    19,
    22,
    27,
    31,
    34,
    39,
    43,
    45,
    49,
    55,
    69
  ],
  [
    19,
    23,
    26,
    30,
    35,
    38,
    42,
    46,
    50,
    52,
    62,
    66,
    68,
    70,
    71
  ],
  [
    19,
    23,
    26,
    31,
    35,
    38,
    43,
    46,
    51,
    53,
    70
  ],
  [
    19,
    23,
    27,
    30,
    35,
    39,
    42,
    47,
    50,
    54,
    71
  ],
  [
    19,
    23,
    27,
    31,
    35,
    39,
    43,
    47,
    51,
    55,
    63,
    67,
    69,
    70,
    71
  ],
  [
    20,
    22,
    32,
    34,
    44,
    45,
    48,
    49,
    56,
    57,
    60,
    61,
    64,
    65,
    68,
    69
  ],
  [
    21,
    23,
    33,
    35,
    46,
    47,
    50,
    51,
    58,
    59,
    62,
    63,
    66,
    67,
    70,
    71
  ],
  [
    24,
    26,
    36,
    38,
    44,
    46,
    52,
    53,
    56,
    58,
    60,
    62,
    64,
    66,
    68,
    70
  ],
  [
    25,
    27,
    37,
    39,
    45,
    47,
    54,
    55,
    57,
    59,
    61,
    63,
    65,
    67,
    69,
    71
  ],
  [
    28,
    30,
    40,
    42,
    48,
    50,
    52,
    54,
    56,
    59,
    61,
    62,
    65,
    66,
    68,
    71
  ],
  [
    29,
    31,
    41,
    43,
    49,
    51,
    53,
    55,
    57,
    58,
    60,
    63,
    64,
    67,
    69,
    70
  ],
  [
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71
  ]
]


==> anc/verify/enumeration-records/C6-72b/C6-72b.json <==
{
  "name": "C6-72b",
  "complete": true,
  "scope": "unrestricted",
  "agrees_paper": true,
  "candidates": 72494,
  "candidate_orbits": 106,
  "survivors": 86,
  "survivor_orbits": 4,
  "extra": [],
  "missing": [],
  "seconds": 1.8799738329835236
}


==> anc/verify/enumeration-records/C6-72b/complete.json <==
{
  "complete": true,
  "scope": "unrestricted",
  "inputs": {
    "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
    "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
    "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
    "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
    "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
    "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
    "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
    "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
    "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
    "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
    "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
    "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
    "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
    "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
    "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
    "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
    "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
    "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
    "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
    "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
    "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
    "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
    "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
    "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
    "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
    "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
    "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
    "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
    "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
    "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
    "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
    "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
    "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
    "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
    "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
    "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
    "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
    "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
    "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
    "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
    "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
    "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
    "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
    "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
    "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
    "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
    "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
    "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
    "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
    "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
    "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
    "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
    "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
    "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
    "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
    "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
    "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
    "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
    "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
    "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
    "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
    "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
    "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
    "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
    "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
    "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
    "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
    "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
    "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
    "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
    "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
    "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
    "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
    "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
    "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
    "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
    "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
    "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
    "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
    "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
    "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
    "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
    "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
    "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
    "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
    "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
    "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
    "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
    "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
    "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
    "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
    "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
    "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
    "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
    "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
    "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
    "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
    "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
    "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
    "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
    "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
    "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
    "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
    "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
    "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
    "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
  },
  "seconds": 2.7144336248748004,
  "results": [
    {
      "name": "C6-72b",
      "complete": true,
      "scope": "unrestricted",
      "agrees_paper": true,
      "candidates": 72494,
      "candidate_orbits": 106,
      "survivors": 86,
      "survivor_orbits": 4,
      "seconds": 1.8799738329835236
    }
  ],
  "outputs": {
    "C6-72b-section-000.json": "6192964e5212726a8489d9dd14edf235928ae27739e8e2ca271463a8478c1ea4",
    "C6-72b-section-001.json": "909c1e3f351e8f7fc27591241be270cf79a8bf1f5f9c41e9e7b7b65da9dc2a7e",
    "C6-72b-section-002.json": "71893d67562662cf4277888d2bb8c377b82ecc1e206064e96dfe9331d0b6752b",
    "C6-72b-section-003.json": "75fb6b65f0565fd2d26a1f241efa591b9332cd69c2ad119c0d07ad0b28153d05",
    "C6-72b-section-004.json": "5762dedf956e0b342c90dad9f924c175c67bbfc0162d711f75eefacb13ca65a0",
    "C6-72b-section-005.json": "3e378608130979b81e367660e7708a4a284888aa34405aff0d81f824a73285e5",
    "C6-72b-section-006.json": "5e62e08f861c2ba2b706b0beaf965379cf77c4b2db4d8dedfde3f01d9ca5177c",
    "C6-72b-section-007.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C6-72b-section-008.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C6-72b-section-009.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C6-72b-section-010.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C6-72b-section-011.json": "493ab0cb11d4bea9033b58eec4a5a47fce2f4565134ed01d8c4c08774dd0bc4e",
    "C6-72b-section-012.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C6-72b-section-013.json": "64540eae445ff4dc390166da66e38446862a9af67f2da2b14a659c242a64b262",
    "C6-72b-section-014.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C6-72b-section-015.json": "cc5eb768a130e4367809fc07e4df4a21a1275eac4d951e9469b5fee9019bea13",
    "C6-72b-section-016.json": "e61e1cb76d526bf7097041778fbee6e3c3fa576f27a68cdce8b2807e92f8e9f7",
    "C6-72b-section-017.json": "a6fc0ddbc9da8933ed12f6ca3a42b26bb417e07baf76855cea98a81bd08036ea",
    "C6-72b-section-018.json": "bb10590767ae5ec54dbf97ed3375e3c2786b1ca1a551a1cdc2b8197bf00d15eb",
    "C6-72b-section-019.json": "55ddd2dd537eef93f86467aa3ae58b3fa15d7aa1d26e59e70d41bda1b6f6812b",
    "C6-72b-section-020.json": "6deb02c1af43a6cdf4e683f46d40f674252f310fcbff91a6551c6c94eb9fe63f",
    "C6-72b-section-021.json": "bbfdc77bff7928c8bcf9d6563ed405dcfbb92a73f4052f04ef7785d3c6e48719",
    "C6-72b-section-022.json": "63378efbba6dc7cb8d9eb1c35db7b049b592db6dcb71faa2c396bcc36881f70b",
    "C6-72b-section-023.json": "aace395bee1499c797c5d7f44022f9c6fb14e1e335116a57a044064e367221f4",
    "C6-72b-section-024.json": "620e127592f7989c920f941825bb68d08d10dbf7b16100e014e564535865bf82",
    "C6-72b-section-025.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72b-section-026.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72b-section-027.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72b-section-028.json": "1ad049e613193a148ed32b17bce81c3c243686c74cc6d750717b1f50f6f39e76",
    "C6-72b-section-029.json": "d1d5261188c4a6c67b8620a3a911a4e365794b4ad4ae03d880a6e120975df8cb",
    "C6-72b-section-030.json": "0245e4f61dede0149ab469f9b4cef3ae480a0eb6633942b2c7152de190b617ce",
    "C6-72b-section-031.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C6-72b-section-032.json": "13fb52f2c49e0e63b19d0d5eb03bb8a30fc561b66c751c55b214190e73cbffbc",
    "C6-72b-survivors.json": "502e70748730e50d544795130c74af5a38a89e6fe015f9413f889428e22cce54",
    "C6-72b.json": "5a7f2a3528eb8bd7f47a68424669ae0b834860331adf8b236235f216f263dccd",
    "inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "inventory.json": "76d77a9ebcaec897ff2f5a6cde729cd29d0e3f3090d12aef2c28bc58f29e730b"
  }
}


==> anc/verify/enumeration-records/C6-72b/inputs.json <==
{
  "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
  "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
  "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
  "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
  "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
  "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
  "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
  "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
  "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
  "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
  "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
  "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
  "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
  "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
  "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
  "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
  "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
  "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
  "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
  "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
  "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
  "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
  "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
  "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
  "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
  "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
  "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
  "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
  "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
  "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
  "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
  "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
  "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
  "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
  "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
  "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
  "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
  "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
  "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
  "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
  "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
  "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
  "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
  "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
  "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
  "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
  "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
  "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
  "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
  "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
  "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
  "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
  "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
  "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
  "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
  "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
  "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
  "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
  "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
  "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
  "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
  "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
  "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
  "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
  "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
  "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
  "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
  "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
  "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
  "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
  "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
  "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
  "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
  "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
  "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
  "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
  "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
  "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
  "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
  "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
  "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
  "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
  "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
  "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
  "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
  "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
  "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
  "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
  "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
  "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
  "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
  "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
  "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
  "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
  "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
  "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
  "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
  "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
  "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
  "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
  "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
  "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
  "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
  "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
  "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
  "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
}


==> anc/verify/enumeration-records/C6-72b/inventory.json <==
{
  "C6-72b": [
    [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      16,
      17,
      20,
      21,
      24,
      25,
      28,
      29
    ],
    [
      0,
      1,
      2,
      3,
      12,
      13,
      14,
      15,
      20,
      21,
      24,
      25,
      28,
      29,
      34,
      35,
      38,
      39,
      42,
      43
    ],
    [
      0,
      1,
      2,
      3,
      20,
      21,
      24,
      25,
      28,
      29,
      32,
      33,
      36,
      37,
      40,
      41,
      56,
      57,
      58,
      59
    ],
    [
      0,
      1,
      2,
      4,
      8,
      16,
      20,
      24,
      29,
      32,
      36,
      41,
      44,
      49,
      53
    ],
    [
      0,
      1,
      2,
      4,
      9,
      10,
      11,
      12,
      13,
      14,
      17,
      21,
      25,
      28,
      35,
      39,
      42,
      47,
      50,
      54
    ],
    [
      0,
      1,
      2,
      4,
      9,
      10,
      11,
      12,
      13,
      14,
      18,
      22,
      26,
      31,
      32,
      36,
      41,
      44,
      49,
      53
    ],
    [
      0,
      1,
      2,
      4,
      16,
      18,
      20,
      22,
      24,
      26,
      29,
      31,
      56,
      57,
      58,
      60
    ],
    [
      0,
      1,
      2,
      4,
      16,
      20,
      24,
      29,
      59,
      61,
      62,
      63
    ],
    [
      0,
      1,
      2,
      4,
      17,
      21,
      25,
      28,
      32,
      36,
      41,
      44,
      49,
      53
    ],
    [
      0,
      1,
      2,
      4,
      17,
      21,
      25,
      28,
      56,
      57,
      58,
      60
    ],
    [
      0,
      1,
      2,
      4,
      32,
      36,
      41,
      44,
      49,
      53,
      56,
      57,
      58,
      60
    ],
    [
      0,
      1,
      2,
      5,
      6,
      7,
      16,
      18,
      21,
      23,
      25,
      27,
      28,
      30,
      59
    ],
    [
      0,
      1,
      2,
      5,
      6,
      7,
      16,
      21,
      25,
      28,
      34,
      38,
      43,
      44,
      49,
      53
    ],
    [
      0,
      1,
      2,
      5,
      6,
      7,
      16,
      21,
      25,
      28,
      56,
      57,
      58,
      61,
      62,
      63
    ],
    [
      0,
      1,
      2,
      5,
      6,
      7,
      33,
      37,
      40,
      47,
      50,
      54,
      56,
      57,
      58,
      61,
      62,
      63
    ],
    [
      0,
      1,
      2,
      5,
      6,
      7,
      33,
      37,
      40,
      47,
      50,
      54,
      59
    ],
    [
      0,
      1,
      2,
      12,
      13,
      14,
      20,
      22,
      24,
      26,
      29,
      31,
      32,
      34,
      36,
      38,
      41,
      43,
      60,
      64
    ],
    [
      0,
      1,
      2,
      12,
      13,
      14,
      20,
      24,
      29,
      34,
      38,
      43,
      56,
      57,
      58,
      68,
      69,
      70
    ],
    [
      0,
      1,
      2,
      12,
      13,
      14,
      20,
      24,
      29,
      34,
      38,
      43,
      61,
      62,
      63
    ],
    [
      0,
      1,
      2,
      12,
      13,
      14,
      21,
      23,
      25,
      27,
      28,
      30,
      33,
      35,
      37,
      39,
      40,
      42
    ],
    [
      0,
      1,
      2,
      12,
      13,
      14,
      21,
      25,
      28,
      35,
      39,
      42,
      44,
      49,
      53
    ],
    [
      0,
      1,
      2,
      12,
      13,
      14,
      21,
      25,
      28,
      35,
      39,
      42,
      56,
      57,
      58,
      68,
      69,
      70
    ],
    [
      0,
      1,
      2,
      12,
      13,
      14,
      21,
      25,
      28,
      35,
      39,
      42,
      59,
      71
    ],
    [
      0,
      1,
      2,
      12,
      13,
      14,
      21,
      25,
      28,
      35,
      39,
      42,
      61,
      62,
      63
    ],
    [
      0,
      1,
      2,
      12,
      13,
      14,
      44,
      49,
      53,
      60
    ],
    [
      0,
      1,
      2,
      21,
      25,
      28,
      33,
      37,
      40,
      44,
      49,
      53
    ],
    [
      0,
      1,
      2,
      44,
      49,
      53,
      60,
      64
    ],
    [
      0,
      1,
      6,
      7,
      16,
      21,
      38,
      39,
      42,
      43,
      44,
      45,
      48,
      49,
      56,
      57,
      62,
      63
    ],
    [
      0,
      1,
      24,
      29,
      36,
      41,
      44,
      49,
      56,
      57
    ],
    [
      0,
      16,
      20,
      24,
      28,
      32,
      36,
      40,
      44,
      48,
      52
    ],
    [
      0,
      16,
      20,
      24,
      28,
      56
    ],
    [
      0,
      16,
      20,
      24,
      32,
      36,
      44,
      56
    ]
  ]
}


==> anc/verify/enumeration-records/C6-72c/C6-72c-survivors.json <==
[
  [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15
  ],
  [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23
  ],
  [
    0,
    2,
    4,
    6,
    8,
    9,
    10,
    12,
    24,
    28,
    32,
    36,
    40,
    44
  ],
  [
    0,
    2,
    4,
    6,
    16,
    17,
    18,
    20,
    24,
    28,
    32,
    36,
    40,
    44
  ],
  [
    0,
    2,
    4,
    7,
    8,
    24,
    28,
    33,
    36,
    41,
    45
  ],
  [
    0,
    2,
    4,
    7,
    16,
    24,
    28,
    33,
    36,
    41,
    45
  ],
  [
    0,
    2,
    5,
    6,
    9,
    24,
    29,
    32,
    37,
    40,
    46
  ],
  [
    0,
    2,
    5,
    6,
    17,
    24,
    29,
    32,
    37,
    40,
    46
  ],
  [
    0,
    2,
    5,
    7,
    8,
    9,
    11,
    13,
    24,
    29,
    33,
    37,
    41,
    47
  ],
  [
    0,
    2,
    5,
    7,
    16,
    17,
    19,
    21,
    24,
    29,
    33,
    37,
    41,
    47
  ],
  [
    0,
    3,
    4,
    6,
    10,
    25,
    28,
    32,
    38,
    42,
    44
  ],
  [
    0,
    3,
    4,
    6,
    18,
    25,
    28,
    32,
    38,
    42,
    44
  ],
  [
    0,
    3,
    4,
    7,
    8,
    10,
    11,
    14,
    25,
    28,
    33,
    38,
    43,
    45
  ],
  [
    0,
    3,
    4,
    7,
    16,
    18,
    19,
    22,
    25,
    28,
    33,
    38,
    43,
    45
  ],
  [
    0,
    3,
    5,
    6,
    9,
    10,
    11,
    15,
    25,
    29,
    32,
    39,
    42,
    46
  ],
  [
    0,
    3,
    5,
    6,
    17,
    18,
    19,
    23,
    25,
    29,
    32,
    39,
    42,
    46
  ],
  [
    0,
    3,
    5,
    7,
    11,
    25,
    29,
    33,
    39,
    43,
    47
  ],
  [
    0,
    3,
    5,
    7,
    19,
    25,
    29,
    33,
    39,
    43,
    47
  ],
  [
    0,
    8,
    9,
    10,
    11,
    24,
    25,
    28,
    29,
    32,
    33
  ],
  [
    0,
    16,
    17,
    18,
    19,
    24,
    25,
    28,
    29,
    32,
    33
  ],
  [
    1,
    2,
    4,
    6,
    12,
    26,
    30,
    34,
    36,
    40,
    44
  ],
  [
    1,
    2,
    4,
    6,
    20,
    26,
    30,
    34,
    36,
    40,
    44
  ],
  [
    1,
    2,
    4,
    7,
    8,
    12,
    13,
    14,
    26,
    30,
    35,
    36,
    41,
    45
  ],
  [
    1,
    2,
    4,
    7,
    16,
    20,
    21,
    22,
    26,
    30,
    35,
    36,
    41,
    45
  ],
  [
    1,
    2,
    5,
    6,
    9,
    12,
    13,
    15,
    26,
    31,
    34,
    37,
    40,
    46
  ],
  [
    1,
    2,
    5,
    6,
    17,
    20,
    21,
    23,
    26,
    31,
    34,
    37,
    40,
    46
  ],
  [
    1,
    2,
    5,
    7,
    13,
    26,
    31,
    35,
    37,
    41,
    47
  ],
  [
    1,
    2,
    5,
    7,
    21,
    26,
    31,
    35,
    37,
    41,
    47
  ],
  [
    1,
    3,
    4,
    6,
    10,
    12,
    14,
    15,
    27,
    30,
    34,
    38,
    42,
    44
  ],
  [
    1,
    3,
    4,
    6,
    18,
    20,
    22,
    23,
    27,
    30,
    34,
    38,
    42,
    44
  ],
  [
    1,
    3,
    4,
    7,
    14,
    27,
    30,
    35,
    38,
    43,
    45
  ],
  [
    1,
    3,
    4,
    7,
    22,
    27,
    30,
    35,
    38,
    43,
    45
  ],
  [
    1,
    3,
    5,
    6,
    15,
    27,
    31,
    34,
    39,
    42,
    46
  ],
  [
    1,
    3,
    5,
    6,
    23,
    27,
    31,
    34,
    39,
    42,
    46
  ],
  [
    1,
    3,
    5,
    7,
    11,
    13,
    14,
    15,
    27,
    31,
    35,
    39,
    43,
    47
  ],
  [
    1,
    3,
    5,
    7,
    19,
    21,
    22,
    23,
    27,
    31,
    35,
    39,
    43,
    47
  ],
  [
    1,
    12,
    13,
    14,
    15,
    26,
    27,
    30,
    31,
    34,
    35
  ],
  [
    1,
    20,
    21,
    22,
    23,
    26,
    27,
    30,
    31,
    34,
    35
  ],
  [
    2,
    8,
    9,
    12,
    13,
    24,
    26,
    36,
    37,
    40,
    41
  ],
  [
    2,
    16,
    17,
    20,
    21,
    24,
    26,
    36,
    37,
    40,
    41
  ],
  [
    3,
    10,
    11,
    14,
    15,
    25,
    27,
    38,
    39,
    42,
    43
  ],
  [
    3,
    18,
    19,
    22,
    23,
    25,
    27,
    38,
    39,
    42,
    43
  ],
  [
    4,
    8,
    10,
    12,
    14,
    28,
    30,
    36,
    38,
    44,
    45
  ],
  [
    4,
    16,
    18,
    20,
    22,
    28,
    30,
    36,
    38,
    44,
    45
  ],
  [
    5,
    9,
    11,
    13,
    15,
    29,
    31,
    37,
    39,
    46,
    47
  ],
  [
    5,
    17,
    19,
    21,
    23,
    29,
    31,
    37,
    39,
    46,
    47
  ],
  [
    6,
    9,
    10,
    12,
    15,
    32,
    34,
    40,
    42,
    44,
    46
  ],
  [
    6,
    17,
    18,
    20,
    23,
    32,
    34,
    40,
    42,
    44,
    46
  ],
  [
    7,
    8,
    11,
    13,
    14,
    33,
    35,
    41,
    43,
    45,
    47
  ],
  [
    7,
    16,
    19,
    21,
    22,
    33,
    35,
    41,
    43,
    45,
    47
  ],
  [
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55
  ],
  [
    8,
    9,
    10,
    11,
    24,
    25,
    28,
    29,
    32,
    33,
    48
  ],
  [
    8,
    9,
    10,
    12,
    24,
    28,
    32,
    36,
    40,
    44,
    48,
    50,
    52,
    54
  ],
  [
    8,
    9,
    11,
    13,
    24,
    29,
    33,
    37,
    41,
    47,
    48,
    50,
    53,
    55
  ],
  [
    8,
    9,
    12,
    13,
    24,
    26,
    36,
    37,
    40,
    41,
    50
  ],
  [
    8,
    10,
    11,
    14,
    25,
    28,
    33,
    38,
    43,
    45,
    48,
    51,
    52,
    55
  ],
  [
    8,
    10,
    12,
    14,
    28,
    30,
    36,
    38,
    44,
    45,
    52
  ],
  [
    8,
    11,
    13,
    14,
    33,
    35,
    41,
    43,
    45,
    47,
    55
  ],
  [
    8,
    12,
    13,
    14,
    26,
    30,
    35,
    36,
    41,
    45,
    49,
    50,
    52,
    55
  ],
  [
    8,
    24,
    28,
    33,
    36,
    41,
    45,
    48,
    50,
    52,
    55
  ],
  [
    9,
    10,
    11,
    15,
    25,
    29,
    32,
    39,
    42,
    46,
    48,
    51,
    53,
    54
  ],
  [
    9,
    10,
    12,
    15,
    32,
    34,
    40,
    42,
    44,
    46,
    54
  ],
  [
    9,
    11,
    13,
    15,
    29,
    31,
    37,
    39,
    46,
    47,
    53
  ],
  [
    9,
    12,
    13,
    15,
    26,
    31,
    34,
    37,
    40,
    46,
    49,
    50,
    53,
    54
  ],
  [
    9,
    24,
    29,
    32,
    37,
    40,
    46,
    48,
    50,
    53,
    54
  ],
  [
    10,
    11,
    14,
    15,
    25,
    27,
    38,
    39,
    42,
    43,
    51
  ],
  [
    10,
    12,
    14,
    15,
    27,
    30,
    34,
    38,
    42,
    44,
    49,
    51,
    52,
    54
  ],
  [
    10,
    25,
    28,
    32,
    38,
    42,
    44,
    48,
    51,
    52,
    54
  ],
  [
    11,
    13,
    14,
    15,
    27,
    31,
    35,
    39,
    43,
    47,
    49,
    51,
    53,
    55
  ],
  [
    11,
    25,
    29,
    33,
    39,
    43,
    47,
    48,
    51,
    53,
    55
  ],
  [
    12,
    13,
    14,
    15,
    26,
    27,
    30,
    31,
    34,
    35,
    49
  ],
  [
    12,
    26,
    30,
    34,
    36,
    40,
    44,
    49,
    50,
    52,
    54
  ],
  [
    13,
    26,
    31,
    35,
    37,
    41,
    47,
    49,
    50,
    53,
    55
  ],
  [
    14,
    27,
    30,
    35,
    38,
    43,
    45,
    49,
    51,
    52,
    55
  ],
  [
    15,
    27,
    31,
    34,
    39,
    42,
    46,
    49,
    51,
    53,
    54
  ],
  [
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63
  ],
  [
    16,
    17,
    18,
    19,
    24,
    25,
    28,
    29,
    32,
    33,
    56
  ],
  [
    16,
    17,
    18,
    20,
    24,
    28,
    32,
    36,
    40,
    44,
    56,
    58,
    60,
    62
  ],
  [
    16,
    17,
    19,
    21,
    24,
    29,
    33,
    37,
    41,
    47,
    56,
    58,
    61,
    63
  ],
  [
    16,
    17,
    20,
    21,
    24,
    26,
    36,
    37,
    40,
    41,
    58
  ],
  [
    16,
    18,
    19,
    22,
    25,
    28,
    33,
    38,
    43,
    45,
    56,
    59,
    60,
    63
  ],
  [
    16,
    18,
    20,
    22,
    28,
    30,
    36,
    38,
    44,
    45,
    60
  ],
  [
    16,
    19,
    21,
    22,
    33,
    35,
    41,
    43,
    45,
    47,
    63
  ],
  [
    16,
    20,
    21,
    22,
    26,
    30,
    35,
    36,
    41,
    45,
    57,
    58,
    60,
    63
  ],
  [
    16,
    24,
    28,
    33,
    36,
    41,
    45,
    56,
    58,
    60,
    63
  ],
  [
    17,
    18,
    19,
    23,
    25,
    29,
    32,
    39,
    42,
    46,
    56,
    59,
    61,
    62
  ],
  [
    17,
    18,
    20,
    23,
    32,
    34,
    40,
    42,
    44,
    46,
    62
  ],
  [
    17,
    19,
    21,
    23,
    29,
    31,
    37,
    39,
    46,
    47,
    61
  ],
  [
    17,
    20,
    21,
    23,
    26,
    31,
    34,
    37,
    40,
    46,
    57,
    58,
    61,
    62
  ],
  [
    17,
    24,
    29,
    32,
    37,
    40,
    46,
    56,
    58,
    61,
    62
  ],
  [
    18,
    19,
    22,
    23,
    25,
    27,
    38,
    39,
    42,
    43,
    59
  ],
  [
    18,
    20,
    22,
    23,
    27,
    30,
    34,
    38,
    42,
    44,
    57,
    59,
    60,
    62
  ],
  [
    18,
    25,
    28,
    32,
    38,
    42,
    44,
    56,
    59,
    60,
    62
  ],
  [
    19,
    21,
    22,
    23,
    27,
    31,
    35,
    39,
    43,
    47,
    57,
    59,
    61,
    63
  ],
  [
    19,
    25,
    29,
    33,
    39,
    43,
    47,
    56,
    59,
    61,
    63
  ],
  [
    20,
    21,
    22,
    23,
    26,
    27,
    30,
    31,
    34,
    35,
    57
  ],
  [
    20,
    26,
    30,
    34,
    36,
    40,
    44,
    57,
    58,
    60,
    62
  ],
  [
    21,
    26,
    31,
    35,
    37,
    41,
    47,
    57,
    58,
    61,
    63
  ],
  [
    22,
    27,
    30,
    35,
    38,
    43,
    45,
    57,
    59,
    60,
    63
  ],
  [
    23,
    27,
    31,
    34,
    39,
    42,
    46,
    57,
    59,
    61,
    62
  ],
  [
    24,
    25,
    28,
    29,
    32,
    33,
    48,
    64,
    65,
    66,
    67
  ],
  [
    24,
    25,
    28,
    29,
    32,
    33,
    56,
    64,
    65,
    66,
    67
  ],
  [
    24,
    26,
    36,
    37,
    40,
    41,
    50,
    64,
    65,
    68,
    69
  ],
  [
    24,
    26,
    36,
    37,
    40,
    41,
    58,
    64,
    65,
    68,
    69
  ],
  [
    24,
    28,
    32,
    36,
    40,
    44,
    48,
    50,
    52,
    54,
    64,
    65,
    66,
    68
  ],
  [
    24,
    28,
    32,
    36,
    40,
    44,
    56,
    58,
    60,
    62,
    64,
    65,
    66,
    68
  ],
  [
    24,
    28,
    33,
    36,
    41,
    45,
    48,
    50,
    52,
    55,
    64
  ],
  [
    24,
    28,
    33,
    36,
    41,
    45,
    56,
    58,
    60,
    63,
    64
  ],
  [
    24,
    29,
    32,
    37,
    40,
    46,
    48,
    50,
    53,
    54,
    65
  ],
  [
    24,
    29,
    32,
    37,
    40,
    46,
    56,
    58,
    61,
    62,
    65
  ],
  [
    24,
    29,
    33,
    37,
    41,
    47,
    48,
    50,
    53,
    55,
    64,
    65,
    67,
    69
  ],
  [
    24,
    29,
    33,
    37,
    41,
    47,
    56,
    58,
    61,
    63,
    64,
    65,
    67,
    69
  ],
  [
    25,
    27,
    38,
    39,
    42,
    43,
    51,
    66,
    67,
    70,
    71
  ],
  [
    25,
    27,
    38,
    39,
    42,
    43,
    59,
    66,
    67,
    70,
    71
  ],
  [
    25,
    28,
    32,
    38,
    42,
    44,
    48,
    51,
    52,
    54,
    66
  ],
  [
    25,
    28,
    32,
    38,
    42,
    44,
    56,
    59,
    60,
    62,
    66
  ],
  [
    25,
    28,
    33,
    38,
    43,
    45,
    48,
    51,
    52,
    55,
    64,
    66,
    67,
    70
  ],
  [
    25,
    28,
    33,
    38,
    43,
    45,
    56,
    59,
    60,
    63,
    64,
    66,
    67,
    70
  ],
  [
    25,
    29,
    32,
    39,
    42,
    46,
    48,
    51,
    53,
    54,
    65,
    66,
    67,
    71
  ],
  [
    25,
    29,
    32,
    39,
    42,
    46,
    56,
    59,
    61,
    62,
    65,
    66,
    67,
    71
  ],
  [
    25,
    29,
    33,
    39,
    43,
    47,
    48,
    51,
    53,
    55,
    67
  ],
  [
    25,
    29,
    33,
    39,
    43,
    47,
    56,
    59,
    61,
    63,
    67
  ],
  [
    26,
    27,
    30,
    31,
    34,
    35,
    49,
    68,
    69,
    70,
    71
  ],
  [
    26,
    27,
    30,
    31,
    34,
    35,
    57,
    68,
    69,
    70,
    71
  ],
  [
    26,
    30,
    34,
    36,
    40,
    44,
    49,
    50,
    52,
    54,
    68
  ],
  [
    26,
    30,
    34,
    36,
    40,
    44,
    57,
    58,
    60,
    62,
    68
  ],
  [
    26,
    30,
    35,
    36,
    41,
    45,
    49,
    50,
    52,
    55,
    64,
    68,
    69,
    70
  ],
  [
    26,
    30,
    35,
    36,
    41,
    45,
    57,
    58,
    60,
    63,
    64,
    68,
    69,
    70
  ],
  [
    26,
    31,
    34,
    37,
    40,
    46,
    49,
    50,
    53,
    54,
    65,
    68,
    69,
    71
  ],
  [
    26,
    31,
    34,
    37,
    40,
    46,
    57,
    58,
    61,
    62,
    65,
    68,
    69,
    71
  ],
  [
    26,
    31,
    35,
    37,
    41,
    47,
    49,
    50,
    53,
    55,
    69
  ],
  [
    26,
    31,
    35,
    37,
    41,
    47,
    57,
    58,
    61,
    63,
    69
  ],
  [
    27,
    30,
    34,
    38,
    42,
    44,
    49,
    51,
    52,
    54,
    66,
    68,
    70,
    71
  ],
  [
    27,
    30,
    34,
    38,
    42,
    44,
    57,
    59,
    60,
    62,
    66,
    68,
    70,
    71
  ],
  [
    27,
    30,
    35,
    38,
    43,
    45,
    49,
    51,
    52,
    55,
    70
  ],
  [
    27,
    30,
    35,
    38,
    43,
    45,
    57,
    59,
    60,
    63,
    70
  ],
  [
    27,
    31,
    34,
    39,
    42,
    46,
    49,
    51,
    53,
    54,
    71
  ],
  [
    27,
    31,
    34,
    39,
    42,
    46,
    57,
    59,
    61,
    62,
    71
  ],
  [
    27,
    31,
    35,
    39,
    43,
    47,
    49,
    51,
    53,
    55,
    67,
    69,
    70,
    71
  ],
  [
    27,
    31,
    35,
    39,
    43,
    47,
    57,
    59,
    61,
    63,
    67,
    69,
    70,
    71
  ],
  [
    28,
    30,
    36,
    38,
    44,
    45,
    52,
    64,
    66,
    68,
    70
  ],
  [
    28,
    30,
    36,
    38,
    44,
    45,
    60,
    64,
    66,
    68,
    70
  ],
  [
    29,
    31,
    37,
    39,
    46,
    47,
    53,
    65,
    67,
    69,
    71
  ],
  [
    29,
    31,
    37,
    39,
    46,
    47,
    61,
    65,
    67,
    69,
    71
  ],
  [
    32,
    34,
    40,
    42,
    44,
    46,
    54,
    65,
    66,
    68,
    71
  ],
  [
    32,
    34,
    40,
    42,
    44,
    46,
    62,
    65,
    66,
    68,
    71
  ],
  [
    33,
    35,
    41,
    43,
    45,
    47,
    55,
    64,
    67,
    69,
    70
  ],
  [
    33,
    35,
    41,
    43,
    45,
    47,
    63,
    64,
    67,
    69,
    70
  ],
  [
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71
  ],
  [
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71
  ]
]


==> anc/verify/enumeration-records/C6-72c/C6-72c.json <==
{
  "name": "C6-72c",
  "complete": true,
  "scope": "unrestricted",
  "agrees_paper": true,
  "candidates": 25950,
  "candidate_orbits": 55,
  "survivors": 150,
  "survivor_orbits": 3,
  "extra": [],
  "missing": [],
  "seconds": 1.4318920420482755
}


==> anc/verify/enumeration-records/C6-72c/complete.json <==
{
  "complete": true,
  "scope": "unrestricted",
  "inputs": {
    "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
    "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
    "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
    "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
    "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
    "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
    "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
    "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
    "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
    "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
    "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
    "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
    "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
    "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
    "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
    "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
    "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
    "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
    "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
    "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
    "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
    "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
    "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
    "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
    "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
    "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
    "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
    "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
    "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
    "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
    "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
    "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
    "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
    "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
    "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
    "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
    "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
    "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
    "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
    "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
    "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
    "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
    "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
    "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
    "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
    "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
    "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
    "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
    "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
    "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
    "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
    "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
    "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
    "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
    "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
    "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
    "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
    "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
    "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
    "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
    "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
    "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
    "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
    "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
    "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
    "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
    "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
    "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
    "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
    "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
    "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
    "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
    "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
    "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
    "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
    "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
    "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
    "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
    "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
    "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
    "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
    "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
    "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
    "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
    "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
    "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
    "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
    "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
    "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
    "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
    "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
    "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
    "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
    "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
    "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
    "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
    "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
    "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
    "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
    "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
    "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
    "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
    "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
    "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
    "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
    "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
  },
  "seconds": 2.7228829581290483,
  "results": [
    {
      "name": "C6-72c",
      "complete": true,
      "scope": "unrestricted",
      "agrees_paper": true,
      "candidates": 25950,
      "candidate_orbits": 55,
      "survivors": 150,
      "survivor_orbits": 3,
      "seconds": 1.4318920420482755
    }
  ],
  "outputs": {
    "C6-72c-section-000.json": "f4879825d662de25f12ad7915980468fd18fb8f73adb304f90e790074aa7a961",
    "C6-72c-section-001.json": "e1d127ffdd92cc7bdcfebf726095cf9f2000cd3d383f54e7e953ac30c411e481",
    "C6-72c-section-002.json": "4d9b5e3dc4cb01d63c687c0c23c20f0e03de65ee25e2dd2773d61f603a5564ec",
    "C6-72c-section-003.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C6-72c-section-004.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C6-72c-section-005.json": "c5a1bf30accb346734b8cf8650758dfd873737b8844135d0be685175bad34aac",
    "C6-72c-section-006.json": "490e946a874439f8a40ab9197b58cd11f43b1a11ed8f693e6566b115d183469c",
    "C6-72c-section-007.json": "ea9f3d081d9533dc43229e11261d2611dfda4fa53b4483aef8e28de26e043d98",
    "C6-72c-section-008.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C6-72c-section-009.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C6-72c-section-010.json": "ba1d56b8b41f5203b6982ae60329512f3ea5466a9d90a13d6979404411439316",
    "C6-72c-section-011.json": "2b16e59d8986674e7277fc7abecd531324ef423b3d007eccc3719e3ec52b30e1",
    "C6-72c-section-012.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72c-section-013.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72c-section-014.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72c-section-015.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72c-section-016.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72c-section-017.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72c-section-018.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72c-section-019.json": "dfd6342059438db6387b270784e554e647d58b46fd6776252ad38486c6494e80",
    "C6-72c-section-020.json": "9a34b4474792b00961db43d8ff6cb90276a61671b77617cd547ee6bc834ee9f3",
    "C6-72c-section-021.json": "7dfd8651be622eb503d73b6f4156cee848c61806f9142f8440daed0ebc9d91f4",
    "C6-72c-section-022.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C6-72c-section-023.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C6-72c-section-024.json": "a8660a820a2bc47f1c6384a6e6a912e1a10edfc2ad5ce367b9942bdd4f063f18",
    "C6-72c-section-025.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C6-72c-section-026.json": "728c360fcea33efe2162c46d3966c105f5cdd7b6542f81e41ff72d4a1781504b",
    "C6-72c-section-027.json": "90aadb1afaf62840d438a3dec4ab764e5d477509995945ded960b3d53723fb54",
    "C6-72c-section-028.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72c-section-029.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72c-section-030.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72c-section-031.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72c-section-032.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72c-section-033.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72c-section-034.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72c-section-035.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72c-section-036.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72c-section-037.json": "84e64b76b8acb3bce929f2f1475d9b5fa9801b96fbe6f684e2e97fe200c05e13",
    "C6-72c-section-038.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72c-section-039.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72c-section-040.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72c-section-041.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72c-section-042.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72c-section-043.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72c-section-044.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72c-section-045.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72c-section-046.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72c-section-047.json": "671d7f4e4db1bc69fa4573c404506aca2c51079b87deded2500a609590047970",
    "C6-72c-section-048.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72c-section-049.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72c-section-050.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72c-section-051.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72c-section-052.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72c-section-053.json": "113849c7e4d15fcfe668ac7054b87922afe97433223547e50b9d4a7bd81ddf7f",
    "C6-72c-section-054.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C6-72c-section-055.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C6-72c-section-056.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72c-section-057.json": "b2f5eae4bd5c43e702fba3daeae931fbe0d5864989e48a317551a732a7027db2",
    "C6-72c-section-058.json": "1b5a765e2cd54d0bdee4613cccd6ce9694084c0ddf7187c2fef1a764b2a35405",
    "C6-72c-section-059.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72c-section-060.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C6-72c-section-061.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72c-section-062.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C6-72c-section-063.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72c-section-064.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72c-section-065.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72c-section-066.json": "deaf23b1abebbbb22de2cf899272cb9ec6acfff14bb24bceb07f05d8bdf728af",
    "C6-72c-survivors.json": "24ee3fe58b391998281a77fd63e9f84239f55d6bab6443fddace47e4c2b1789c",
    "C6-72c.json": "2bddbc3c2b0de8369fd793b9aab803422880767cc4b15bbc3abaf7d2a63459d9",
    "inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "inventory.json": "fccdf2f5875e1deaf15340f27fe33cda2f7d1a2f91750476743b0c05db79d126"
  }
}


==> anc/verify/enumeration-records/C6-72c/inputs.json <==
{
  "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
  "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
  "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
  "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
  "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
  "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
  "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
  "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
  "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
  "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
  "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
  "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
  "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
  "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
  "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
  "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
  "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
  "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
  "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
  "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
  "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
  "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
  "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
  "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
  "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
  "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
  "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
  "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
  "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
  "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
  "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
  "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
  "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
  "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
  "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
  "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
  "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
  "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
  "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
  "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
  "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
  "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
  "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
  "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
  "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
  "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
  "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
  "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
  "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
  "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
  "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
  "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
  "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
  "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
  "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
  "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
  "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
  "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
  "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
  "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
  "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
  "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
  "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
  "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
  "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
  "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
  "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
  "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
  "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
  "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
  "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
  "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
  "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
  "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
  "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
  "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
  "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
  "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
  "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
  "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
  "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
  "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
  "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
  "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
  "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
  "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
  "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
  "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
  "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
  "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
  "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
  "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
  "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
  "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
  "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
  "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
  "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
  "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
  "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
  "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
  "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
  "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
  "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
  "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
  "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
  "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
}


==> anc/verify/enumeration-records/C6-72c/inventory.json <==
{
  "C6-72c": [
    [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      8,
      11,
      13,
      14,
      16,
      19,
      21,
      22,
      33,
      35,
      41,
      43,
      45,
      47
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      8,
      11,
      13,
      14,
      32,
      34,
      40,
      42,
      44,
      46
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      8,
      11,
      13,
      14,
      48,
      49,
      50,
      51,
      52,
      53
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      8,
      11,
      13,
      14,
      55
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      32,
      34,
      40,
      42,
      44,
      46,
      48,
      49,
      50,
      51,
      52,
      53
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      32,
      34,
      40,
      42,
      44,
      46,
      54
    ],
    [
      0,
      1,
      2,
      3,
      8,
      9,
      14,
      15,
      18,
      20,
      28,
      30,
      32,
      34,
      36,
      38,
      40,
      42,
      52,
      54
    ],
    [
      0,
      1,
      2,
      3,
      8,
      14,
      16,
      22,
      29,
      31,
      37,
      39,
      45
    ],
    [
      0,
      1,
      2,
      3,
      8,
      14,
      16,
      22,
      45,
      52,
      60
    ],
    [
      0,
      1,
      2,
      3,
      8,
      14,
      18,
      20,
      28,
      30,
      36,
      38,
      48,
      49,
      50,
      51,
      62,
      66,
      68
    ],
    [
      0,
      1,
      2,
      3,
      8,
      14,
      29,
      31,
      32,
      34,
      37,
      39,
      40,
      42,
      48,
      49,
      50,
      51
    ],
    [
      0,
      1,
      2,
      3,
      8,
      14,
      29,
      31,
      37,
      39,
      61,
      67,
      69
    ],
    [
      0,
      1,
      8,
      9,
      10,
      16,
      17,
      18,
      24,
      26,
      28,
      30,
      32,
      34
    ],
    [
      0,
      1,
      8,
      9,
      10,
      19,
      25,
      27,
      29,
      31,
      33,
      35
    ],
    [
      0,
      1,
      8,
      9,
      18,
      21,
      28,
      30,
      32,
      34,
      37,
      41,
      50,
      60,
      62,
      68
    ],
    [
      0,
      1,
      8,
      9,
      18,
      28,
      30,
      32,
      34,
      39,
      43,
      48,
      49,
      66
    ],
    [
      0,
      1,
      8,
      9,
      18,
      28,
      30,
      32,
      34,
      56,
      57,
      64,
      65
    ],
    [
      0,
      1,
      8,
      9,
      20,
      36,
      40,
      48,
      49,
      60,
      62,
      68
    ],
    [
      0,
      2,
      4,
      6,
      8,
      9,
      10,
      12,
      16,
      17,
      18,
      20,
      48,
      50,
      52,
      54,
      56,
      58,
      60,
      62,
      64,
      65,
      66,
      68
    ],
    [
      0,
      2,
      4,
      6,
      8,
      9,
      10,
      12,
      19,
      21,
      22,
      23,
      49,
      51,
      53,
      55
    ],
    [
      0,
      2,
      4,
      6,
      8,
      9,
      10,
      12,
      24,
      28,
      32,
      36,
      40,
      44
    ],
    [
      0,
      2,
      4,
      6,
      11,
      13,
      14,
      15,
      19,
      21,
      22,
      23
    ],
    [
      0,
      2,
      4,
      6,
      11,
      13,
      14,
      15,
      24,
      28,
      32,
      36,
      40,
      44
    ],
    [
      0,
      2,
      4,
      6,
      24,
      28,
      32,
      36,
      40,
      44,
      48,
      50,
      52,
      54
    ],
    [
      0,
      2,
      4,
      7,
      8,
      16
    ],
    [
      0,
      2,
      4,
      7,
      8,
      24,
      28,
      33,
      36,
      41,
      45
    ],
    [
      0,
      2,
      4,
      8,
      16,
      24,
      28,
      36
    ],
    [
      0,
      2,
      4,
      8,
      16,
      32,
      40,
      44
    ],
    [
      0,
      2,
      4,
      8,
      17,
      18,
      20,
      32,
      33,
      40,
      41,
      44,
      45
    ],
    [
      0,
      2,
      4,
      8,
      19,
      21,
      22,
      24,
      28,
      36
    ],
    [
      0,
      2,
      4,
      8,
      19,
      21,
      22,
      32,
      40,
      44
    ],
    [
      0,
      2,
      4,
      8,
      24,
      28,
      35,
      36,
      43,
      47,
      56,
      58,
      60,
      64
    ],
    [
      0,
      2,
      4,
      8,
      24,
      28,
      36,
      55
    ],
    [
      0,
      2,
      4,
      8,
      24,
      28,
      36,
      62,
      65,
      66,
      68
    ],
    [
      0,
      2,
      4,
      8,
      33,
      41,
      45,
      48,
      50,
      52
    ],
    [
      0,
      2,
      4,
      8,
      33,
      41,
      45,
      56,
      58,
      60,
      64
    ],
    [
      0,
      2,
      4,
      9,
      10,
      12,
      17,
      18,
      20,
      24,
      28,
      36
    ],
    [
      0,
      2,
      4,
      9,
      10,
      12,
      17,
      18,
      20,
      33,
      41,
      45
    ],
    [
      0,
      2,
      4,
      9,
      10,
      12,
      19,
      21,
      22,
      32,
      40,
      44
    ],
    [
      0,
      2,
      4,
      9,
      10,
      12,
      19,
      21,
      22,
      33,
      41,
      45
    ],
    [
      0,
      2,
      4,
      9,
      10,
      12,
      24,
      28,
      35,
      36,
      43,
      47,
      64
    ],
    [
      0,
      2,
      4,
      9,
      10,
      12,
      24,
      28,
      36,
      56,
      58,
      60,
      65,
      66,
      68
    ],
    [
      0,
      2,
      4,
      11,
      13,
      14,
      19,
      21,
      22,
      24,
      28,
      36
    ],
    [
      0,
      2,
      4,
      11,
      13,
      14,
      19,
      21,
      22,
      32,
      40,
      44
    ],
    [
      0,
      2,
      4,
      11,
      13,
      14,
      27,
      31,
      33,
      39,
      41,
      45
    ],
    [
      0,
      2,
      4,
      11,
      13,
      14,
      33,
      41,
      45,
      63
    ],
    [
      0,
      2,
      4,
      32,
      33,
      40,
      41,
      44,
      45,
      48,
      50,
      52,
      56,
      58,
      60
    ],
    [
      0,
      2,
      4,
      32,
      40,
      44,
      48,
      50,
      52,
      62
    ],
    [
      0,
      2,
      4,
      32,
      40,
      44,
      54,
      62
    ],
    [
      0,
      2,
      4,
      33,
      41,
      45,
      48,
      50,
      52,
      63
    ],
    [
      0,
      2,
      4,
      33,
      41,
      45,
      55,
      63
    ],
    [
      0,
      2,
      4,
      33,
      41,
      45,
      55,
      64
    ],
    [
      0,
      2,
      8,
      9,
      16,
      17,
      28,
      29,
      32,
      33,
      36,
      37,
      40,
      41,
      48,
      50,
      56,
      58,
      64,
      65
    ],
    [
      0,
      2,
      8,
      9,
      18,
      20,
      24,
      52,
      54
    ],
    [
      0,
      2,
      8,
      9,
      18,
      20,
      29,
      33,
      37,
      41,
      52,
      54
    ],
    [
      0,
      2,
      8,
      28,
      35,
      36,
      43,
      48,
      50,
      60
    ],
    [
      0,
      2,
      10,
      12,
      18,
      20,
      28,
      29,
      34,
      36,
      37,
      42,
      48,
      50,
      56,
      58,
      66,
      68
    ],
    [
      0,
      2,
      10,
      12,
      18,
      20,
      28,
      32,
      36,
      40
    ],
    [
      0,
      2,
      10,
      12,
      18,
      20,
      28,
      36,
      64
    ],
    [
      0,
      2,
      10,
      12,
      18,
      20,
      29,
      33,
      37,
      41
    ],
    [
      0,
      2,
      10,
      12,
      19,
      21,
      28,
      32,
      36,
      40
    ],
    [
      0,
      2,
      28,
      32,
      36,
      40,
      48,
      50,
      60,
      62
    ],
    [
      0,
      2,
      28,
      36,
      52,
      60,
      64
    ],
    [
      0,
      8,
      16,
      24,
      28,
      33
    ],
    [
      0,
      8,
      16,
      25,
      29,
      32
    ],
    [
      0,
      24,
      25,
      28,
      29,
      32,
      33,
      48,
      56
    ]
  ]
}


==> anc/verify/enumeration-records/C6-72d/C6-72d-survivors.json <==
[
  [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15
  ],
  [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55
  ],
  [
    0,
    1,
    2,
    3,
    8,
    9,
    10,
    11,
    24,
    25,
    28,
    29,
    32,
    33,
    48
  ],
  [
    0,
    1,
    2,
    4,
    8,
    24,
    28,
    32,
    36,
    40,
    44,
    48,
    50,
    52,
    54
  ],
  [
    0,
    1,
    3,
    5,
    9,
    24,
    29,
    33,
    37,
    41,
    47,
    48,
    50,
    53,
    55
  ],
  [
    0,
    1,
    4,
    5,
    8,
    9,
    12,
    13,
    24,
    26,
    36,
    37,
    40,
    41,
    50
  ],
  [
    0,
    2,
    3,
    6,
    10,
    25,
    28,
    33,
    38,
    43,
    45,
    48,
    51,
    52,
    55
  ],
  [
    0,
    2,
    4,
    6,
    8,
    10,
    12,
    14,
    28,
    30,
    36,
    38,
    44,
    45,
    52
  ],
  [
    0,
    3,
    5,
    6,
    9,
    10,
    12,
    15,
    33,
    35,
    41,
    43,
    45,
    47,
    55
  ],
  [
    0,
    4,
    5,
    6,
    12,
    26,
    30,
    35,
    36,
    41,
    45,
    49,
    50,
    52,
    55
  ],
  [
    0,
    8,
    9,
    10,
    12,
    24,
    28,
    33,
    36,
    41,
    45
  ],
  [
    0,
    24,
    28,
    33,
    36,
    41,
    45,
    48,
    50,
    52,
    55
  ],
  [
    1,
    2,
    3,
    7,
    11,
    25,
    29,
    32,
    39,
    42,
    46,
    48,
    51,
    53,
    54
  ],
  [
    1,
    2,
    4,
    7,
    8,
    11,
    13,
    14,
    32,
    34,
    40,
    42,
    44,
    46,
    54
  ],
  [
    1,
    3,
    5,
    7,
    9,
    11,
    13,
    15,
    29,
    31,
    37,
    39,
    46,
    47,
    53
  ],
  [
    1,
    4,
    5,
    7,
    13,
    26,
    31,
    34,
    37,
    40,
    46,
    49,
    50,
    53,
    54
  ],
  [
    1,
    8,
    9,
    11,
    13,
    24,
    29,
    32,
    37,
    40,
    46
  ],
  [
    1,
    24,
    29,
    32,
    37,
    40,
    46,
    48,
    50,
    53,
    54
  ],
  [
    2,
    3,
    6,
    7,
    10,
    11,
    14,
    15,
    25,
    27,
    38,
    39,
    42,
    43,
    51
  ],
  [
    2,
    4,
    6,
    7,
    14,
    27,
    30,
    34,
    38,
    42,
    44,
    49,
    51,
    52,
    54
  ],
  [
    2,
    8,
    10,
    11,
    14,
    25,
    28,
    32,
    38,
    42,
    44
  ],
  [
    2,
    25,
    28,
    32,
    38,
    42,
    44,
    48,
    51,
    52,
    54
  ],
  [
    3,
    5,
    6,
    7,
    15,
    27,
    31,
    35,
    39,
    43,
    47,
    49,
    51,
    53,
    55
  ],
  [
    3,
    9,
    10,
    11,
    15,
    25,
    29,
    33,
    39,
    43,
    47
  ],
  [
    3,
    25,
    29,
    33,
    39,
    43,
    47,
    48,
    51,
    53,
    55
  ],
  [
    4,
    5,
    6,
    7,
    12,
    13,
    14,
    15,
    26,
    27,
    30,
    31,
    34,
    35,
    49
  ],
  [
    4,
    8,
    12,
    13,
    14,
    26,
    30,
    34,
    36,
    40,
    44
  ],
  [
    4,
    26,
    30,
    34,
    36,
    40,
    44,
    49,
    50,
    52,
    54
  ],
  [
    5,
    9,
    12,
    13,
    15,
    26,
    31,
    35,
    37,
    41,
    47
  ],
  [
    5,
    26,
    31,
    35,
    37,
    41,
    47,
    49,
    50,
    53,
    55
  ],
  [
    6,
    10,
    12,
    14,
    15,
    27,
    30,
    35,
    38,
    43,
    45
  ],
  [
    6,
    27,
    30,
    35,
    38,
    43,
    45,
    49,
    51,
    52,
    55
  ],
  [
    7,
    11,
    13,
    14,
    15,
    27,
    31,
    34,
    39,
    42,
    46
  ],
  [
    7,
    27,
    31,
    34,
    39,
    42,
    46,
    49,
    51,
    53,
    54
  ],
  [
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23
  ],
  [
    8,
    9,
    10,
    11,
    16,
    17,
    18,
    19,
    24,
    25,
    28,
    29,
    32,
    33
  ],
  [
    8,
    9,
    10,
    12,
    16,
    24,
    28,
    33,
    36,
    41,
    45
  ],
  [
    8,
    9,
    11,
    13,
    17,
    24,
    29,
    32,
    37,
    40,
    46
  ],
  [
    8,
    9,
    12,
    13,
    16,
    17,
    20,
    21,
    24,
    26,
    36,
    37,
    40,
    41
  ],
  [
    8,
    10,
    11,
    14,
    18,
    25,
    28,
    32,
    38,
    42,
    44
  ],
  [
    8,
    10,
    12,
    14,
    16,
    18,
    20,
    22,
    28,
    30,
    36,
    38,
    44,
    45
  ],
  [
    8,
    11,
    13,
    14,
    17,
    18,
    20,
    23,
    32,
    34,
    40,
    42,
    44,
    46
  ],
  [
    8,
    12,
    13,
    14,
    20,
    26,
    30,
    34,
    36,
    40,
    44
  ],
  [
    8,
    16,
    17,
    18,
    20,
    24,
    28,
    32,
    36,
    40,
    44
  ],
  [
    9,
    10,
    11,
    15,
    19,
    25,
    29,
    33,
    39,
    43,
    47
  ],
  [
    9,
    10,
    12,
    15,
    16,
    19,
    21,
    22,
    33,
    35,
    41,
    43,
    45,
    47
  ],
  [
    9,
    11,
    13,
    15,
    17,
    19,
    21,
    23,
    29,
    31,
    37,
    39,
    46,
    47
  ],
  [
    9,
    12,
    13,
    15,
    21,
    26,
    31,
    35,
    37,
    41,
    47
  ],
  [
    9,
    16,
    17,
    19,
    21,
    24,
    29,
    33,
    37,
    41,
    47
  ],
  [
    10,
    11,
    14,
    15,
    18,
    19,
    22,
    23,
    25,
    27,
    38,
    39,
    42,
    43
  ],
  [
    10,
    12,
    14,
    15,
    22,
    27,
    30,
    35,
    38,
    43,
    45
  ],
  [
    10,
    16,
    18,
    19,
    22,
    25,
    28,
    33,
    38,
    43,
    45
  ],
  [
    11,
    13,
    14,
    15,
    23,
    27,
    31,
    34,
    39,
    42,
    46
  ],
  [
    11,
    17,
    18,
    19,
    23,
    25,
    29,
    32,
    39,
    42,
    46
  ],
  [
    12,
    13,
    14,
    15,
    20,
    21,
    22,
    23,
    26,
    27,
    30,
    31,
    34,
    35
  ],
  [
    12,
    16,
    20,
    21,
    22,
    26,
    30,
    35,
    36,
    41,
    45
  ],
  [
    13,
    17,
    20,
    21,
    23,
    26,
    31,
    34,
    37,
    40,
    46
  ],
  [
    14,
    18,
    20,
    22,
    23,
    27,
    30,
    34,
    38,
    42,
    44
  ],
  [
    15,
    19,
    21,
    22,
    23,
    27,
    31,
    35,
    39,
    43,
    47
  ],
  [
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71
  ],
  [
    16,
    17,
    18,
    19,
    24,
    25,
    28,
    29,
    32,
    33,
    64,
    65,
    66,
    67
  ],
  [
    16,
    17,
    18,
    20,
    24,
    28,
    32,
    36,
    40,
    44,
    64
  ],
  [
    16,
    17,
    19,
    21,
    24,
    29,
    33,
    37,
    41,
    47,
    65
  ],
  [
    16,
    17,
    20,
    21,
    24,
    26,
    36,
    37,
    40,
    41,
    64,
    65,
    68,
    69
  ],
  [
    16,
    18,
    19,
    22,
    25,
    28,
    33,
    38,
    43,
    45,
    66
  ],
  [
    16,
    18,
    20,
    22,
    28,
    30,
    36,
    38,
    44,
    45,
    64,
    66,
    68,
    70
  ],
  [
    16,
    19,
    21,
    22,
    33,
    35,
    41,
    43,
    45,
    47,
    65,
    66,
    68,
    71
  ],
  [
    16,
    20,
    21,
    22,
    26,
    30,
    35,
    36,
    41,
    45,
    68
  ],
  [
    16,
    24,
    28,
    33,
    36,
    41,
    45,
    64,
    65,
    66,
    68
  ],
  [
    17,
    18,
    19,
    23,
    25,
    29,
    32,
    39,
    42,
    46,
    67
  ],
  [
    17,
    18,
    20,
    23,
    32,
    34,
    40,
    42,
    44,
    46,
    64,
    67,
    69,
    70
  ],
  [
    17,
    19,
    21,
    23,
    29,
    31,
    37,
    39,
    46,
    47,
    65,
    67,
    69,
    71
  ],
  [
    17,
    20,
    21,
    23,
    26,
    31,
    34,
    37,
    40,
    46,
    69
  ],
  [
    17,
    24,
    29,
    32,
    37,
    40,
    46,
    64,
    65,
    67,
    69
  ],
  [
    18,
    19,
    22,
    23,
    25,
    27,
    38,
    39,
    42,
    43,
    66,
    67,
    70,
    71
  ],
  [
    18,
    20,
    22,
    23,
    27,
    30,
    34,
    38,
    42,
    44,
    70
  ],
  [
    18,
    25,
    28,
    32,
    38,
    42,
    44,
    64,
    66,
    67,
    70
  ],
  [
    19,
    21,
    22,
    23,
    27,
    31,
    35,
    39,
    43,
    47,
    71
  ],
  [
    19,
    25,
    29,
    33,
    39,
    43,
    47,
    65,
    66,
    67,
    71
  ],
  [
    20,
    21,
    22,
    23,
    26,
    27,
    30,
    31,
    34,
    35,
    68,
    69,
    70,
    71
  ],
  [
    20,
    26,
    30,
    34,
    36,
    40,
    44,
    64,
    68,
    69,
    70
  ],
  [
    21,
    26,
    31,
    35,
    37,
    41,
    47,
    65,
    68,
    69,
    71
  ],
  [
    22,
    27,
    30,
    35,
    38,
    43,
    45,
    66,
    68,
    70,
    71
  ],
  [
    23,
    27,
    31,
    34,
    39,
    42,
    46,
    67,
    69,
    70,
    71
  ],
  [
    24,
    25,
    28,
    29,
    32,
    33,
    48,
    56,
    57,
    58,
    59,
    64,
    65,
    66,
    67
  ],
  [
    24,
    26,
    36,
    37,
    40,
    41,
    50,
    56,
    57,
    60,
    61,
    64,
    65,
    68,
    69
  ],
  [
    24,
    28,
    32,
    36,
    40,
    44,
    48,
    50,
    52,
    54,
    56,
    57,
    58,
    60,
    64
  ],
  [
    24,
    28,
    33,
    36,
    41,
    45,
    48,
    50,
    52,
    55,
    56
  ],
  [
    24,
    28,
    33,
    36,
    41,
    45,
    56,
    64,
    65,
    66,
    68
  ],
  [
    24,
    29,
    32,
    37,
    40,
    46,
    48,
    50,
    53,
    54,
    57
  ],
  [
    24,
    29,
    32,
    37,
    40,
    46,
    57,
    64,
    65,
    67,
    69
  ],
  [
    24,
    29,
    33,
    37,
    41,
    47,
    48,
    50,
    53,
    55,
    56,
    57,
    59,
    61,
    65
  ],
  [
    25,
    27,
    38,
    39,
    42,
    43,
    51,
    58,
    59,
    62,
    63,
    66,
    67,
    70,
    71
  ],
  [
    25,
    28,
    32,
    38,
    42,
    44,
    48,
    51,
    52,
    54,
    58
  ],
  [
    25,
    28,
    32,
    38,
    42,
    44,
    58,
    64,
    66,
    67,
    70
  ],
  [
    25,
    28,
    33,
    38,
    43,
    45,
    48,
    51,
    52,
    55,
    56,
    58,
    59,
    62,
    66
  ],
  [
    25,
    29,
    32,
    39,
    42,
    46,
    48,
    51,
    53,
    54,
    57,
    58,
    59,
    63,
    67
  ],
  [
    25,
    29,
    33,
    39,
    43,
    47,
    48,
    51,
    53,
    55,
    59
  ],
  [
    25,
    29,
    33,
    39,
    43,
    47,
    59,
    65,
    66,
    67,
    71
  ],
  [
    26,
    27,
    30,
    31,
    34,
    35,
    49,
    60,
    61,
    62,
    63,
    68,
    69,
    70,
    71
  ],
  [
    26,
    30,
    34,
    36,
    40,
    44,
    49,
    50,
    52,
    54,
    60
  ],
  [
    26,
    30,
    34,
    36,
    40,
    44,
    60,
    64,
    68,
    69,
    70
  ],
  [
    26,
    30,
    35,
    36,
    41,
    45,
    49,
    50,
    52,
    55,
    56,
    60,
    61,
    62,
    68
  ],
  [
    26,
    31,
    34,
    37,
    40,
    46,
    49,
    50,
    53,
    54,
    57,
    60,
    61,
    63,
    69
  ],
  [
    26,
    31,
    35,
    37,
    41,
    47,
    49,
    50,
    53,
    55,
    61
  ],
  [
    26,
    31,
    35,
    37,
    41,
    47,
    61,
    65,
    68,
    69,
    71
  ],
  [
    27,
    30,
    34,
    38,
    42,
    44,
    49,
    51,
    52,
    54,
    58,
    60,
    62,
    63,
    70
  ],
  [
    27,
    30,
    35,
    38,
    43,
    45,
    49,
    51,
    52,
    55,
    62
  ],
  [
    27,
    30,
    35,
    38,
    43,
    45,
    62,
    66,
    68,
    70,
    71
  ],
  [
    27,
    31,
    34,
    39,
    42,
    46,
    49,
    51,
    53,
    54,
    63
  ],
  [
    27,
    31,
    34,
    39,
    42,
    46,
    63,
    67,
    69,
    70,
    71
  ],
  [
    27,
    31,
    35,
    39,
    43,
    47,
    49,
    51,
    53,
    55,
    59,
    61,
    62,
    63,
    71
  ],
  [
    28,
    30,
    36,
    38,
    44,
    45,
    52,
    56,
    58,
    60,
    62,
    64,
    66,
    68,
    70
  ],
  [
    29,
    31,
    37,
    39,
    46,
    47,
    53,
    57,
    59,
    61,
    63,
    65,
    67,
    69,
    71
  ],
  [
    32,
    34,
    40,
    42,
    44,
    46,
    54,
    57,
    58,
    60,
    63,
    64,
    67,
    69,
    70
  ],
  [
    33,
    35,
    41,
    43,
    45,
    47,
    55,
    56,
    59,
    61,
    62,
    65,
    66,
    68,
    71
  ],
  [
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63
  ],
  [
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71
  ]
]


==> anc/verify/enumeration-records/C6-72d/C6-72d.json <==
{
  "name": "C6-72d",
  "complete": true,
  "scope": "unrestricted",
  "agrees_paper": true,
  "candidates": 40318,
  "candidate_orbits": 365,
  "survivors": 118,
  "survivor_orbits": 10,
  "extra": [],
  "missing": [],
  "seconds": 5.891512874979526
}


==> anc/verify/enumeration-records/C6-72d/complete.json <==
{
  "complete": true,
  "scope": "unrestricted",
  "inputs": {
    "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
    "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
    "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
    "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
    "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
    "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
    "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
    "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
    "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
    "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
    "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
    "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
    "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
    "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
    "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
    "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
    "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
    "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
    "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
    "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
    "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
    "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
    "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
    "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
    "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
    "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
    "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
    "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
    "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
    "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
    "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
    "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
    "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
    "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
    "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
    "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
    "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
    "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
    "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
    "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
    "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
    "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
    "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
    "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
    "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
    "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
    "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
    "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
    "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
    "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
    "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
    "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
    "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
    "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
    "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
    "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
    "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
    "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
    "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
    "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
    "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
    "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
    "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
    "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
    "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
    "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
    "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
    "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
    "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
    "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
    "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
    "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
    "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
    "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
    "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
    "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
    "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
    "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
    "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
    "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
    "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
    "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
    "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
    "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
    "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
    "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
    "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
    "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
    "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
    "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
    "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
    "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
    "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
    "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
    "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
    "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
    "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
    "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
    "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
    "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
    "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
    "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
    "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
    "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
    "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
    "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
  },
  "seconds": 7.764818582683802,
  "results": [
    {
      "name": "C6-72d",
      "complete": true,
      "scope": "unrestricted",
      "agrees_paper": true,
      "candidates": 40318,
      "candidate_orbits": 365,
      "survivors": 118,
      "survivor_orbits": 10,
      "seconds": 5.891512874979526
    }
  ],
  "outputs": {
    "C6-72d-section-000.json": "e351c219ed30c9f15adbf053153fc9befa10e20d88adb000916e93cc27a7b7f5",
    "C6-72d-section-001.json": "e9ef89de2bc2d51a83d4a372545a009fa1d5a6eae65d0b71b7781f9d3ea26381",
    "C6-72d-section-002.json": "fcc57ff9a22d02c2e199aefa2da9d0fb4e6dac6b5dd3d07cc1e487d2838c4f57",
    "C6-72d-section-003.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C6-72d-section-004.json": "527f130ed964a1a4b98cbc80ea352e34a2b181b7a4908b1a6f181a7cfe6ab4de",
    "C6-72d-section-005.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C6-72d-section-006.json": "fa219799655814b2d8050a1a04ccda62f0797d2b9a93bfd929f71a275b72ff6e",
    "C6-72d-section-007.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C6-72d-section-008.json": "a44330982ec7d1ce07b9a54f1d9f8f2c3500ca65194b8e9e7b8201694821f3f6",
    "C6-72d-section-009.json": "73060f2578174a2873b1c59f2f222e9c1e90e6cca9578f5636e40cbc75106ca4",
    "C6-72d-section-010.json": "b98be17f474afe074b6a588e57d36ac67f8ade9d1b7596d02ee3a88aaae81991",
    "C6-72d-section-011.json": "93550bd5892cb76796bfa7949ea5cce9a01cff06a261d4858db30d195626d95c",
    "C6-72d-section-012.json": "8ad1e1034532d8fc853613418a18397a5adb78e22faf4d9681a9a8ff5936e877",
    "C6-72d-section-013.json": "f5aab2de1e286a865be2475edfd723ffb4d0af7e6a35ee647f4a8e66a0c3e7db",
    "C6-72d-section-014.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C6-72d-section-015.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C6-72d-section-016.json": "1165f183c1de56161d6a71bbf59e1e78d6e1e2f4ea861cfcef66106518da3346",
    "C6-72d-section-017.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C6-72d-section-018.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C6-72d-section-019.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C6-72d-section-020.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C6-72d-section-021.json": "800b62d3a617ccaa629f414e6eba9893ca2dfeb29e5c6bdd813347cc69272866",
    "C6-72d-section-022.json": "c7be6b91735cad8f6904f4aa10d900ef831fdb2da7c376d9962f96220477615c",
    "C6-72d-section-023.json": "5096425d9f4137c33d59b7f67f2a0404b6f7cd0c46651b1f7ba7b084e96f7d13",
    "C6-72d-section-024.json": "697559ee87ed0994dbd7959ca69d97bf39de1bb66516d5bb4950faa27f5337f9",
    "C6-72d-section-025.json": "998066e42531c18ea93cc8e0478e92b9e038f91c6c50cb3845d6783167574533",
    "C6-72d-section-026.json": "3a4fda54f8d49db7e912f0c79158bd6d70b809b2d8726d4c318b3f979dcb0123",
    "C6-72d-section-027.json": "cdeb59575dca7c4b88eb6b2a9cb337bc395f78f62f389ee51f2bf21fb15c53ef",
    "C6-72d-section-028.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C6-72d-section-029.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C6-72d-section-030.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-031.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-032.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-033.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-034.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72d-section-035.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-036.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-037.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-038.json": "6326de8ce9f162f1813797b9e14ba1a74aa7914e9c9aada550004971223ba9f3",
    "C6-72d-section-039.json": "870a555f43368877ba97fdd6a28c401629e933aaea17fa1b0c3fbe8cacd0115b",
    "C6-72d-section-040.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-041.json": "08e084b3754fa02f18f48ee1c7960cdffd9c1a2016f5baf058cca59b59d83bd5",
    "C6-72d-section-042.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-043.json": "6080886080531df1a091c18da8b875c3f3332e53d44b6848cafbfbcb3ae44e47",
    "C6-72d-section-044.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-045.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72d-section-046.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-047.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-048.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72d-section-049.json": "ecc587a756a87f4cdf13286500a367308f32531aedc64006a544806c1f5f369d",
    "C6-72d-section-050.json": "3a6359883136955443793c21e6232db7552e64f813281fb7dee47043b21675a6",
    "C6-72d-section-051.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-052.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-053.json": "28c929e300f9a4346b19c9f6676441f89fbf525202351cc49fcc28f68edec4f7",
    "C6-72d-section-054.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-055.json": "089ae57282404add1c6a675086f4aca39ba933ea0ecef0513a2834cff5ac98b5",
    "C6-72d-section-056.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-057.json": "1c3411d932c00ea4ff3f715e433d09e2c224e2721fde63563357729cc9884ced",
    "C6-72d-section-058.json": "2fd25abf9c779871f36d2ec8c1bcc8a7391c19a81982d977f378d85c0428fc0d",
    "C6-72d-section-059.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-060.json": "957a257ea6ad76a0b37141e2f2413de91556751c79c7902f03504dfb41105f59",
    "C6-72d-section-061.json": "02964e926d2c21f3f0150eb89aa4401fe8a6a4cec7c707179f12c989a7a607ce",
    "C6-72d-section-062.json": "987d197348b1fa23f184d9d2eaf7d82009c48da189028983b816ee8d3851a260",
    "C6-72d-section-063.json": "ed62f2b182a229adc87210f3cb008528794791a7c82f2929b240c87ef75810c4",
    "C6-72d-section-064.json": "c0c3bc506e3792441c5d334b1ecf97dc66b7aaed367fceef53cf96e0228f33a3",
    "C6-72d-section-065.json": "379f8418a7abaf4e5eaeaa3dc447be453ba0a923b763f7bb87164283b0b12a66",
    "C6-72d-section-066.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-067.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-068.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-069.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-070.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-071.json": "6dc34aae3ef08f8e87b390918d5d8cfa5ed6e78f7d30419522dc1cb79b16e19c",
    "C6-72d-section-072.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-073.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-074.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-075.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-076.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-077.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72d-section-078.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-079.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-080.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72d-section-081.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-082.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-083.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-084.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-085.json": "31f9ac22c4dcfb67d650fed5f1f300ef8e55aefeee98fb5e306b7f3fbf1fcf06",
    "C6-72d-section-086.json": "4c510c2c50cb85813490564e7ffd77a63a792b05876b44b3b90e934cda55bd77",
    "C6-72d-section-087.json": "25e9b25f519942474afd02b176d16f4edc96bb7bb6e9de8c7d5aba387c50d355",
    "C6-72d-section-088.json": "9f0e69c4148bcaf6a7a79b995023d42263531739e6028ffe082885a45581ad1b",
    "C6-72d-section-089.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-090.json": "be69cfa9230d775df6bdf6ea37e9c4ba3247589579e23ac80e54d86b4f371e56",
    "C6-72d-section-091.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-092.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-093.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-094.json": "c822d6d2eb11335b3d19131828464b21cf98859188dfb0ee3d411cdfde456960",
    "C6-72d-section-095.json": "1dd5d3eea737acb2b8f5096633f457b1e9eb0698f562e98dd0a92f084ec0c6ab",
    "C6-72d-section-096.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-097.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-098.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C6-72d-section-099.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C6-72d-section-100.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-101.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C6-72d-section-102.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C6-72d-section-103.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-104.json": "5304550e069299954ae4c8eaed82f03449245bca010c46f7fc6f46499f114af0",
    "C6-72d-section-105.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-106.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C6-72d-section-107.json": "027d3e18edde01fc64af43c39533255ceba05cfbcdce7d4454105ca00ed8f73f",
    "C6-72d-section-108.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-109.json": "e2c90e94a3b57b191b9d6f307abdd5e76f1ec5bf47cd23df339e9982bfd40fbb",
    "C6-72d-section-110.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-111.json": "b15e8862cef51813093d6aff9bcbc6b496142602021bd5943389c459f43638f8",
    "C6-72d-section-112.json": "b7c8f6d04446612ff5118b7c21fd8ffd987440310d215fc8611ffa791dad54d1",
    "C6-72d-section-113.json": "0f6ab4c13fb8570ed2297eab2d2302284ce66fd9cb7bb6b478fb504707d47999",
    "C6-72d-section-114.json": "a349996df4040a4c05172fd4709dd56211cb63fd53ecaf622a0c43c408b7bcec",
    "C6-72d-section-115.json": "9d97a9071242090de086ff8bc570f13bd966a0ba0581fc61c5fb67f6405320a5",
    "C6-72d-section-116.json": "a36d79f6f88b229e21d03b7fb6b233ea84d718d1f4a35dd6f9680273add5aa0c",
    "C6-72d-section-117.json": "a79652b3cdfb2888704faf5845c790a0f084c681b1a38b184fe08c5c3eb0b9a1",
    "C6-72d-section-118.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C6-72d-section-119.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-120.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-121.json": "889c27cfc165b30f6ccd54176c6257a48c38c045b11ea44d629358d9747c6ede",
    "C6-72d-section-122.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-123.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C6-72d-section-124.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C6-72d-section-125.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-126.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C6-72d-section-127.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C6-72d-section-128.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-129.json": "24885886cf9aaf2e6a4cf107441ac4aac7fe163eccb545df57b7e0db70ea7973",
    "C6-72d-section-130.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-131.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C6-72d-section-132.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C6-72d-section-133.json": "db90757ed38f534d4266754544eb5e2125b0abf9540605ca78a9883e3d9a2cab",
    "C6-72d-section-134.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C6-72d-section-135.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C6-72d-section-136.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-137.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C6-72d-section-138.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C6-72d-section-139.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-140.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C6-72d-section-141.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C6-72d-section-142.json": "3d52d5aa90ab5ece7f0a5fe0476b16ce14370f3993296a3b8033c005a8189f55",
    "C6-72d-section-143.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C6-72d-section-144.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C6-72d-section-145.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C6-72d-section-146.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-147.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C6-72d-section-148.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C6-72d-section-149.json": "d5e4200ff9df46798fcc1eb376ca0c66c473db917d8603ed46e6f044270e969e",
    "C6-72d-section-150.json": "723ea5301f4d5018ab8347013af9344d357ee86d93d598bd7a4fd6c42c180ff5",
    "C6-72d-section-151.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-152.json": "4bdbe73bb1d27dc2641f81d07ffa2ac3215e7e296a91957d1b697c8593c2d6d0",
    "C6-72d-section-153.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-154.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-155.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72d-section-156.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72d-section-157.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72d-section-158.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C6-72d-section-159.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-160.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C6-72d-section-161.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-162.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-163.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-164.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-165.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-166.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-167.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-168.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-169.json": "647d84490699712cca5fefdde1ddf5fad39c6e515d4ca47cc279029360f9a045",
    "C6-72d-section-170.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-171.json": "46c9f8b6a3f57876ef60e4fd645f2af5df02d95f848f17bb2f3c8e831b4cff07",
    "C6-72d-section-172.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-173.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-174.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-175.json": "0d4f7a5eda0c1e6224555ce91a99e0a5b197bdf8e7c8a91e658695ff2d91394b",
    "C6-72d-section-176.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-177.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-178.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72d-section-179.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-180.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72d-section-181.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-182.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-183.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-184.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-185.json": "f5641daa9f6fe7ac3dba45cd12887c1724031f2ded4673d1ef35e4404a3e69af",
    "C6-72d-section-186.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72d-section-187.json": "d69862a0881611857d0220aac3cbdefb12655824236b87e114c16686b77abb8a",
    "C6-72d-section-188.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C6-72d-section-189.json": "9ac20fcb4ddd795bbd546394649f7dd463774fc158207debfec1027d90239267",
    "C6-72d-section-190.json": "8d5f183bcc0dd37a2b1e088b4ff8ef9e67fd50f8f53957d6bca9f918b0d89347",
    "C6-72d-section-191.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C6-72d-section-192.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C6-72d-section-193.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C6-72d-section-194.json": "9edc7027fc002ff5fe11f092d16d1a9d5c14d2c6395df63743b3e408f3c306ea",
    "C6-72d-section-195.json": "b5c2c4e345499fe256851f426278193e41e102a16398ba8f0c9b60eb1635dbbb",
    "C6-72d-section-196.json": "c56bad088476642051ab96f0b251775d67dfbe84f83175df76f326417b5361d2",
    "C6-72d-section-197.json": "3f06c8f0675f06440a132e691a7e85b3d831a35a81f121f2476203900c3d5b5a",
    "C6-72d-section-198.json": "8dc0ddf630fb7bf5b1728a53ebe0ecb6e70692d60e1ec83a1533b210bd38d564",
    "C6-72d-section-199.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C6-72d-section-200.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C6-72d-section-201.json": "e87285fccec11613c60a577fb7ebc008f50a148f38b6fdbaa940c24521d6be71",
    "C6-72d-section-202.json": "9498f2223daef4965791fe315a978a6bfe3597431f290fc1502d41f8aef846b2",
    "C6-72d-section-203.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72d-section-204.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-205.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-206.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72d-section-207.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-208.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-209.json": "f32b62379517ef70a793c3b728be71d1089a16457588ef33a9048a2ac28fe747",
    "C6-72d-section-210.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72d-section-211.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-212.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-213.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72d-section-214.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-215.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-216.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72d-section-217.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C6-72d-section-218.json": "b2bc14d35aec72da7192ac8125cd3f824d19aabb55eb2d58bba2f29d0044c038",
    "C6-72d-section-219.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C6-72d-section-220.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C6-72d-section-221.json": "561ce2e861322e2b0ca478b8c02003c9fa2f3bf8dc70f765fb74354451f43f97",
    "C6-72d-section-222.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C6-72d-section-223.json": "52ae654f1a828595ddd6e72bf9e8cb90076658177735164cb49834ecf32ed9f3",
    "C6-72d-section-224.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C6-72d-section-225.json": "96aaa4861edff08963249024ce8975f6c054c3b48f3c7d25b18b646f5296884e",
    "C6-72d-section-226.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72d-section-227.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72d-section-228.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C6-72d-section-229.json": "4f75541263e3308287c57545272e41fb15b1830688ceb51d8e46531718ad7744",
    "C6-72d-survivors.json": "8de613b4f4c35c344b8565dd90712609e401ab16295d3d87ae424a49a5125d0d",
    "C6-72d.json": "dcf26f35fd928038f5055424cf5379753947cb8f2beed36437044aeecadff790",
    "inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "inventory.json": "61f6a6728a477e231c482b7ef56584e97702e7c336141f4dc52cec8e963cae05"
  }
}


==> anc/verify/enumeration-records/C6-72d/inputs.json <==
{
  "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
  "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
  "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
  "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
  "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
  "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
  "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
  "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
  "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
  "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
  "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
  "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
  "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
  "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
  "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
  "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
  "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
  "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
  "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
  "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
  "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
  "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
  "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
  "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
  "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
  "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
  "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
  "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
  "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
  "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
  "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
  "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
  "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
  "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
  "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
  "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
  "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
  "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
  "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
  "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
  "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
  "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
  "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
  "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
  "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
  "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
  "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
  "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
  "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
  "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
  "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
  "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
  "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
  "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
  "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
  "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
  "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
  "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
  "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
  "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
  "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
  "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
  "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
  "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
  "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
  "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
  "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
  "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
  "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
  "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
  "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
  "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
  "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
  "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
  "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
  "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
  "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
  "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
  "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
  "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
  "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
  "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
  "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
  "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
  "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
  "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
  "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
  "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
  "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
  "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
  "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
  "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
  "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
  "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
  "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
  "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
  "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
  "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
  "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
  "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
  "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
  "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
  "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
  "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
  "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
  "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
}


==> anc/verify/enumeration-records/C6-72d/inventory.json <==
{
  "C6-72d": [
    [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      48,
      49,
      50,
      51,
      52,
      53,
      54,
      55
    ],
    [
      0,
      1,
      2,
      3,
      8,
      9,
      10,
      11,
      16,
      17,
      18,
      19,
      56,
      57,
      58,
      59,
      64,
      65,
      66,
      67
    ],
    [
      0,
      1,
      2,
      3,
      8,
      9,
      10,
      11,
      20,
      21,
      22,
      23
    ],
    [
      0,
      1,
      2,
      3,
      8,
      9,
      10,
      11,
      24,
      25,
      28,
      29,
      32,
      33,
      48
    ],
    [
      0,
      1,
      2,
      3,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19
    ],
    [
      0,
      1,
      2,
      3,
      12,
      13,
      14,
      15,
      20,
      21,
      22,
      23,
      64,
      65,
      66,
      67
    ],
    [
      0,
      1,
      2,
      3,
      12,
      13,
      14,
      15,
      24,
      25,
      28,
      29,
      32,
      33
    ],
    [
      0,
      1,
      2,
      3,
      12,
      13,
      14,
      15,
      26,
      27,
      30,
      31,
      34,
      35,
      50,
      51,
      52,
      53,
      54,
      55
    ],
    [
      0,
      1,
      2,
      3,
      16,
      17,
      18,
      19,
      24,
      25,
      28,
      29,
      32,
      33
    ],
    [
      0,
      1,
      2,
      3,
      24,
      25,
      28,
      29,
      32,
      33,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      58,
      59
    ],
    [
      0,
      1,
      2,
      4,
      8,
      24,
      28,
      32,
      36,
      40,
      44,
      48,
      50,
      52,
      54
    ],
    [
      0,
      1,
      2,
      4,
      9,
      10,
      11,
      12,
      13,
      14,
      16,
      17,
      18,
      20,
      24,
      28,
      32,
      36,
      40,
      44
    ],
    [
      0,
      1,
      2,
      4,
      9,
      10,
      11,
      12,
      13,
      14,
      27,
      31,
      35,
      39,
      43,
      47,
      49,
      51,
      53,
      55
    ],
    [
      0,
      1,
      2,
      4,
      16,
      17,
      18,
      20,
      48,
      50,
      52,
      54,
      56,
      57,
      58,
      60
    ],
    [
      0,
      1,
      2,
      4,
      24,
      28,
      32,
      36,
      40,
      44,
      49,
      51,
      53,
      55
    ],
    [
      0,
      1,
      2,
      4,
      24,
      28,
      32,
      36,
      40,
      44,
      56,
      57,
      58,
      60
    ],
    [
      0,
      1,
      2,
      4,
      48,
      50,
      52,
      54,
      59,
      61,
      62,
      63
    ],
    [
      0,
      1,
      2,
      4,
      49,
      51,
      53,
      55,
      56,
      57,
      58,
      60
    ],
    [
      0,
      1,
      2,
      5,
      6,
      7,
      8,
      12,
      13,
      14,
      16,
      17,
      18,
      21,
      22,
      23
    ],
    [
      0,
      1,
      2,
      5,
      6,
      7,
      8,
      12,
      13,
      14,
      20
    ],
    [
      0,
      1,
      2,
      5,
      6,
      7,
      8,
      12,
      13,
      14,
      25,
      29,
      33,
      39,
      43,
      47
    ],
    [
      0,
      1,
      2,
      5,
      6,
      7,
      8,
      12,
      13,
      14,
      26,
      30,
      34,
      36,
      40,
      44,
      49,
      50,
      52,
      54
    ],
    [
      0,
      1,
      2,
      5,
      6,
      7,
      16,
      17,
      18,
      21,
      22,
      23,
      25,
      29,
      33,
      39,
      43,
      47
    ],
    [
      0,
      1,
      2,
      5,
      6,
      7,
      19,
      25,
      29,
      33,
      39,
      43,
      47
    ],
    [
      0,
      1,
      2,
      5,
      6,
      7,
      25,
      29,
      33,
      39,
      43,
      47,
      49,
      50,
      52,
      54
    ],
    [
      0,
      1,
      2,
      5,
      6,
      7,
      25,
      29,
      33,
      39,
      43,
      47,
      56,
      57,
      58,
      61,
      62,
      63
    ],
    [
      0,
      1,
      2,
      5,
      6,
      7,
      25,
      29,
      33,
      39,
      43,
      47,
      59
    ],
    [
      0,
      1,
      2,
      5,
      6,
      7,
      48,
      51,
      53,
      55,
      56,
      57,
      58,
      61,
      62,
      63
    ],
    [
      0,
      1,
      2,
      5,
      6,
      7,
      48,
      51,
      53,
      55,
      59
    ],
    [
      0,
      1,
      2,
      8,
      15,
      16,
      17,
      18,
      24,
      28,
      32,
      39,
      43,
      47,
      48
    ],
    [
      0,
      1,
      2,
      8,
      15,
      20,
      27,
      31,
      35,
      36,
      40,
      44,
      50,
      52,
      54
    ],
    [
      0,
      1,
      2,
      8,
      16,
      17,
      18,
      36,
      40,
      44,
      50,
      52,
      54
    ],
    [
      0,
      1,
      2,
      8,
      20,
      24,
      28,
      32,
      48
    ],
    [
      0,
      1,
      2,
      8,
      24,
      26,
      28,
      30,
      32,
      34,
      48,
      49,
      56,
      57,
      58,
      64
    ],
    [
      0,
      1,
      2,
      8,
      24,
      28,
      32,
      48,
      59,
      65,
      66,
      67
    ],
    [
      0,
      1,
      2,
      8,
      25,
      29,
      33,
      36,
      40,
      44,
      50,
      52,
      54
    ],
    [
      0,
      1,
      2,
      8,
      25,
      29,
      33,
      59,
      65,
      66,
      67
    ],
    [
      0,
      1,
      2,
      8,
      36,
      40,
      44,
      50,
      52,
      54,
      56,
      57,
      58,
      64
    ],
    [
      0,
      1,
      2,
      9,
      10,
      11,
      16,
      17,
      18,
      25,
      29,
      33,
      48
    ],
    [
      0,
      1,
      2,
      9,
      10,
      11,
      16,
      17,
      18,
      39,
      43,
      47,
      51,
      53,
      55
    ],
    [
      0,
      1,
      2,
      9,
      10,
      11,
      19,
      24,
      28,
      32,
      39,
      43,
      47,
      51,
      53,
      55
    ],
    [
      0,
      1,
      2,
      9,
      10,
      11,
      21,
      22,
      23,
      24,
      28,
      32
    ],
    [
      0,
      1,
      2,
      9,
      10,
      11,
      21,
      22,
      23,
      39,
      43,
      47,
      51,
      53,
      55
    ],
    [
      0,
      1,
      2,
      9,
      10,
      11,
      24,
      26,
      28,
      30,
      32,
      34,
      64
    ],
    [
      0,
      1,
      2,
      9,
      10,
      11,
      24,
      28,
      32,
      56,
      57,
      58,
      65,
      66,
      67
    ],
    [
      0,
      1,
      2,
      9,
      10,
      11,
      25,
      27,
      29,
      31,
      33,
      35,
      48,
      49,
      59
    ],
    [
      0,
      1,
      2,
      9,
      10,
      11,
      25,
      29,
      33,
      36,
      40,
      44,
      48
    ],
    [
      0,
      1,
      2,
      9,
      10,
      11,
      25,
      29,
      33,
      48,
      56,
      57,
      58,
      65,
      66,
      67
    ],
    [
      0,
      1,
      2,
      9,
      10,
      11,
      39,
      43,
      47,
      51,
      53,
      55,
      56,
      57,
      58,
      65,
      66,
      67
    ],
    [
      0,
      1,
      2,
      9,
      10,
      11,
      39,
      43,
      47,
      51,
      53,
      55,
      59
    ],
    [
      0,
      1,
      2,
      12,
      13,
      14,
      16,
      17,
      18,
      26,
      30,
      34,
      50,
      52,
      54
    ],
    [
      0,
      1,
      2,
      12,
      13,
      14,
      16,
      17,
      18,
      27,
      31,
      35,
      51,
      53,
      55
    ],
    [
      0,
      1,
      2,
      12,
      13,
      14,
      20,
      26,
      30,
      34,
      50,
      52,
      54
    ],
    [
      0,
      1,
      2,
      12,
      13,
      14,
      20,
      27,
      31,
      35,
      51,
      53,
      55
    ],
    [
      0,
      1,
      2,
      12,
      13,
      14,
      21,
      22,
      23,
      27,
      31,
      35,
      51,
      53,
      55
    ],
    [
      0,
      1,
      2,
      12,
      13,
      14,
      21,
      22,
      23,
      36,
      40,
      44
    ],
    [
      0,
      1,
      2,
      12,
      13,
      14,
      24,
      26,
      28,
      30,
      32,
      34,
      50,
      52,
      54,
      60,
      64
    ],
    [
      0,
      1,
      2,
      12,
      13,
      14,
      25,
      27,
      29,
      31,
      33,
      35,
      51,
      53,
      55
    ],
    [
      0,
      1,
      2,
      12,
      13,
      14,
      25,
      29,
      33,
      36,
      40,
      44
    ],
    [
      0,
      1,
      2,
      12,
      13,
      14,
      26,
      30,
      34,
      50,
      52,
      54,
      56,
      57,
      58,
      68,
      69,
      70
    ],
    [
      0,
      1,
      2,
      12,
      13,
      14,
      26,
      30,
      34,
      50,
      52,
      54,
      61,
      62,
      63
    ],
    [
      0,
      1,
      2,
      12,
      13,
      14,
      27,
      31,
      35,
      36,
      40,
      44,
      51,
      53,
      55
    ],
    [
      0,
      1,
      2,
      12,
      13,
      14,
      27,
      31,
      35,
      51,
      53,
      55,
      56,
      57,
      58,
      68,
      69,
      70
    ],
    [
      0,
      1,
      2,
      12,
      13,
      14,
      27,
      31,
      35,
      51,
      53,
      55,
      59,
      71
    ],
    [
      0,
      1,
      2,
      12,
      13,
      14,
      27,
      31,
      35,
      51,
      53,
      55,
      61,
      62,
      63
    ],
    [
      0,
      1,
      2,
      12,
      13,
      14,
      36,
      40,
      44,
      60
    ],
    [
      0,
      1,
      2,
      12,
      13,
      14,
      36,
      40,
      44,
      64
    ],
    [
      0,
      1,
      2,
      16,
      17,
      18,
      24,
      26,
      28,
      30,
      32,
      34,
      64
    ],
    [
      0,
      1,
      2,
      16,
      17,
      18,
      24,
      28,
      32,
      50,
      52,
      54
    ],
    [
      0,
      1,
      2,
      16,
      17,
      18,
      24,
      28,
      32,
      65,
      66,
      67
    ],
    [
      0,
      1,
      2,
      16,
      17,
      18,
      25,
      29,
      33,
      36,
      40,
      44,
      56,
      57,
      58
    ],
    [
      0,
      1,
      2,
      16,
      17,
      18,
      25,
      29,
      33,
      59
    ],
    [
      0,
      1,
      2,
      16,
      17,
      18,
      25,
      29,
      33,
      65,
      66,
      67
    ],
    [
      0,
      1,
      2,
      16,
      17,
      18,
      36,
      40,
      44,
      60
    ],
    [
      0,
      1,
      2,
      16,
      17,
      18,
      36,
      40,
      44,
      64
    ],
    [
      0,
      1,
      2,
      19,
      25,
      29,
      33,
      51,
      53,
      55
    ],
    [
      0,
      1,
      2,
      19,
      25,
      29,
      33,
      56,
      57,
      58
    ],
    [
      0,
      1,
      2,
      19,
      25,
      29,
      33,
      59
    ],
    [
      0,
      1,
      2,
      19,
      25,
      29,
      33,
      65,
      66,
      67
    ],
    [
      0,
      1,
      2,
      20,
      36,
      40,
      44,
      56,
      57,
      58
    ],
    [
      0,
      1,
      2,
      20,
      36,
      40,
      44,
      60
    ],
    [
      0,
      1,
      2,
      20,
      36,
      40,
      44,
      64
    ],
    [
      0,
      1,
      2,
      25,
      29,
      33,
      36,
      40,
      44,
      51,
      53,
      55
    ],
    [
      0,
      1,
      2,
      36,
      40,
      44,
      60,
      64
    ],
    [
      0,
      1,
      6,
      7,
      8,
      9,
      14,
      15,
      18,
      19,
      28,
      29,
      32,
      33,
      38,
      39,
      42,
      43,
      48,
      51
    ],
    [
      0,
      1,
      6,
      7,
      8,
      14,
      16,
      17,
      22,
      23,
      28,
      32,
      38,
      42,
      48,
      51,
      59,
      66,
      67
    ],
    [
      0,
      1,
      6,
      7,
      8,
      14,
      16,
      17,
      22,
      23,
      29,
      31,
      33,
      35,
      37,
      39,
      41,
      43
    ],
    [
      0,
      1,
      6,
      7,
      8,
      14,
      18,
      30,
      34,
      36,
      40,
      49,
      50,
      56,
      57,
      62,
      63,
      64,
      70
    ],
    [
      0,
      1,
      6,
      7,
      8,
      14,
      18,
      44,
      52,
      54,
      58
    ],
    [
      0,
      1,
      6,
      7,
      8,
      14,
      28,
      30,
      32,
      34,
      36,
      38,
      40,
      42,
      48,
      49,
      50,
      51,
      58,
      60
    ],
    [
      0,
      1,
      6,
      7,
      8,
      14,
      29,
      33,
      39,
      43,
      44,
      52,
      54
    ],
    [
      0,
      1,
      6,
      7,
      8,
      14,
      29,
      33,
      39,
      43,
      59,
      66,
      67
    ],
    [
      0,
      1,
      6,
      7,
      18,
      28,
      32,
      38,
      42,
      49,
      50,
      64,
      70
    ],
    [
      0,
      1,
      6,
      7,
      28,
      29,
      32,
      33,
      38,
      39,
      42,
      43,
      49,
      50,
      56,
      57,
      62,
      63
    ],
    [
      0,
      1,
      8,
      9,
      16,
      17,
      28,
      29,
      32,
      33,
      36,
      37,
      40,
      41,
      48,
      50,
      56,
      57,
      64,
      65
    ],
    [
      0,
      1,
      8,
      9,
      18,
      19,
      24
    ],
    [
      0,
      1,
      8,
      9,
      18,
      19,
      36,
      37,
      40,
      41,
      50
    ],
    [
      0,
      1,
      8,
      15,
      18,
      21,
      28,
      32,
      37,
      39,
      41,
      43,
      48,
      59,
      66,
      67
    ],
    [
      0,
      1,
      8,
      15,
      18,
      28,
      30,
      32,
      34,
      39,
      43,
      48,
      49,
      58
    ],
    [
      0,
      1,
      8,
      15,
      18,
      28,
      32,
      39,
      43,
      48,
      56,
      57,
      64,
      71
    ],
    [
      0,
      1,
      8,
      15,
      19,
      29,
      33,
      59,
      66,
      67
    ],
    [
      0,
      1,
      8,
      16,
      17,
      28,
      30,
      32,
      34,
      48,
      49,
      58
    ],
    [
      0,
      1,
      8,
      16,
      17,
      29,
      33,
      37,
      41,
      44,
      52,
      54
    ],
    [
      0,
      1,
      8,
      16,
      17,
      29,
      33,
      37,
      41,
      59,
      61,
      66,
      67,
      68,
      69
    ],
    [
      0,
      1,
      8,
      18,
      44,
      52,
      54,
      56,
      57,
      64
    ],
    [
      0,
      1,
      8,
      18,
      44,
      52,
      54,
      60
    ],
    [
      0,
      1,
      8,
      28,
      32,
      36,
      40,
      48,
      50,
      59,
      61,
      66,
      67,
      68,
      69
    ],
    [
      0,
      1,
      8,
      44,
      52,
      54,
      58,
      60
    ],
    [
      0,
      1,
      10,
      11,
      12,
      13,
      16,
      17,
      24,
      30,
      34,
      38,
      42,
      52,
      54
    ],
    [
      0,
      1,
      10,
      11,
      12,
      13,
      16,
      17,
      24,
      64
    ],
    [
      0,
      1,
      10,
      11,
      12,
      13,
      18,
      19,
      20,
      21,
      28,
      29,
      32,
      33,
      36,
      37,
      40,
      41,
      64,
      65
    ],
    [
      0,
      1,
      10,
      11,
      12,
      13,
      18,
      20,
      28,
      32,
      36,
      40,
      56,
      57,
      66,
      67,
      68,
      69
    ],
    [
      0,
      1,
      10,
      11,
      12,
      13,
      30,
      31,
      34,
      35,
      38,
      39,
      42,
      43,
      52,
      53,
      54,
      55
    ],
    [
      0,
      1,
      10,
      11,
      12,
      13,
      30,
      34,
      38,
      42,
      52,
      54,
      56,
      57,
      66,
      67,
      68,
      69
    ],
    [
      0,
      1,
      10,
      11,
      12,
      13,
      30,
      34,
      38,
      42,
      52,
      54,
      62,
      63
    ],
    [
      0,
      1,
      10,
      11,
      16,
      17,
      28,
      29,
      32,
      33
    ],
    [
      0,
      1,
      10,
      11,
      16,
      17,
      28,
      32,
      37,
      39,
      41,
      43,
      53,
      55,
      56,
      57,
      66,
      67
    ],
    [
      0,
      1,
      10,
      11,
      16,
      17,
      28,
      32,
      58
    ],
    [
      0,
      1,
      10,
      11,
      16,
      17,
      38,
      39,
      42,
      43,
      52,
      53,
      54,
      55
    ],
    [
      0,
      1,
      10,
      11,
      18,
      19,
      25,
      48,
      64,
      65
    ],
    [
      0,
      1,
      10,
      11,
      18,
      19,
      38,
      39,
      42,
      43,
      52,
      53,
      54,
      55,
      64,
      65
    ],
    [
      0,
      1,
      10,
      11,
      18,
      21,
      25,
      47,
      48,
      56,
      57,
      66,
      67
    ],
    [
      0,
      1,
      10,
      11,
      18,
      21,
      31,
      35,
      38,
      42,
      52,
      54,
      60,
      70
    ],
    [
      0,
      1,
      10,
      11,
      18,
      25,
      48,
      59
    ],
    [
      0,
      1,
      10,
      11,
      18,
      38,
      42,
      52,
      54,
      56,
      57,
      66,
      67
    ],
    [
      0,
      1,
      10,
      11,
      18,
      38,
      42,
      52,
      54,
      58
    ],
    [
      0,
      1,
      10,
      11,
      18,
      38,
      42,
      52,
      54,
      62,
      63
    ],
    [
      0,
      1,
      10,
      11,
      22,
      23,
      28,
      29,
      32,
      33
    ],
    [
      0,
      1,
      10,
      11,
      22,
      23,
      38,
      39,
      42,
      43,
      52,
      53,
      54,
      55
    ],
    [
      0,
      1,
      10,
      11,
      22,
      23,
      38,
      42,
      52,
      54,
      56,
      57,
      66,
      67
    ],
    [
      0,
      1,
      10,
      11,
      22,
      23,
      38,
      42,
      52,
      54,
      58
    ],
    [
      0,
      1,
      10,
      11,
      22,
      23,
      38,
      42,
      52,
      54,
      62,
      63
    ],
    [
      0,
      1,
      10,
      11,
      24,
      38,
      39,
      42,
      43,
      52,
      53,
      54,
      55,
      56,
      57,
      66,
      67
    ],
    [
      0,
      1,
      10,
      11,
      25,
      36,
      37,
      40,
      41,
      48,
      56,
      57,
      66,
      67
    ],
    [
      0,
      1,
      16,
      17,
      24,
      48,
      58,
      64
    ],
    [
      0,
      1,
      16,
      17,
      28,
      29,
      32,
      33,
      52,
      53,
      54,
      55,
      58,
      59
    ],
    [
      0,
      1,
      16,
      17,
      28,
      32,
      39,
      43,
      58,
      64,
      71
    ],
    [
      0,
      1,
      18,
      19,
      28,
      29,
      32,
      33,
      50,
      56,
      57
    ],
    [
      0,
      1,
      18,
      28,
      32,
      52,
      54,
      56,
      57
    ],
    [
      0,
      1,
      18,
      28,
      32,
      52,
      54,
      60,
      64
    ],
    [
      0,
      1,
      18,
      28,
      32,
      58,
      64
    ],
    [
      0,
      1,
      28,
      32,
      36,
      40,
      52,
      54,
      56,
      57
    ],
    [
      0,
      7,
      8,
      9,
      16,
      23,
      28,
      30,
      33,
      35,
      39,
      42,
      51,
      66
    ],
    [
      0,
      7,
      8,
      15,
      17,
      18,
      24,
      28,
      42,
      43,
      46,
      47,
      51,
      53,
      59,
      67
    ],
    [
      0,
      7,
      8,
      16,
      23,
      24,
      28,
      42,
      46,
      51,
      53,
      65,
      66
    ],
    [
      0,
      7,
      8,
      17,
      18,
      40,
      44,
      50,
      52,
      56,
      63,
      64
    ],
    [
      0,
      8,
      9,
      10,
      12,
      16
    ],
    [
      0,
      8,
      9,
      10,
      12,
      17,
      18,
      19,
      20,
      21,
      22
    ],
    [
      0,
      8,
      9,
      10,
      12,
      24,
      28,
      33,
      36,
      41,
      45
    ],
    [
      0,
      8,
      9,
      10,
      16,
      24,
      28,
      33
    ],
    [
      0,
      8,
      9,
      10,
      16,
      25,
      29,
      32,
      48
    ],
    [
      0,
      8,
      9,
      10,
      17,
      18,
      19,
      25,
      29,
      32,
      36,
      41,
      45,
      48
    ],
    [
      0,
      8,
      9,
      10,
      20,
      21,
      22,
      24,
      28,
      33
    ],
    [
      0,
      8,
      9,
      10,
      20,
      21,
      22,
      25,
      29,
      32,
      48
    ],
    [
      0,
      8,
      9,
      10,
      24,
      26,
      28,
      30,
      33,
      35,
      56,
      64,
      65,
      66
    ],
    [
      0,
      8,
      9,
      10,
      25,
      29,
      32,
      48,
      56,
      64,
      65,
      66
    ],
    [
      0,
      8,
      9,
      10,
      36,
      41,
      45,
      56,
      64,
      65,
      66
    ],
    [
      0,
      8,
      9,
      18,
      19,
      20,
      21,
      24,
      56,
      64,
      65
    ],
    [
      0,
      8,
      9,
      18,
      19,
      29,
      32,
      48,
      56,
      64,
      65
    ],
    [
      0,
      8,
      9,
      18,
      19,
      29,
      32,
      48,
      57
    ],
    [
      0,
      8,
      9,
      29,
      32,
      37,
      40,
      45,
      48,
      50
    ],
    [
      0,
      8,
      15,
      17,
      18,
      20,
      24,
      28,
      35,
      36,
      43,
      47
    ],
    [
      0,
      8,
      15,
      17,
      18,
      24,
      26,
      28,
      30,
      43,
      47,
      56,
      64,
      71
    ],
    [
      0,
      8,
      16,
      24,
      28,
      36
    ],
    [
      0,
      8,
      16,
      32,
      40,
      44,
      48,
      50,
      52
    ],
    [
      0,
      8,
      17,
      18,
      20,
      32,
      40,
      44,
      48,
      50,
      52
    ],
    [
      0,
      8,
      17,
      18,
      32,
      48,
      56,
      64
    ],
    [
      0,
      8,
      24,
      28,
      36,
      65,
      66,
      68
    ],
    [
      0,
      8,
      32,
      40,
      44,
      48,
      50,
      52,
      56,
      64
    ],
    [
      0,
      16,
      24,
      25,
      36,
      38,
      41,
      43,
      64,
      65,
      68
    ],
    [
      0,
      16,
      24,
      28,
      33,
      36,
      41,
      45,
      56
    ],
    [
      0,
      16,
      24,
      28,
      33,
      50,
      52,
      55
    ],
    [
      0,
      16,
      24,
      28,
      35,
      36,
      43,
      47,
      48,
      50,
      52
    ],
    [
      0,
      16,
      24,
      28,
      36,
      65,
      66,
      68
    ],
    [
      0,
      17,
      18,
      19,
      20,
      21,
      22,
      24,
      28,
      33,
      36,
      41,
      45
    ],
    [
      0,
      17,
      18,
      19,
      24,
      26,
      28,
      30,
      33,
      35,
      64,
      65,
      66
    ],
    [
      0,
      17,
      18,
      19,
      24,
      28,
      33,
      48
    ],
    [
      0,
      17,
      18,
      19,
      24,
      28,
      33,
      56
    ],
    [
      0,
      17,
      18,
      20,
      24,
      28,
      36,
      48,
      50,
      52
    ],
    [
      0,
      17,
      18,
      20,
      24,
      28,
      36,
      56
    ],
    [
      0,
      17,
      18,
      20,
      24,
      28,
      36,
      65,
      66,
      68
    ],
    [
      0,
      17,
      18,
      21,
      22,
      24,
      28,
      41,
      45,
      48,
      55,
      67,
      71
    ],
    [
      0,
      17,
      18,
      24,
      28,
      48,
      56
    ],
    [
      0,
      17,
      18,
      24,
      28,
      50,
      52,
      56
    ],
    [
      0,
      24,
      28,
      33,
      36,
      41,
      45,
      48,
      50,
      52,
      55
    ],
    [
      0,
      24,
      28,
      33,
      48,
      56
    ],
    [
      0,
      24,
      28,
      36,
      48,
      50,
      52,
      56
    ],
    [
      0,
      48,
      50,
      52,
      55,
      56
    ],
    [
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23
    ],
    [
      8,
      9,
      10,
      11,
      16,
      17,
      18,
      19,
      24,
      25,
      28,
      29,
      32,
      33
    ],
    [
      8,
      9,
      10,
      11,
      20,
      21,
      22,
      23,
      24,
      25,
      28,
      29,
      32,
      33
    ],
    [
      8,
      9,
      10,
      11,
      20,
      21,
      22,
      23,
      26,
      27,
      30,
      31,
      34,
      35
    ],
    [
      8,
      9,
      10,
      11,
      20,
      21,
      22,
      23,
      64,
      65,
      66,
      67
    ],
    [
      8,
      9,
      10,
      11,
      24,
      25,
      28,
      29,
      32,
      33,
      64,
      65,
      66,
      67
    ],
    [
      8,
      9,
      10,
      12,
      16,
      24,
      28,
      33,
      36,
      41,
      45
    ],
    [
      8,
      9,
      10,
      12,
      17,
      18,
      19,
      20,
      21,
      22,
      24,
      28,
      33,
      36,
      41,
      45,
      64,
      65,
      66,
      68
    ],
    [
      8,
      9,
      10,
      12,
      17,
      18,
      19,
      20,
      21,
      22,
      27,
      31,
      34,
      39,
      42,
      46
    ],
    [
      8,
      9,
      10,
      13,
      14,
      15,
      16,
      20,
      21,
      22,
      25,
      29,
      32,
      39,
      42,
      46
    ],
    [
      8,
      9,
      10,
      13,
      14,
      15,
      16,
      20,
      21,
      22,
      49,
      50,
      52,
      55,
      68
    ],
    [
      8,
      9,
      10,
      13,
      14,
      15,
      16,
      20,
      21,
      22,
      64,
      65,
      66,
      69,
      70,
      71
    ],
    [
      8,
      9,
      10,
      13,
      14,
      15,
      25,
      29,
      32,
      39,
      42,
      46,
      64,
      65,
      66,
      69,
      70,
      71
    ],
    [
      8,
      9,
      10,
      13,
      14,
      15,
      25,
      29,
      32,
      39,
      42,
      46,
      67
    ],
    [
      8,
      9,
      10,
      16,
      23,
      24,
      28,
      33,
      39,
      42,
      46,
      64,
      65,
      66
    ],
    [
      8,
      9,
      10,
      16,
      23,
      27,
      31,
      34,
      36,
      41,
      45,
      68
    ],
    [
      8,
      9,
      10,
      16,
      24,
      28,
      33,
      68
    ],
    [
      8,
      9,
      10,
      16,
      36,
      41,
      45,
      64,
      65,
      66
    ],
    [
      8,
      9,
      10,
      17,
      18,
      19,
      24,
      28,
      33,
      39,
      42,
      46,
      67
    ],
    [
      8,
      9,
      10,
      17,
      18,
      19,
      24,
      28,
      33,
      69,
      70,
      71
    ],
    [
      8,
      9,
      10,
      17,
      18,
      19,
      25,
      29,
      32,
      64,
      65,
      66
    ],
    [
      8,
      9,
      10,
      17,
      18,
      19,
      39,
      42,
      46,
      64,
      65,
      66
    ],
    [
      8,
      9,
      10,
      17,
      18,
      19,
      39,
      42,
      46,
      69,
      70,
      71
    ],
    [
      8,
      9,
      10,
      20,
      21,
      22,
      25,
      29,
      32,
      36,
      41,
      45
    ],
    [
      8,
      9,
      10,
      20,
      21,
      22,
      26,
      30,
      35,
      64,
      65,
      66
    ],
    [
      8,
      9,
      10,
      20,
      21,
      22,
      26,
      30,
      35,
      68
    ],
    [
      8,
      9,
      10,
      20,
      21,
      22,
      27,
      31,
      34,
      36,
      41,
      45
    ],
    [
      8,
      9,
      10,
      20,
      21,
      22,
      27,
      31,
      34,
      64,
      65,
      66
    ],
    [
      8,
      9,
      10,
      20,
      21,
      22,
      27,
      31,
      34,
      68
    ],
    [
      8,
      9,
      14,
      15,
      16,
      22,
      29,
      31,
      32,
      34,
      37,
      39,
      40,
      42,
      64,
      65,
      70,
      71
    ],
    [
      8,
      9,
      18,
      19,
      20,
      21,
      24,
      30,
      35,
      38,
      43,
      64,
      65
    ],
    [
      8,
      9,
      18,
      19,
      28,
      29,
      32,
      33,
      50,
      70,
      71
    ],
    [
      8,
      9,
      18,
      19,
      28,
      29,
      32,
      33,
      64,
      65
    ],
    [
      8,
      9,
      18,
      19,
      38,
      39,
      42,
      43,
      50,
      64,
      65
    ],
    [
      8,
      16,
      17,
      18,
      20,
      24,
      28,
      32,
      36,
      40,
      44
    ],
    [
      8,
      16,
      17,
      18,
      20,
      64
    ],
    [
      8,
      16,
      17,
      18,
      24,
      28,
      32,
      64
    ],
    [
      8,
      16,
      17,
      18,
      25,
      29,
      33,
      64
    ],
    [
      8,
      16,
      24,
      28,
      36,
      64
    ],
    [
      8,
      16,
      33,
      41,
      45,
      64
    ],
    [
      8,
      24,
      28,
      32,
      36,
      40,
      44,
      64
    ]
  ]
}


==> anc/verify/enumeration-records/C7-126b/C7-126b-survivors.json <==
[
  [
    0,
    1,
    2,
    3,
    4,
    5,
    24,
    25,
    26,
    27,
    32,
    33,
    34,
    35,
    64,
    72,
    112,
    113,
    114,
    115,
    120
  ],
  [
    0,
    1,
    2,
    3,
    4,
    5,
    32,
    33,
    34,
    35,
    40,
    41,
    42,
    43,
    48,
    80,
    88,
    89,
    90,
    91,
    125
  ],
  [
    0,
    1,
    2,
    3,
    4,
    5,
    32,
    33,
    34,
    35,
    72,
    88,
    89,
    90,
    91,
    125
  ],
  [
    0,
    1,
    2,
    3,
    4,
    5,
    32,
    33,
    34,
    35,
    80,
    112,
    113,
    114,
    115,
    120
  ],
  [
    0,
    1,
    2,
    3,
    4,
    5,
    48,
    56,
    57,
    58,
    59,
    80,
    96,
    97,
    98,
    99,
    112,
    113,
    114,
    115,
    122
  ],
  [
    0,
    1,
    2,
    3,
    4,
    5,
    48,
    56,
    57,
    58,
    59,
    88,
    89,
    90,
    91,
    123
  ],
  [
    0,
    1,
    2,
    3,
    4,
    5,
    56,
    57,
    58,
    59,
    64,
    72,
    88,
    89,
    90,
    91,
    104,
    105,
    106,
    107,
    123
  ],
  [
    0,
    1,
    2,
    3,
    4,
    5,
    56,
    57,
    58,
    59,
    64,
    112,
    113,
    114,
    115,
    122
  ],
  [
    0,
    1,
    2,
    6,
    7,
    10,
    24,
    25,
    26,
    28,
    32,
    56,
    64,
    65,
    66,
    67,
    72,
    73,
    74,
    75,
    88,
    104,
    105,
    106,
    108,
    112,
    124
  ],
  [
    0,
    1,
    2,
    6,
    7,
    10,
    32,
    40,
    41,
    42,
    44,
    48,
    49,
    50,
    51,
    56,
    80,
    81,
    82,
    83,
    88,
    96,
    97,
    98,
    100,
    112,
    121
  ],
  [
    0,
    1,
    3,
    6,
    8,
    11,
    24,
    32,
    33,
    34,
    36,
    72,
    73,
    74,
    76,
    88,
    89,
    90,
    92,
    104,
    125
  ],
  [
    0,
    1,
    3,
    6,
    8,
    11,
    24,
    32,
    33,
    34,
    36,
    112,
    113,
    114,
    116,
    120
  ],
  [
    0,
    1,
    3,
    6,
    8,
    11,
    24,
    56,
    57,
    58,
    60,
    64,
    65,
    66,
    68,
    104,
    112,
    113,
    114,
    116,
    122
  ],
  [
    0,
    1,
    3,
    6,
    8,
    11,
    32,
    33,
    34,
    36,
    40,
    80,
    81,
    82,
    84,
    96,
    112,
    113,
    114,
    116,
    120
  ],
  [
    0,
    1,
    3,
    6,
    8,
    11,
    32,
    33,
    34,
    36,
    40,
    88,
    89,
    90,
    92,
    125
  ],
  [
    0,
    1,
    3,
    6,
    8,
    11,
    40,
    48,
    49,
    50,
    52,
    56,
    57,
    58,
    60,
    88,
    89,
    90,
    92,
    96,
    123
  ],
  [
    0,
    1,
    3,
    6,
    8,
    11,
    56,
    57,
    58,
    60,
    88,
    89,
    90,
    92,
    104,
    123
  ],
  [
    0,
    1,
    3,
    6,
    8,
    11,
    56,
    57,
    58,
    60,
    96,
    112,
    113,
    114,
    116,
    122
  ],
  [
    0,
    1,
    3,
    24,
    64,
    72,
    104
  ],
  [
    0,
    1,
    3,
    40,
    48,
    80,
    96
  ],
  [
    0,
    2,
    4,
    7,
    9,
    12,
    25,
    32,
    33,
    35,
    37,
    72,
    73,
    75,
    77,
    88,
    89,
    91,
    93,
    105,
    125
  ],
  [
    0,
    2,
    4,
    7,
    9,
    12,
    25,
    32,
    33,
    35,
    37,
    112,
    113,
    115,
    117,
    120
  ],
  [
    0,
    2,
    4,
    7,
    9,
    12,
    25,
    56,
    57,
    59,
    61,
    64,
    65,
    67,
    69,
    105,
    112,
    113,
    115,
    117,
    122
  ],
  [
    0,
    2,
    4,
    7,
    9,
    12,
    32,
    33,
    35,
    37,
    41,
    80,
    81,
    83,
    85,
    97,
    112,
    113,
    115,
    117,
    120
  ],
  [
    0,
    2,
    4,
    7,
    9,
    12,
    32,
    33,
    35,
    37,
    41,
    88,
    89,
    91,
    93,
    125
  ],
  [
    0,
    2,
    4,
    7,
    9,
    12,
    41,
    48,
    49,
    51,
    53,
    56,
    57,
    59,
    61,
    88,
    89,
    91,
    93,
    97,
    123
  ],
  [
    0,
    2,
    4,
    7,
    9,
    12,
    56,
    57,
    59,
    61,
    88,
    89,
    91,
    93,
    105,
    123
  ],
  [
    0,
    2,
    4,
    7,
    9,
    12,
    56,
    57,
    59,
    61,
    97,
    112,
    113,
    115,
    117,
    122
  ],
  [
    0,
    2,
    4,
    25,
    64,
    72,
    105
  ],
  [
    0,
    2,
    4,
    41,
    48,
    80,
    97
  ],
  [
    0,
    3,
    4,
    8,
    9,
    13,
    24,
    25,
    27,
    29,
    33,
    57,
    64,
    65,
    68,
    69,
    72,
    73,
    76,
    77,
    89,
    104,
    105,
    107,
    109,
    113,
    124
  ],
  [
    0,
    3,
    4,
    8,
    9,
    13,
    33,
    40,
    41,
    43,
    45,
    48,
    49,
    52,
    53,
    57,
    80,
    81,
    84,
    85,
    89,
    96,
    97,
    99,
    101,
    113,
    121
  ],
  [
    0,
    6,
    7,
    8,
    9,
    18,
    24,
    25,
    28,
    29,
    32,
    33,
    36,
    37,
    65,
    73,
    112,
    113,
    116,
    117,
    120
  ],
  [
    0,
    6,
    7,
    8,
    9,
    18,
    32,
    33,
    36,
    37,
    40,
    41,
    44,
    45,
    49,
    81,
    88,
    89,
    92,
    93,
    125
  ],
  [
    0,
    6,
    7,
    8,
    9,
    18,
    32,
    33,
    36,
    37,
    73,
    88,
    89,
    92,
    93,
    125
  ],
  [
    0,
    6,
    7,
    8,
    9,
    18,
    32,
    33,
    36,
    37,
    81,
    112,
    113,
    116,
    117,
    120
  ],
  [
    0,
    6,
    7,
    8,
    9,
    18,
    49,
    56,
    57,
    60,
    61,
    81,
    96,
    97,
    100,
    101,
    112,
    113,
    116,
    117,
    122
  ],
  [
    0,
    6,
    7,
    8,
    9,
    18,
    49,
    56,
    57,
    60,
    61,
    88,
    89,
    92,
    93,
    123
  ],
  [
    0,
    6,
    7,
    8,
    9,
    18,
    56,
    57,
    60,
    61,
    65,
    73,
    88,
    89,
    92,
    93,
    104,
    105,
    108,
    109,
    123
  ],
  [
    0,
    6,
    7,
    8,
    9,
    18,
    56,
    57,
    60,
    61,
    65,
    112,
    113,
    116,
    117,
    122
  ],
  [
    0,
    6,
    8,
    24,
    65,
    73,
    104
  ],
  [
    0,
    6,
    8,
    40,
    49,
    81,
    96
  ],
  [
    0,
    7,
    9,
    25,
    65,
    73,
    105
  ],
  [
    0,
    7,
    9,
    41,
    49,
    81,
    97
  ],
  [
    0,
    24,
    25,
    32,
    33,
    72,
    73
  ],
  [
    0,
    24,
    25,
    64,
    65,
    112,
    113
  ],
  [
    0,
    32,
    33,
    40,
    41,
    80,
    81
  ],
  [
    0,
    40,
    41,
    48,
    49,
    88,
    89
  ],
  [
    0,
    48,
    49,
    56,
    57,
    96,
    97
  ],
  [
    0,
    56,
    57,
    64,
    65,
    104,
    105
  ],
  [
    0,
    72,
    73,
    88,
    89,
    104,
    105
  ],
  [
    0,
    80,
    81,
    96,
    97,
    112,
    113
  ],
  [
    1,
    2,
    5,
    10,
    14,
    15,
    26,
    32,
    34,
    35,
    38,
    72,
    74,
    75,
    78,
    88,
    90,
    91,
    94,
    106,
    125
  ],
  [
    1,
    2,
    5,
    10,
    14,
    15,
    26,
    32,
    34,
    35,
    38,
    112,
    114,
    115,
    118,
    120
  ],
  [
    1,
    2,
    5,
    10,
    14,
    15,
    26,
    56,
    58,
    59,
    62,
    64,
    66,
    67,
    70,
    106,
    112,
    114,
    115,
    118,
    122
  ],
  [
    1,
    2,
    5,
    10,
    14,
    15,
    32,
    34,
    35,
    38,
    42,
    80,
    82,
    83,
    86,
    98,
    112,
    114,
    115,
    118,
    120
  ],
  [
    1,
    2,
    5,
    10,
    14,
    15,
    32,
    34,
    35,
    38,
    42,
    88,
    90,
    91,
    94,
    125
  ],
  [
    1,
    2,
    5,
    10,
    14,
    15,
    42,
    48,
    50,
    51,
    54,
    56,
    58,
    59,
    62,
    88,
    90,
    91,
    94,
    98,
    123
  ],
  [
    1,
    2,
    5,
    10,
    14,
    15,
    56,
    58,
    59,
    62,
    88,
    90,
    91,
    94,
    106,
    123
  ],
  [
    1,
    2,
    5,
    10,
    14,
    15,
    56,
    58,
    59,
    62,
    98,
    112,
    114,
    115,
    118,
    122
  ],
  [
    1,
    2,
    5,
    26,
    64,
    72,
    106
  ],
  [
    1,
    2,
    5,
    42,
    48,
    80,
    98
  ],
  [
    1,
    3,
    5,
    11,
    14,
    16,
    24,
    26,
    27,
    30,
    34,
    58,
    64,
    66,
    68,
    70,
    72,
    74,
    76,
    78,
    90,
    104,
    106,
    107,
    110,
    114,
    124
  ],
  [
    1,
    3,
    5,
    11,
    14,
    16,
    34,
    40,
    42,
    43,
    46,
    48,
    50,
    52,
    54,
    58,
    80,
    82,
    84,
    86,
    90,
    96,
    98,
    99,
    102,
    114,
    121
  ],
  [
    1,
    6,
    10,
    11,
    14,
    19,
    24,
    26,
    28,
    30,
    32,
    34,
    36,
    38,
    66,
    74,
    112,
    114,
    116,
    118,
    120
  ],
  [
    1,
    6,
    10,
    11,
    14,
    19,
    32,
    34,
    36,
    38,
    40,
    42,
    44,
    46,
    50,
    82,
    88,
    90,
    92,
    94,
    125
  ],
  [
    1,
    6,
    10,
    11,
    14,
    19,
    32,
    34,
    36,
    38,
    74,
    88,
    90,
    92,
    94,
    125
  ],
  [
    1,
    6,
    10,
    11,
    14,
    19,
    32,
    34,
    36,
    38,
    82,
    112,
    114,
    116,
    118,
    120
  ],
  [
    1,
    6,
    10,
    11,
    14,
    19,
    50,
    56,
    58,
    60,
    62,
    82,
    96,
    98,
    100,
    102,
    112,
    114,
    116,
    118,
    122
  ],
  [
    1,
    6,
    10,
    11,
    14,
    19,
    50,
    56,
    58,
    60,
    62,
    88,
    90,
    92,
    94,
    123
  ],
  [
    1,
    6,
    10,
    11,
    14,
    19,
    56,
    58,
    60,
    62,
    66,
    74,
    88,
    90,
    92,
    94,
    104,
    106,
    108,
    110,
    123
  ],
  [
    1,
    6,
    10,
    11,
    14,
    19,
    56,
    58,
    60,
    62,
    66,
    112,
    114,
    116,
    118,
    122
  ],
  [
    1,
    6,
    11,
    24,
    66,
    74,
    104
  ],
  [
    1,
    6,
    11,
    40,
    50,
    82,
    96
  ],
  [
    1,
    10,
    14,
    26,
    66,
    74,
    106
  ],
  [
    1,
    10,
    14,
    42,
    50,
    82,
    98
  ],
  [
    1,
    24,
    26,
    32,
    34,
    72,
    74
  ],
  [
    1,
    24,
    26,
    64,
    66,
    112,
    114
  ],
  [
    1,
    32,
    34,
    40,
    42,
    80,
    82
  ],
  [
    1,
    40,
    42,
    48,
    50,
    88,
    90
  ],
  [
    1,
    48,
    50,
    56,
    58,
    96,
    98
  ],
  [
    1,
    56,
    58,
    64,
    66,
    104,
    106
  ],
  [
    1,
    72,
    74,
    88,
    90,
    104,
    106
  ],
  [
    1,
    80,
    82,
    96,
    98,
    112,
    114
  ],
  [
    2,
    4,
    5,
    12,
    15,
    17,
    25,
    26,
    27,
    31,
    35,
    59,
    64,
    67,
    69,
    70,
    72,
    75,
    77,
    78,
    91,
    105,
    106,
    107,
    111,
    115,
    124
  ],
  [
    2,
    4,
    5,
    12,
    15,
    17,
    35,
    41,
    42,
    43,
    47,
    48,
    51,
    53,
    54,
    59,
    80,
    83,
    85,
    86,
    91,
    97,
    98,
    99,
    103,
    115,
    121
  ],
  [
    2,
    7,
    10,
    12,
    15,
    20,
    25,
    26,
    28,
    31,
    32,
    35,
    37,
    38,
    67,
    75,
    112,
    115,
    117,
    118,
    120
  ],
  [
    2,
    7,
    10,
    12,
    15,
    20,
    32,
    35,
    37,
    38,
    41,
    42,
    44,
    47,
    51,
    83,
    88,
    91,
    93,
    94,
    125
  ],
  [
    2,
    7,
    10,
    12,
    15,
    20,
    32,
    35,
    37,
    38,
    75,
    88,
    91,
    93,
    94,
    125
  ],
  [
    2,
    7,
    10,
    12,
    15,
    20,
    32,
    35,
    37,
    38,
    83,
    112,
    115,
    117,
    118,
    120
  ],
  [
    2,
    7,
    10,
    12,
    15,
    20,
    51,
    56,
    59,
    61,
    62,
    83,
    97,
    98,
    100,
    103,
    112,
    115,
    117,
    118,
    122
  ],
  [
    2,
    7,
    10,
    12,
    15,
    20,
    51,
    56,
    59,
    61,
    62,
    88,
    91,
    93,
    94,
    123
  ],
  [
    2,
    7,
    10,
    12,
    15,
    20,
    56,
    59,
    61,
    62,
    67,
    75,
    88,
    91,
    93,
    94,
    105,
    106,
    108,
    111,
    123
  ],
  [
    2,
    7,
    10,
    12,
    15,
    20,
    56,
    59,
    61,
    62,
    67,
    112,
    115,
    117,
    118,
    122
  ],
  [
    2,
    7,
    12,
    25,
    67,
    75,
    105
  ],
  [
    2,
    7,
    12,
    41,
    51,
    83,
    97
  ],
  [
    2,
    10,
    15,
    26,
    67,
    75,
    106
  ],
  [
    2,
    10,
    15,
    42,
    51,
    83,
    98
  ],
  [
    2,
    25,
    26,
    32,
    35,
    72,
    75
  ],
  [
    2,
    25,
    26,
    64,
    67,
    112,
    115
  ],
  [
    2,
    32,
    35,
    41,
    42,
    80,
    83
  ],
  [
    2,
    41,
    42,
    48,
    51,
    88,
    91
  ],
  [
    2,
    48,
    51,
    56,
    59,
    97,
    98
  ],
  [
    2,
    56,
    59,
    64,
    67,
    105,
    106
  ],
  [
    2,
    72,
    75,
    88,
    91,
    105,
    106
  ],
  [
    2,
    80,
    83,
    97,
    98,
    112,
    115
  ],
  [
    3,
    4,
    5,
    13,
    16,
    17,
    27,
    33,
    34,
    35,
    39,
    72,
    76,
    77,
    78,
    89,
    90,
    91,
    95,
    107,
    125
  ],
  [
    3,
    4,
    5,
    13,
    16,
    17,
    27,
    33,
    34,
    35,
    39,
    113,
    114,
    115,
    119,
    120
  ],
  [
    3,
    4,
    5,
    13,
    16,
    17,
    27,
    57,
    58,
    59,
    63,
    64,
    68,
    69,
    70,
    107,
    113,
    114,
    115,
    119,
    122
  ],
  [
    3,
    4,
    5,
    13,
    16,
    17,
    33,
    34,
    35,
    39,
    43,
    80,
    84,
    85,
    86,
    99,
    113,
    114,
    115,
    119,
    120
  ],
  [
    3,
    4,
    5,
    13,
    16,
    17,
    33,
    34,
    35,
    39,
    43,
    89,
    90,
    91,
    95,
    125
  ],
  [
    3,
    4,
    5,
    13,
    16,
    17,
    43,
    48,
    52,
    53,
    54,
    57,
    58,
    59,
    63,
    89,
    90,
    91,
    95,
    99,
    123
  ],
  [
    3,
    4,
    5,
    13,
    16,
    17,
    57,
    58,
    59,
    63,
    89,
    90,
    91,
    95,
    107,
    123
  ],
  [
    3,
    4,
    5,
    13,
    16,
    17,
    57,
    58,
    59,
    63,
    99,
    113,
    114,
    115,
    119,
    122
  ],
  [
    3,
    4,
    5,
    27,
    64,
    72,
    107
  ],
  [
    3,
    4,
    5,
    43,
    48,
    80,
    99
  ],
  [
    3,
    8,
    11,
    13,
    16,
    21,
    24,
    27,
    29,
    30,
    33,
    34,
    36,
    39,
    68,
    76,
    113,
    114,
    116,
    119,
    120
  ],
  [
    3,
    8,
    11,
    13,
    16,
    21,
    33,
    34,
    36,
    39,
    40,
    43,
    45,
    46,
    52,
    84,
    89,
    90,
    92,
    95,
    125
  ],
  [
    3,
    8,
    11,
    13,
    16,
    21,
    33,
    34,
    36,
    39,
    76,
    89,
    90,
    92,
    95,
    125
  ],
  [
    3,
    8,
    11,
    13,
    16,
    21,
    33,
    34,
    36,
    39,
    84,
    113,
    114,
    116,
    119,
    120
  ],
  [
    3,
    8,
    11,
    13,
    16,
    21,
    52,
    57,
    58,
    60,
    63,
    84,
    96,
    99,
    101,
    102,
    113,
    114,
    116,
    119,
    122
  ],
  [
    3,
    8,
    11,
    13,
    16,
    21,
    52,
    57,
    58,
    60,
    63,
    89,
    90,
    92,
    95,
    123
  ],
  [
    3,
    8,
    11,
    13,
    16,
    21,
    57,
    58,
    60,
    63,
    68,
    76,
    89,
    90,
    92,
    95,
    104,
    107,
    109,
    110,
    123
  ],
  [
    3,
    8,
    11,
    13,
    16,
    21,
    57,
    58,
    60,
    63,
    68,
    113,
    114,
    116,
    119,
    122
  ],
  [
    3,
    8,
    11,
    24,
    68,
    76,
    104
  ],
  [
    3,
    8,
    11,
    40,
    52,
    84,
    96
  ],
  [
    3,
    13,
    16,
    27,
    68,
    76,
    107
  ],
  [
    3,
    13,
    16,
    43,
    52,
    84,
    99
  ],
  [
    3,
    24,
    27,
    33,
    34,
    72,
    76
  ],
  [
    3,
    24,
    27,
    64,
    68,
    113,
    114
  ],
  [
    3,
    33,
    34,
    40,
    43,
    80,
    84
  ],
  [
    3,
    40,
    43,
    48,
    52,
    89,
    90
  ],
  [
    3,
    48,
    52,
    57,
    58,
    96,
    99
  ],
  [
    3,
    57,
    58,
    64,
    68,
    104,
    107
  ],
  [
    3,
    72,
    76,
    89,
    90,
    104,
    107
  ],
  [
    3,
    80,
    84,
    96,
    99,
    113,
    114
  ],
  [
    4,
    9,
    12,
    13,
    17,
    22,
    25,
    27,
    29,
    31,
    33,
    35,
    37,
    39,
    69,
    77,
    113,
    115,
    117,
    119,
    120
  ],
  [
    4,
    9,
    12,
    13,
    17,
    22,
    33,
    35,
    37,
    39,
    41,
    43,
    45,
    47,
    53,
    85,
    89,
    91,
    93,
    95,
    125
  ],
  [
    4,
    9,
    12,
    13,
    17,
    22,
    33,
    35,
    37,
    39,
    77,
    89,
    91,
    93,
    95,
    125
  ],
  [
    4,
    9,
    12,
    13,
    17,
    22,
    33,
    35,
    37,
    39,
    85,
    113,
    115,
    117,
    119,
    120
  ],
  [
    4,
    9,
    12,
    13,
    17,
    22,
    53,
    57,
    59,
    61,
    63,
    85,
    97,
    99,
    101,
    103,
    113,
    115,
    117,
    119,
    122
  ],
  [
    4,
    9,
    12,
    13,
    17,
    22,
    53,
    57,
    59,
    61,
    63,
    89,
    91,
    93,
    95,
    123
  ],
  [
    4,
    9,
    12,
    13,
    17,
    22,
    57,
    59,
    61,
    63,
    69,
    77,
    89,
    91,
    93,
    95,
    105,
    107,
    109,
    111,
    123
  ],
  [
    4,
    9,
    12,
    13,
    17,
    22,
    57,
    59,
    61,
    63,
    69,
    113,
    115,
    117,
    119,
    122
  ],
  [
    4,
    9,
    12,
    25,
    69,
    77,
    105
  ],
  [
    4,
    9,
    12,
    41,
    53,
    85,
    97
  ],
  [
    4,
    13,
    17,
    27,
    69,
    77,
    107
  ],
  [
    4,
    13,
    17,
    43,
    53,
    85,
    99
  ],
  [
    4,
    25,
    27,
    33,
    35,
    72,
    77
  ],
  [
    4,
    25,
    27,
    64,
    69,
    113,
    115
  ],
  [
    4,
    33,
    35,
    41,
    43,
    80,
    85
  ],
  [
    4,
    41,
    43,
    48,
    53,
    89,
    91
  ],
  [
    4,
    48,
    53,
    57,
    59,
    97,
    99
  ],
  [
    4,
    57,
    59,
    64,
    69,
    105,
    107
  ],
  [
    4,
    72,
    77,
    89,
    91,
    105,
    107
  ],
  [
    4,
    80,
    85,
    97,
    99,
    113,
    115
  ],
  [
    5,
    14,
    15,
    16,
    17,
    23,
    26,
    27,
    30,
    31,
    34,
    35,
    38,
    39,
    70,
    78,
    114,
    115,
    118,
    119,
    120
  ],
  [
    5,
    14,
    15,
    16,
    17,
    23,
    34,
    35,
    38,
    39,
    42,
    43,
    46,
    47,
    54,
    86,
    90,
    91,
    94,
    95,
    125
  ],
  [
    5,
    14,
    15,
    16,
    17,
    23,
    34,
    35,
    38,
    39,
    78,
    90,
    91,
    94,
    95,
    125
  ],
  [
    5,
    14,
    15,
    16,
    17,
    23,
    34,
    35,
    38,
    39,
    86,
    114,
    115,
    118,
    119,
    120
  ],
  [
    5,
    14,
    15,
    16,
    17,
    23,
    54,
    58,
    59,
    62,
    63,
    86,
    98,
    99,
    102,
    103,
    114,
    115,
    118,
    119,
    122
  ],
  [
    5,
    14,
    15,
    16,
    17,
    23,
    54,
    58,
    59,
    62,
    63,
    90,
    91,
    94,
    95,
    123
  ],
  [
    5,
    14,
    15,
    16,
    17,
    23,
    58,
    59,
    62,
    63,
    70,
    78,
    90,
    91,
    94,
    95,
    106,
    107,
    110,
    111,
    123
  ],
  [
    5,
    14,
    15,
    16,
    17,
    23,
    58,
    59,
    62,
    63,
    70,
    114,
    115,
    118,
    119,
    122
  ],
  [
    5,
    14,
    15,
    26,
    70,
    78,
    106
  ],
  [
    5,
    14,
    15,
    42,
    54,
    86,
    98
  ],
  [
    5,
    16,
    17,
    27,
    70,
    78,
    107
  ],
  [
    5,
    16,
    17,
    43,
    54,
    86,
    99
  ],
  [
    5,
    26,
    27,
    34,
    35,
    72,
    78
  ],
  [
    5,
    26,
    27,
    64,
    70,
    114,
    115
  ],
  [
    5,
    34,
    35,
    42,
    43,
    80,
    86
  ],
  [
    5,
    42,
    43,
    48,
    54,
    90,
    91
  ],
  [
    5,
    48,
    54,
    58,
    59,
    98,
    99
  ],
  [
    5,
    58,
    59,
    64,
    70,
    106,
    107
  ],
  [
    5,
    72,
    78,
    90,
    91,
    106,
    107
  ],
  [
    5,
    80,
    86,
    98,
    99,
    114,
    115
  ],
  [
    6,
    7,
    10,
    18,
    19,
    20,
    28,
    32,
    36,
    37,
    38,
    73,
    74,
    75,
    79,
    88,
    92,
    93,
    94,
    108,
    125
  ],
  [
    6,
    7,
    10,
    18,
    19,
    20,
    28,
    32,
    36,
    37,
    38,
    112,
    116,
    117,
    118,
    120
  ],
  [
    6,
    7,
    10,
    18,
    19,
    20,
    28,
    56,
    60,
    61,
    62,
    65,
    66,
    67,
    71,
    108,
    112,
    116,
    117,
    118,
    122
  ],
  [
    6,
    7,
    10,
    18,
    19,
    20,
    32,
    36,
    37,
    38,
    44,
    81,
    82,
    83,
    87,
    100,
    112,
    116,
    117,
    118,
    120
  ],
  [
    6,
    7,
    10,
    18,
    19,
    20,
    32,
    36,
    37,
    38,
    44,
    88,
    92,
    93,
    94,
    125
  ],
  [
    6,
    7,
    10,
    18,
    19,
    20,
    44,
    49,
    50,
    51,
    55,
    56,
    60,
    61,
    62,
    88,
    92,
    93,
    94,
    100,
    123
  ],
  [
    6,
    7,
    10,
    18,
    19,
    20,
    56,
    60,
    61,
    62,
    88,
    92,
    93,
    94,
    108,
    123
  ],
  [
    6,
    7,
    10,
    18,
    19,
    20,
    56,
    60,
    61,
    62,
    100,
    112,
    116,
    117,
    118,
    122
  ],
  [
    6,
    7,
    18,
    28,
    65,
    73,
    108
  ],
  [
    6,
    7,
    18,
    44,
    49,
    81,
    100
  ],
  [
    6,
    8,
    11,
    18,
    19,
    21,
    24,
    28,
    29,
    30,
    36,
    60,
    65,
    66,
    68,
    71,
    73,
    74,
    76,
    79,
    92,
    104,
    108,
    109,
    110,
    116,
    124
  ],
  [
    6,
    8,
    11,
    18,
    19,
    21,
    36,
    40,
    44,
    45,
    46,
    49,
    50,
    52,
    55,
    60,
    81,
    82,
    84,
    87,
    92,
    96,
    100,
    101,
    102,
    116,
    121
  ],
  [
    6,
    10,
    19,
    28,
    66,
    74,
    108
  ],
  [
    6,
    10,
    19,
    44,
    50,
    82,
    100
  ],
  [
    6,
    24,
    28,
    32,
    36,
    73,
    74
  ],
  [
    6,
    24,
    28,
    65,
    66,
    112,
    116
  ],
  [
    6,
    32,
    36,
    40,
    44,
    81,
    82
  ],
  [
    6,
    40,
    44,
    49,
    50,
    88,
    92
  ],
  [
    6,
    49,
    50,
    56,
    60,
    96,
    100
  ],
  [
    6,
    56,
    60,
    65,
    66,
    104,
    108
  ],
  [
    6,
    73,
    74,
    88,
    92,
    104,
    108
  ],
  [
    6,
    81,
    82,
    96,
    100,
    112,
    116
  ],
  [
    7,
    9,
    12,
    18,
    20,
    22,
    25,
    28,
    29,
    31,
    37,
    61,
    65,
    67,
    69,
    71,
    73,
    75,
    77,
    79,
    93,
    105,
    108,
    109,
    111,
    117,
    124
  ],
  [
    7,
    9,
    12,
    18,
    20,
    22,
    37,
    41,
    44,
    45,
    47,
    49,
    51,
    53,
    55,
    61,
    81,
    83,
    85,
    87,
    93,
    97,
    100,
    101,
    103,
    117,
    121
  ],
  [
    7,
    10,
    20,
    28,
    67,
    75,
    108
  ],
  [
    7,
    10,
    20,
    44,
    51,
    83,
    100
  ],
  [
    7,
    25,
    28,
    32,
    37,
    73,
    75
  ],
  [
    7,
    25,
    28,
    65,
    67,
    112,
    117
  ],
  [
    7,
    32,
    37,
    41,
    44,
    81,
    83
  ],
  [
    7,
    41,
    44,
    49,
    51,
    88,
    93
  ],
  [
    7,
    49,
    51,
    56,
    61,
    97,
    100
  ],
  [
    7,
    56,
    61,
    65,
    67,
    105,
    108
  ],
  [
    7,
    73,
    75,
    88,
    93,
    105,
    108
  ],
  [
    7,
    81,
    83,
    97,
    100,
    112,
    117
  ],
  [
    8,
    9,
    13,
    18,
    21,
    22,
    29,
    33,
    36,
    37,
    39,
    73,
    76,
    77,
    79,
    89,
    92,
    93,
    95,
    109,
    125
  ],
  [
    8,
    9,
    13,
    18,
    21,
    22,
    29,
    33,
    36,
    37,
    39,
    113,
    116,
    117,
    119,
    120
  ],
  [
    8,
    9,
    13,
    18,
    21,
    22,
    29,
    57,
    60,
    61,
    63,
    65,
    68,
    69,
    71,
    109,
    113,
    116,
    117,
    119,
    122
  ],
  [
    8,
    9,
    13,
    18,
    21,
    22,
    33,
    36,
    37,
    39,
    45,
    81,
    84,
    85,
    87,
    101,
    113,
    116,
    117,
    119,
    120
  ],
  [
    8,
    9,
    13,
    18,
    21,
    22,
    33,
    36,
    37,
    39,
    45,
    89,
    92,
    93,
    95,
    125
  ],
  [
    8,
    9,
    13,
    18,
    21,
    22,
    45,
    49,
    52,
    53,
    55,
    57,
    60,
    61,
    63,
    89,
    92,
    93,
    95,
    101,
    123
  ],
  [
    8,
    9,
    13,
    18,
    21,
    22,
    57,
    60,
    61,
    63,
    89,
    92,
    93,
    95,
    109,
    123
  ],
  [
    8,
    9,
    13,
    18,
    21,
    22,
    57,
    60,
    61,
    63,
    101,
    113,
    116,
    117,
    119,
    122
  ],
  [
    8,
    9,
    18,
    29,
    65,
    73,
    109
  ],
  [
    8,
    9,
    18,
    45,
    49,
    81,
    101
  ],
  [
    8,
    13,
    21,
    29,
    68,
    76,
    109
  ],
  [
    8,
    13,
    21,
    45,
    52,
    84,
    101
  ],
  [
    8,
    24,
    29,
    33,
    36,
    73,
    76
  ],
  [
    8,
    24,
    29,
    65,
    68,
    113,
    116
  ],
  [
    8,
    33,
    36,
    40,
    45,
    81,
    84
  ],
  [
    8,
    40,
    45,
    49,
    52,
    89,
    92
  ],
  [
    8,
    49,
    52,
    57,
    60,
    96,
    101
  ],
  [
    8,
    57,
    60,
    65,
    68,
    104,
    109
  ],
  [
    8,
    73,
    76,
    89,
    92,
    104,
    109
  ],
  [
    8,
    81,
    84,
    96,
    101,
    113,
    116
  ],
  [
    9,
    13,
    22,
    29,
    69,
    77,
    109
  ],
  [
    9,
    13,
    22,
    45,
    53,
    85,
    101
  ],
  [
    9,
    25,
    29,
    33,
    37,
    73,
    77
  ],
  [
    9,
    25,
    29,
    65,
    69,
    113,
    117
  ],
  [
    9,
    33,
    37,
    41,
    45,
    81,
    85
  ],
  [
    9,
    41,
    45,
    49,
    53,
    89,
    93
  ],
  [
    9,
    49,
    53,
    57,
    61,
    97,
    101
  ],
  [
    9,
    57,
    61,
    65,
    69,
    105,
    109
  ],
  [
    9,
    73,
    77,
    89,
    93,
    105,
    109
  ],
  [
    9,
    81,
    85,
    97,
    101,
    113,
    117
  ],
  [
    10,
    14,
    15,
    19,
    20,
    23,
    26,
    28,
    30,
    31,
    38,
    62,
    66,
    67,
    70,
    71,
    74,
    75,
    78,
    79,
    94,
    106,
    108,
    110,
    111,
    118,
    124
  ],
  [
    10,
    14,
    15,
    19,
    20,
    23,
    38,
    42,
    44,
    46,
    47,
    50,
    51,
    54,
    55,
    62,
    82,
    83,
    86,
    87,
    94,
    98,
    100,
    102,
    103,
    118,
    121
  ],
  [
    10,
    26,
    28,
    32,
    38,
    74,
    75
  ],
  [
    10,
    26,
    28,
    66,
    67,
    112,
    118
  ],
  [
    10,
    32,
    38,
    42,
    44,
    82,
    83
  ],
  [
    10,
    42,
    44,
    50,
    51,
    88,
    94
  ],
  [
    10,
    50,
    51,
    56,
    62,
    98,
    100
  ],
  [
    10,
    56,
    62,
    66,
    67,
    106,
    108
  ],
  [
    10,
    74,
    75,
    88,
    94,
    106,
    108
  ],
  [
    10,
    82,
    83,
    98,
    100,
    112,
    118
  ],
  [
    11,
    14,
    16,
    19,
    21,
    23,
    30,
    34,
    36,
    38,
    39,
    74,
    76,
    78,
    79,
    90,
    92,
    94,
    95,
    110,
    125
  ],
  [
    11,
    14,
    16,
    19,
    21,
    23,
    30,
    34,
    36,
    38,
    39,
    114,
    116,
    118,
    119,
    120
  ],
  [
    11,
    14,
    16,
    19,
    21,
    23,
    30,
    58,
    60,
    62,
    63,
    66,
    68,
    70,
    71,
    110,
    114,
    116,
    118,
    119,
    122
  ],
  [
    11,
    14,
    16,
    19,
    21,
    23,
    34,
    36,
    38,
    39,
    46,
    82,
    84,
    86,
    87,
    102,
    114,
    116,
    118,
    119,
    120
  ],
  [
    11,
    14,
    16,
    19,
    21,
    23,
    34,
    36,
    38,
    39,
    46,
    90,
    92,
    94,
    95,
    125
  ],
  [
    11,
    14,
    16,
    19,
    21,
    23,
    46,
    50,
    52,
    54,
    55,
    58,
    60,
    62,
    63,
    90,
    92,
    94,
    95,
    102,
    123
  ],
  [
    11,
    14,
    16,
    19,
    21,
    23,
    58,
    60,
    62,
    63,
    90,
    92,
    94,
    95,
    110,
    123
  ],
  [
    11,
    14,
    16,
    19,
    21,
    23,
    58,
    60,
    62,
    63,
    102,
    114,
    116,
    118,
    119,
    122
  ],
  [
    11,
    14,
    19,
    30,
    66,
    74,
    110
  ],
  [
    11,
    14,
    19,
    46,
    50,
    82,
    102
  ],
  [
    11,
    16,
    21,
    30,
    68,
    76,
    110
  ],
  [
    11,
    16,
    21,
    46,
    52,
    84,
    102
  ],
  [
    11,
    24,
    30,
    34,
    36,
    74,
    76
  ],
  [
    11,
    24,
    30,
    66,
    68,
    114,
    116
  ],
  [
    11,
    34,
    36,
    40,
    46,
    82,
    84
  ],
  [
    11,
    40,
    46,
    50,
    52,
    90,
    92
  ],
  [
    11,
    50,
    52,
    58,
    60,
    96,
    102
  ],
  [
    11,
    58,
    60,
    66,
    68,
    104,
    110
  ],
  [
    11,
    74,
    76,
    90,
    92,
    104,
    110
  ],
  [
    11,
    82,
    84,
    96,
    102,
    114,
    116
  ],
  [
    12,
    15,
    17,
    20,
    22,
    23,
    31,
    35,
    37,
    38,
    39,
    75,
    77,
    78,
    79,
    91,
    93,
    94,
    95,
    111,
    125
  ],
  [
    12,
    15,
    17,
    20,
    22,
    23,
    31,
    35,
    37,
    38,
    39,
    115,
    117,
    118,
    119,
    120
  ],
  [
    12,
    15,
    17,
    20,
    22,
    23,
    31,
    59,
    61,
    62,
    63,
    67,
    69,
    70,
    71,
    111,
    115,
    117,
    118,
    119,
    122
  ],
  [
    12,
    15,
    17,
    20,
    22,
    23,
    35,
    37,
    38,
    39,
    47,
    83,
    85,
    86,
    87,
    103,
    115,
    117,
    118,
    119,
    120
  ],
  [
    12,
    15,
    17,
    20,
    22,
    23,
    35,
    37,
    38,
    39,
    47,
    91,
    93,
    94,
    95,
    125
  ],
  [
    12,
    15,
    17,
    20,
    22,
    23,
    47,
    51,
    53,
    54,
    55,
    59,
    61,
    62,
    63,
    91,
    93,
    94,
    95,
    103,
    123
  ],
  [
    12,
    15,
    17,
    20,
    22,
    23,
    59,
    61,
    62,
    63,
    91,
    93,
    94,
    95,
    111,
    123
  ],
  [
    12,
    15,
    17,
    20,
    22,
    23,
    59,
    61,
    62,
    63,
    103,
    115,
    117,
    118,
    119,
    122
  ],
  [
    12,
    15,
    20,
    31,
    67,
    75,
    111
  ],
  [
    12,
    15,
    20,
    47,
    51,
    83,
    103
  ],
  [
    12,
    17,
    22,
    31,
    69,
    77,
    111
  ],
  [
    12,
    17,
    22,
    47,
    53,
    85,
    103
  ],
  [
    12,
    25,
    31,
    35,
    37,
    75,
    77
  ],
  [
    12,
    25,
    31,
    67,
    69,
    115,
    117
  ],
  [
    12,
    35,
    37,
    41,
    47,
    83,
    85
  ],
  [
    12,
    41,
    47,
    51,
    53,
    91,
    93
  ],
  [
    12,
    51,
    53,
    59,
    61,
    97,
    103
  ],
  [
    12,
    59,
    61,
    67,
    69,
    105,
    111
  ],
  [
    12,
    75,
    77,
    91,
    93,
    105,
    111
  ],
  [
    12,
    83,
    85,
    97,
    103,
    115,
    117
  ],
  [
    13,
    16,
    17,
    21,
    22,
    23,
    27,
    29,
    30,
    31,
    39,
    63,
    68,
    69,
    70,
    71,
    76,
    77,
    78,
    79,
    95,
    107,
    109,
    110,
    111,
    119,
    124
  ],
  [
    13,
    16,
    17,
    21,
    22,
    23,
    39,
    43,
    45,
    46,
    47,
    52,
    53,
    54,
    55,
    63,
    84,
    85,
    86,
    87,
    95,
    99,
    101,
    102,
    103,
    119,
    121
  ],
  [
    13,
    27,
    29,
    33,
    39,
    76,
    77
  ],
  [
    13,
    27,
    29,
    68,
    69,
    113,
    119
  ],
  [
    13,
    33,
    39,
    43,
    45,
    84,
    85
  ],
  [
    13,
    43,
    45,
    52,
    53,
    89,
    95
  ],
  [
    13,
    52,
    53,
    57,
    63,
    99,
    101
  ],
  [
    13,
    57,
    63,
    68,
    69,
    107,
    109
  ],
  [
    13,
    76,
    77,
    89,
    95,
    107,
    109
  ],
  [
    13,
    84,
    85,
    99,
    101,
    113,
    119
  ],
  [
    14,
    16,
    23,
    30,
    70,
    78,
    110
  ],
  [
    14,
    16,
    23,
    46,
    54,
    86,
    102
  ],
  [
    14,
    26,
    30,
    34,
    38,
    74,
    78
  ],
  [
    14,
    26,
    30,
    66,
    70,
    114,
    118
  ],
  [
    14,
    34,
    38,
    42,
    46,
    82,
    86
  ],
  [
    14,
    42,
    46,
    50,
    54,
    90,
    94
  ],
  [
    14,
    50,
    54,
    58,
    62,
    98,
    102
  ],
  [
    14,
    58,
    62,
    66,
    70,
    106,
    110
  ],
  [
    14,
    74,
    78,
    90,
    94,
    106,
    110
  ],
  [
    14,
    82,
    86,
    98,
    102,
    114,
    118
  ],
  [
    15,
    17,
    23,
    31,
    70,
    78,
    111
  ],
  [
    15,
    17,
    23,
    47,
    54,
    86,
    103
  ],
  [
    15,
    26,
    31,
    35,
    38,
    75,
    78
  ],
  [
    15,
    26,
    31,
    67,
    70,
    115,
    118
  ],
  [
    15,
    35,
    38,
    42,
    47,
    83,
    86
  ],
  [
    15,
    42,
    47,
    51,
    54,
    91,
    94
  ],
  [
    15,
    51,
    54,
    59,
    62,
    98,
    103
  ],
  [
    15,
    59,
    62,
    67,
    70,
    106,
    111
  ],
  [
    15,
    75,
    78,
    91,
    94,
    106,
    111
  ],
  [
    15,
    83,
    86,
    98,
    103,
    115,
    118
  ],
  [
    16,
    27,
    30,
    34,
    39,
    76,
    78
  ],
  [
    16,
    27,
    30,
    68,
    70,
    114,
    119
  ],
  [
    16,
    34,
    39,
    43,
    46,
    84,
    86
  ],
  [
    16,
    43,
    46,
    52,
    54,
    90,
    95
  ],
  [
    16,
    52,
    54,
    58,
    63,
    99,
    102
  ],
  [
    16,
    58,
    63,
    68,
    70,
    107,
    110
  ],
  [
    16,
    76,
    78,
    90,
    95,
    107,
    110
  ],
  [
    16,
    84,
    86,
    99,
    102,
    114,
    119
  ],
  [
    17,
    27,
    31,
    35,
    39,
    77,
    78
  ],
  [
    17,
    27,
    31,
    69,
    70,
    115,
    119
  ],
  [
    17,
    35,
    39,
    43,
    47,
    85,
    86
  ],
  [
    17,
    43,
    47,
    53,
    54,
    91,
    95
  ],
  [
    17,
    53,
    54,
    59,
    63,
    99,
    103
  ],
  [
    17,
    59,
    63,
    69,
    70,
    107,
    111
  ],
  [
    17,
    77,
    78,
    91,
    95,
    107,
    111
  ],
  [
    17,
    85,
    86,
    99,
    103,
    115,
    119
  ],
  [
    18,
    19,
    20,
    21,
    22,
    23,
    28,
    29,
    30,
    31,
    36,
    37,
    38,
    39,
    71,
    79,
    116,
    117,
    118,
    119,
    120
  ],
  [
    18,
    19,
    20,
    21,
    22,
    23,
    36,
    37,
    38,
    39,
    44,
    45,
    46,
    47,
    55,
    87,
    92,
    93,
    94,
    95,
    125
  ],
  [
    18,
    19,
    20,
    21,
    22,
    23,
    36,
    37,
    38,
    39,
    79,
    92,
    93,
    94,
    95,
    125
  ],
  [
    18,
    19,
    20,
    21,
    22,
    23,
    36,
    37,
    38,
    39,
    87,
    116,
    117,
    118,
    119,
    120
  ],
  [
    18,
    19,
    20,
    21,
    22,
    23,
    55,
    60,
    61,
    62,
    63,
    87,
    100,
    101,
    102,
    103,
    116,
    117,
    118,
    119,
    122
  ],
  [
    18,
    19,
    20,
    21,
    22,
    23,
    55,
    60,
    61,
    62,
    63,
    92,
    93,
    94,
    95,
    123
  ],
  [
    18,
    19,
    20,
    21,
    22,
    23,
    60,
    61,
    62,
    63,
    71,
    79,
    92,
    93,
    94,
    95,
    108,
    109,
    110,
    111,
    123
  ],
  [
    18,
    19,
    20,
    21,
    22,
    23,
    60,
    61,
    62,
    63,
    71,
    116,
    117,
    118,
    119,
    122
  ],
  [
    18,
    19,
    20,
    28,
    71,
    79,
    108
  ],
  [
    18,
    19,
    20,
    44,
    55,
    87,
    100
  ],
  [
    18,
    21,
    22,
    29,
    71,
    79,
    109
  ],
  [
    18,
    21,
    22,
    45,
    55,
    87,
    101
  ],
  [
    18,
    28,
    29,
    36,
    37,
    73,
    79
  ],
  [
    18,
    28,
    29,
    65,
    71,
    116,
    117
  ],
  [
    18,
    36,
    37,
    44,
    45,
    81,
    87
  ],
  [
    18,
    44,
    45,
    49,
    55,
    92,
    93
  ],
  [
    18,
    49,
    55,
    60,
    61,
    100,
    101
  ],
  [
    18,
    60,
    61,
    65,
    71,
    108,
    109
  ],
  [
    18,
    73,
    79,
    92,
    93,
    108,
    109
  ],
  [
    18,
    81,
    87,
    100,
    101,
    116,
    117
  ],
  [
    19,
    21,
    23,
    30,
    71,
    79,
    110
  ],
  [
    19,
    21,
    23,
    46,
    55,
    87,
    102
  ],
  [
    19,
    28,
    30,
    36,
    38,
    74,
    79
  ],
  [
    19,
    28,
    30,
    66,
    71,
    116,
    118
  ],
  [
    19,
    36,
    38,
    44,
    46,
    82,
    87
  ],
  [
    19,
    44,
    46,
    50,
    55,
    92,
    94
  ],
  [
    19,
    50,
    55,
    60,
    62,
    100,
    102
  ],
  [
    19,
    60,
    62,
    66,
    71,
    108,
    110
  ],
  [
    19,
    74,
    79,
    92,
    94,
    108,
    110
  ],
  [
    19,
    82,
    87,
    100,
    102,
    116,
    118
  ],
  [
    20,
    22,
    23,
    31,
    71,
    79,
    111
  ],
  [
    20,
    22,
    23,
    47,
    55,
    87,
    103
  ],
  [
    20,
    28,
    31,
    37,
    38,
    75,
    79
  ],
  [
    20,
    28,
    31,
    67,
    71,
    117,
    118
  ],
  [
    20,
    37,
    38,
    44,
    47,
    83,
    87
  ],
  [
    20,
    44,
    47,
    51,
    55,
    93,
    94
  ],
  [
    20,
    51,
    55,
    61,
    62,
    100,
    103
  ],
  [
    20,
    61,
    62,
    67,
    71,
    108,
    111
  ],
  [
    20,
    75,
    79,
    93,
    94,
    108,
    111
  ],
  [
    20,
    83,
    87,
    100,
    103,
    117,
    118
  ],
  [
    21,
    29,
    30,
    36,
    39,
    76,
    79
  ],
  [
    21,
    29,
    30,
    68,
    71,
    116,
    119
  ],
  [
    21,
    36,
    39,
    45,
    46,
    84,
    87
  ],
  [
    21,
    45,
    46,
    52,
    55,
    92,
    95
  ],
  [
    21,
    52,
    55,
    60,
    63,
    101,
    102
  ],
  [
    21,
    60,
    63,
    68,
    71,
    109,
    110
  ],
  [
    21,
    76,
    79,
    92,
    95,
    109,
    110
  ],
  [
    21,
    84,
    87,
    101,
    102,
    116,
    119
  ],
  [
    22,
    29,
    31,
    37,
    39,
    77,
    79
  ],
  [
    22,
    29,
    31,
    69,
    71,
    117,
    119
  ],
  [
    22,
    37,
    39,
    45,
    47,
    85,
    87
  ],
  [
    22,
    45,
    47,
    53,
    55,
    93,
    95
  ],
  [
    22,
    53,
    55,
    61,
    63,
    101,
    103
  ],
  [
    22,
    61,
    63,
    69,
    71,
    109,
    111
  ],
  [
    22,
    77,
    79,
    93,
    95,
    109,
    111
  ],
  [
    22,
    85,
    87,
    101,
    103,
    117,
    119
  ],
  [
    23,
    30,
    31,
    38,
    39,
    78,
    79
  ],
  [
    23,
    30,
    31,
    70,
    71,
    118,
    119
  ],
  [
    23,
    38,
    39,
    46,
    47,
    86,
    87
  ],
  [
    23,
    46,
    47,
    54,
    55,
    94,
    95
  ],
  [
    23,
    54,
    55,
    62,
    63,
    102,
    103
  ],
  [
    23,
    62,
    63,
    70,
    71,
    110,
    111
  ],
  [
    23,
    78,
    79,
    94,
    95,
    110,
    111
  ],
  [
    23,
    86,
    87,
    102,
    103,
    118,
    119
  ],
  [
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    120,
    124,
    125
  ],
  [
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    122,
    124
  ],
  [
    24,
    25,
    26,
    27,
    64,
    72,
    124
  ],
  [
    24,
    25,
    26,
    28,
    32,
    112,
    120
  ],
  [
    24,
    25,
    27,
    29,
    33,
    113,
    120
  ],
  [
    24,
    25,
    28,
    29,
    65,
    73,
    124
  ],
  [
    24,
    26,
    27,
    30,
    34,
    114,
    120
  ],
  [
    24,
    26,
    28,
    30,
    66,
    74,
    124
  ],
  [
    24,
    27,
    29,
    30,
    68,
    76,
    124
  ],
  [
    24,
    28,
    29,
    30,
    36,
    116,
    120
  ],
  [
    24,
    64,
    65,
    66,
    68,
    104,
    124
  ],
  [
    24,
    72,
    73,
    74,
    76,
    104,
    124
  ],
  [
    25,
    26,
    27,
    31,
    35,
    115,
    120
  ],
  [
    25,
    26,
    28,
    31,
    67,
    75,
    124
  ],
  [
    25,
    27,
    29,
    31,
    69,
    77,
    124
  ],
  [
    25,
    28,
    29,
    31,
    37,
    117,
    120
  ],
  [
    25,
    64,
    65,
    67,
    69,
    105,
    124
  ],
  [
    25,
    72,
    73,
    75,
    77,
    105,
    124
  ],
  [
    26,
    27,
    30,
    31,
    70,
    78,
    124
  ],
  [
    26,
    28,
    30,
    31,
    38,
    118,
    120
  ],
  [
    26,
    64,
    66,
    67,
    70,
    106,
    124
  ],
  [
    26,
    72,
    74,
    75,
    78,
    106,
    124
  ],
  [
    27,
    29,
    30,
    31,
    39,
    119,
    120
  ],
  [
    27,
    64,
    68,
    69,
    70,
    107,
    124
  ],
  [
    27,
    72,
    76,
    77,
    78,
    107,
    124
  ],
  [
    28,
    29,
    30,
    31,
    71,
    79,
    124
  ],
  [
    28,
    65,
    66,
    67,
    71,
    108,
    124
  ],
  [
    28,
    73,
    74,
    75,
    79,
    108,
    124
  ],
  [
    29,
    65,
    68,
    69,
    71,
    109,
    124
  ],
  [
    29,
    73,
    76,
    77,
    79,
    109,
    124
  ],
  [
    30,
    66,
    68,
    70,
    71,
    110,
    124
  ],
  [
    30,
    74,
    76,
    78,
    79,
    110,
    124
  ],
  [
    31,
    67,
    69,
    70,
    71,
    111,
    124
  ],
  [
    31,
    75,
    77,
    78,
    79,
    111,
    124
  ],
  [
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    120,
    121,
    125
  ],
  [
    32,
    40,
    41,
    42,
    44,
    88,
    125
  ],
  [
    32,
    72,
    73,
    74,
    75,
    88,
    125
  ],
  [
    32,
    80,
    81,
    82,
    83,
    112,
    120
  ],
  [
    33,
    40,
    41,
    43,
    45,
    89,
    125
  ],
  [
    33,
    72,
    73,
    76,
    77,
    89,
    125
  ],
  [
    33,
    80,
    81,
    84,
    85,
    113,
    120
  ],
  [
    34,
    40,
    42,
    43,
    46,
    90,
    125
  ],
  [
    34,
    72,
    74,
    76,
    78,
    90,
    125
  ],
  [
    34,
    80,
    82,
    84,
    86,
    114,
    120
  ],
  [
    35,
    41,
    42,
    43,
    47,
    91,
    125
  ],
  [
    35,
    72,
    75,
    77,
    78,
    91,
    125
  ],
  [
    35,
    80,
    83,
    85,
    86,
    115,
    120
  ],
  [
    36,
    40,
    44,
    45,
    46,
    92,
    125
  ],
  [
    36,
    73,
    74,
    76,
    79,
    92,
    125
  ],
  [
    36,
    81,
    82,
    84,
    87,
    116,
    120
  ],
  [
    37,
    41,
    44,
    45,
    47,
    93,
    125
  ],
  [
    37,
    73,
    75,
    77,
    79,
    93,
    125
  ],
  [
    37,
    81,
    83,
    85,
    87,
    117,
    120
  ],
  [
    38,
    42,
    44,
    46,
    47,
    94,
    125
  ],
  [
    38,
    74,
    75,
    78,
    79,
    94,
    125
  ],
  [
    38,
    82,
    83,
    86,
    87,
    118,
    120
  ],
  [
    39,
    43,
    45,
    46,
    47,
    95,
    125
  ],
  [
    39,
    76,
    77,
    78,
    79,
    95,
    125
  ],
  [
    39,
    84,
    85,
    86,
    87,
    119,
    120
  ],
  [
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    121,
    123,
    125
  ],
  [
    40,
    41,
    42,
    43,
    48,
    80,
    121
  ],
  [
    40,
    41,
    44,
    45,
    49,
    81,
    121
  ],
  [
    40,
    42,
    44,
    46,
    50,
    82,
    121
  ],
  [
    40,
    43,
    45,
    46,
    52,
    84,
    121
  ],
  [
    40,
    48,
    49,
    50,
    52,
    96,
    121
  ],
  [
    40,
    80,
    81,
    82,
    84,
    96,
    121
  ],
  [
    41,
    42,
    44,
    47,
    51,
    83,
    121
  ],
  [
    41,
    43,
    45,
    47,
    53,
    85,
    121
  ],
  [
    41,
    48,
    49,
    51,
    53,
    97,
    121
  ],
  [
    41,
    80,
    81,
    83,
    85,
    97,
    121
  ],
  [
    42,
    43,
    46,
    47,
    54,
    86,
    121
  ],
  [
    42,
    48,
    50,
    51,
    54,
    98,
    121
  ],
  [
    42,
    80,
    82,
    83,
    86,
    98,
    121
  ],
  [
    43,
    48,
    52,
    53,
    54,
    99,
    121
  ],
  [
    43,
    80,
    84,
    85,
    86,
    99,
    121
  ],
  [
    44,
    45,
    46,
    47,
    55,
    87,
    121
  ],
  [
    44,
    49,
    50,
    51,
    55,
    100,
    121
  ],
  [
    44,
    81,
    82,
    83,
    87,
    100,
    121
  ],
  [
    45,
    49,
    52,
    53,
    55,
    101,
    121
  ],
  [
    45,
    81,
    84,
    85,
    87,
    101,
    121
  ],
  [
    46,
    50,
    52,
    54,
    55,
    102,
    121
  ],
  [
    46,
    82,
    84,
    86,
    87,
    102,
    121
  ],
  [
    47,
    51,
    53,
    54,
    55,
    103,
    121
  ],
  [
    47,
    83,
    85,
    86,
    87,
    103,
    121
  ],
  [
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    121,
    122,
    123
  ],
  [
    48,
    49,
    50,
    51,
    56,
    88,
    123
  ],
  [
    48,
    49,
    52,
    53,
    57,
    89,
    123
  ],
  [
    48,
    50,
    52,
    54,
    58,
    90,
    123
  ],
  [
    48,
    51,
    53,
    54,
    59,
    91,
    123
  ],
  [
    48,
    80,
    96,
    97,
    98,
    99,
    121
  ],
  [
    49,
    50,
    52,
    55,
    60,
    92,
    123
  ],
  [
    49,
    51,
    53,
    55,
    61,
    93,
    123
  ],
  [
    49,
    81,
    96,
    97,
    100,
    101,
    121
  ],
  [
    50,
    51,
    54,
    55,
    62,
    94,
    123
  ],
  [
    50,
    82,
    96,
    98,
    100,
    102,
    121
  ],
  [
    51,
    83,
    97,
    98,
    100,
    103,
    121
  ],
  [
    52,
    53,
    54,
    55,
    63,
    95,
    123
  ],
  [
    52,
    84,
    96,
    99,
    101,
    102,
    121
  ],
  [
    53,
    85,
    97,
    99,
    101,
    103,
    121
  ],
  [
    54,
    86,
    98,
    99,
    102,
    103,
    121
  ],
  [
    55,
    87,
    100,
    101,
    102,
    103,
    121
  ],
  [
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    122,
    123,
    124
  ],
  [
    56,
    64,
    65,
    66,
    67,
    112,
    122
  ],
  [
    56,
    88,
    104,
    105,
    106,
    108,
    123
  ],
  [
    56,
    96,
    97,
    98,
    100,
    112,
    122
  ],
  [
    57,
    64,
    65,
    68,
    69,
    113,
    122
  ],
  [
    57,
    89,
    104,
    105,
    107,
    109,
    123
  ],
  [
    57,
    96,
    97,
    99,
    101,
    113,
    122
  ],
  [
    58,
    64,
    66,
    68,
    70,
    114,
    122
  ],
  [
    58,
    90,
    104,
    106,
    107,
    110,
    123
  ],
  [
    58,
    96,
    98,
    99,
    102,
    114,
    122
  ],
  [
    59,
    64,
    67,
    69,
    70,
    115,
    122
  ],
  [
    59,
    91,
    105,
    106,
    107,
    111,
    123
  ],
  [
    59,
    97,
    98,
    99,
    103,
    115,
    122
  ],
  [
    60,
    65,
    66,
    68,
    71,
    116,
    122
  ],
  [
    60,
    92,
    104,
    108,
    109,
    110,
    123
  ],
  [
    60,
    96,
    100,
    101,
    102,
    116,
    122
  ],
  [
    61,
    65,
    67,
    69,
    71,
    117,
    122
  ],
  [
    61,
    93,
    105,
    108,
    109,
    111,
    123
  ],
  [
    61,
    97,
    100,
    101,
    103,
    117,
    122
  ],
  [
    62,
    66,
    67,
    70,
    71,
    118,
    122
  ],
  [
    62,
    94,
    106,
    108,
    110,
    111,
    123
  ],
  [
    62,
    98,
    100,
    102,
    103,
    118,
    122
  ],
  [
    63,
    68,
    69,
    70,
    71,
    119,
    122
  ],
  [
    63,
    95,
    107,
    109,
    110,
    111,
    123
  ],
  [
    63,
    99,
    101,
    102,
    103,
    119,
    122
  ],
  [
    64,
    72,
    104,
    105,
    106,
    107,
    124
  ],
  [
    65,
    73,
    104,
    105,
    108,
    109,
    124
  ],
  [
    66,
    74,
    104,
    106,
    108,
    110,
    124
  ],
  [
    67,
    75,
    105,
    106,
    108,
    111,
    124
  ],
  [
    68,
    76,
    104,
    107,
    109,
    110,
    124
  ],
  [
    69,
    77,
    105,
    107,
    109,
    111,
    124
  ],
  [
    70,
    78,
    106,
    107,
    110,
    111,
    124
  ],
  [
    71,
    79,
    108,
    109,
    110,
    111,
    124
  ],
  [
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    123,
    124,
    125
  ],
  [
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    121,
    122
  ]
]


==> anc/verify/enumeration-records/C7-126b/C7-126b.json <==
{
  "name": "C7-126b",
  "complete": true,
  "scope": "unrestricted",
  "agrees_paper": true,
  "candidates": 30845928,
  "candidate_orbits": 1884,
  "survivors": 536,
  "survivor_orbits": 5,
  "extra": [],
  "missing": [],
  "seconds": 101.1859910832718
}


==> anc/verify/enumeration-records/C7-126b/complete.json <==
{
  "complete": true,
  "scope": "unrestricted",
  "inputs": {
    "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
    "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
    "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
    "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
    "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
    "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
    "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
    "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
    "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
    "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
    "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
    "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
    "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
    "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
    "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
    "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
    "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
    "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
    "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
    "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
    "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
    "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
    "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
    "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
    "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
    "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
    "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
    "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
    "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
    "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
    "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
    "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
    "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
    "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
    "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
    "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
    "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
    "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
    "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
    "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
    "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
    "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
    "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
    "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
    "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
    "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
    "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
    "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
    "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
    "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
    "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
    "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
    "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
    "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
    "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
    "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
    "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
    "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
    "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
    "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
    "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
    "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
    "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
    "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
    "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
    "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
    "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
    "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
    "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
    "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
    "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
    "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
    "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
    "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
    "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
    "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
    "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
    "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
    "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
    "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
    "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
    "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
    "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
    "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
    "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
    "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
    "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
    "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
    "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
    "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
    "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
    "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
    "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
    "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
    "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
    "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
    "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
    "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
    "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
    "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
    "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
    "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
    "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
    "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
    "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
    "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
  },
  "seconds": 120.82184720830992,
  "results": [
    {
      "name": "C7-126b",
      "complete": true,
      "scope": "unrestricted",
      "agrees_paper": true,
      "candidates": 30845928,
      "candidate_orbits": 1884,
      "survivors": 536,
      "survivor_orbits": 5,
      "seconds": 101.1859910832718
    }
  ],
  "outputs": {
    "C7-126b-section-000.json": "f836d538895d4d69265c7e604d6cf5c11df3b560580010fce6e5e94f059a94c0",
    "C7-126b-section-001.json": "8ef57988b2a96fc82becaedda6f546d3c794b552306060771bf4c0794592bed4",
    "C7-126b-section-002.json": "140abbf85d2bd5d1e8743f408ade3cd3fba64e681d45a8455e231194269ac4dc",
    "C7-126b-section-003.json": "4c9da798c1484ecec543a582fcaabfb49d063bdf33e9516cdb8998baf8ad0fff",
    "C7-126b-section-004.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126b-section-005.json": "95bfa143a078d9b572abc9ad91ff4b40a5bf7edcd678c18b2f02776e4ef27112",
    "C7-126b-section-006.json": "2e9ba7165f663ab3f02a8cbfccd7e97f314e9565efa34527f8eec48431564353",
    "C7-126b-section-007.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126b-section-008.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126b-section-009.json": "1f5be58701ab5514db1bd9f1d65ae4f9188bda19e1cd4ba86b221b80987a6b6e",
    "C7-126b-section-010.json": "24cf6954d444182131c22fb248b79a9b933f0153913360778a6a7d4a8e0e03e6",
    "C7-126b-section-011.json": "0b90a614ac7a425f2afcfafd35afae88481b5eef6791e2dd84d7225d2613512d",
    "C7-126b-section-012.json": "54060d6b155e70265859e00ca374f4d03b3a40da910e537c809308fe76acb329",
    "C7-126b-section-013.json": "59e6c80318ba69a916704c7d6b2bf6defa1766e0a8d2f62e3fde79f0426fbda4",
    "C7-126b-section-014.json": "c3957ed07385a14d6662c4f53dfb3f5a11ce72b384a05bfea5bebe2acd008711",
    "C7-126b-section-015.json": "2c4d163173192499839172c1f0167cc7c01870498816423e774c1db4f787f24f",
    "C7-126b-section-016.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126b-section-017.json": "bcc6144843447a35480b27c9add788d8551943c0b77f1bf0340a2fb085723fb2",
    "C7-126b-section-018.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126b-section-019.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126b-section-020.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126b-section-021.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126b-section-022.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126b-section-023.json": "eb0956acc120b33fa3a60989bd48b28cbef7df21079ce297fe4a6e1ca3050a16",
    "C7-126b-section-024.json": "c850b853176a4cf02f1091b3b7ba35cacac639da61c5eb897fa6256ae2cc7dd0",
    "C7-126b-section-025.json": "a68dd6b6be48ff322de6940a5541a25a22be28636bcd380bad9f1e0d985f55e6",
    "C7-126b-section-026.json": "b4f77b9586bc27de55c754c83ba2b458f6b1a2a3b271fd7a2205e067b0453afe",
    "C7-126b-section-027.json": "3c636c8ca41cd5cc731a02114a5d0bb59fe019239b96a1e7b5152ff93e977ff7",
    "C7-126b-section-028.json": "96ffbc52ba68e35e66ec7ad5543902ede577e6436b8dbdc3e91a8f9372390d40",
    "C7-126b-section-029.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126b-section-030.json": "db5fe96e7035f2060b07dadbbb98736156c1035309158c22d91a61e948ba1db4",
    "C7-126b-section-031.json": "bbd1dc6a43840181f16870964168c073fd1f0233b88e29dcb0c568800b75e045",
    "C7-126b-section-032.json": "76b39203b19e471095090fd595aeec52f2e741cb107adb032d47950f61b1ca73",
    "C7-126b-section-033.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126b-section-034.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126b-section-035.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126b-section-036.json": "d6d578094b14b58b5ae6cefb86855075c57099459735c946181effc8ca2dee6a",
    "C7-126b-section-037.json": "37c09435ca44eef5c95404a0497a465c1fe29baa83e5a73225d338bbf1358af7",
    "C7-126b-section-038.json": "2a64cfd4d90d907ea2ec6954634e51a9036eb4908fd33369ecb51664bfba6355",
    "C7-126b-section-039.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126b-section-040.json": "59573dae1bef969c0f26745980bc602fc1a0747aeec76f0d293e67334001a244",
    "C7-126b-section-041.json": "d4630c706212622ea566008e1a54307001a8d8602e57df24b4cf08a731e33898",
    "C7-126b-section-042.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126b-section-043.json": "28c8add5fe6cf43b0d2d6ad20b5dd6d300b608becd1ef94d14364349407836cb",
    "C7-126b-section-044.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126b-section-045.json": "d7b6563eadad20a4c6835243d32a515f34a8ecf77e0171de7b618a62aabfce16",
    "C7-126b-section-046.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126b-section-047.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126b-section-048.json": "d6963c4e16237d15abe4cad6a92d7ed5bafaf168dd79518052692b13e638e919",
    "C7-126b-section-049.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126b-section-050.json": "4e8660c3213d4e8ceebdc8ef436b0eb77ab81885d6839495f2aff2b691dff50c",
    "C7-126b-section-051.json": "06dc196a15cfd22d85ae6855d70d3f69cff0386dd09b7f662842651c96703154",
    "C7-126b-section-052.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126b-section-053.json": "48509a0d54d649e1ada1e70ee616197ec83eb37c70e24a7b0442becf29895a71",
    "C7-126b-section-054.json": "1f1d461d1dfc7787fc00339b32d8d6c12c77d35eca40abc34b9a56a2c1da1aa3",
    "C7-126b-section-055.json": "0f7e8d9d9dd6a68660c8cade9922eeb0dbdb69bd1b09455c9af89777a84f2423",
    "C7-126b-section-056.json": "25580feaf10aa4c858f197162e6c3918a6e87a802acaad9daa130529c24da1dc",
    "C7-126b-section-057.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126b-section-058.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126b-section-059.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126b-section-060.json": "1cee868fa42447c64a439144d63044fe0ab742bf8bfab9bbd60f64f27b57e594",
    "C7-126b-section-061.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126b-section-062.json": "038634f2ebe35b449a22bea9bc149848e7c9338211e07bd837b16ff73950dd19",
    "C7-126b-section-063.json": "b22a8cc69acfa7d0d90a0c709b4383316cad252d3da5231369ad2edd176a2cdb",
    "C7-126b-section-064.json": "0c98c5e17f5134274a34563cca613611dd36b19e13fa456b396be7cc292acf9a",
    "C7-126b-section-065.json": "84b30ab8ce871a56271868cee049112ee59e1559c646459bea6a8722fc5a7390",
    "C7-126b-section-066.json": "dd58f7c838bca8db43b75a0a962fe5926d7e5776ed9239fba3342440ef5e90d7",
    "C7-126b-section-067.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126b-section-068.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126b-section-069.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126b-section-070.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126b-section-071.json": "55cdf1cfedb4abf081c6317ffa9357a6f004499ad0374e12061c2e1786e9502b",
    "C7-126b-section-072.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126b-section-073.json": "587e8b2d62777f28ea6ac48788717f9fd8eb4cbc2e6303ca58837c9f85fe6b02",
    "C7-126b-section-074.json": "28c8add5fe6cf43b0d2d6ad20b5dd6d300b608becd1ef94d14364349407836cb",
    "C7-126b-section-075.json": "28c8add5fe6cf43b0d2d6ad20b5dd6d300b608becd1ef94d14364349407836cb",
    "C7-126b-section-076.json": "28c8add5fe6cf43b0d2d6ad20b5dd6d300b608becd1ef94d14364349407836cb",
    "C7-126b-section-077.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126b-section-078.json": "28c8add5fe6cf43b0d2d6ad20b5dd6d300b608becd1ef94d14364349407836cb",
    "C7-126b-section-079.json": "5673d2215b193c780dec7dd35a30a891322a5d8d6b1a3606a2c39e5027bf55b7",
    "C7-126b-section-080.json": "28c8add5fe6cf43b0d2d6ad20b5dd6d300b608becd1ef94d14364349407836cb",
    "C7-126b-section-081.json": "6a337b1f2b150a255abc25ce4a8ec34f948e93ac9bd35c5d2d8c3857621d4960",
    "C7-126b-section-082.json": "d047c99dbf6b524f58cb3f2873eaead7fa4c08105df10e7502afc792554cf516",
    "C7-126b-section-083.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126b-section-084.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126b-section-085.json": "c857ee92296555ccc5a1667d61c1cf07b8fa4dd2217723d63f64cc75525e0589",
    "C7-126b-section-086.json": "8e550ae34951398bdeba985b8e9548bc626d6d72219ac2659c2b3cefb8e64d25",
    "C7-126b-survivors.json": "4ee7980423e0654d6863b172974a47bfe26ccb89735c16158976e09920718913",
    "C7-126b.json": "48f9e04127fdf564faf57b0b9865a662706784d009df5079a249838ab52cfa96",
    "inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "inventory.json": "19cf5acd077673a79b466365d0bb9259d225d4d4b6cd31b34a65a192438fe91f"
  }
}


==> anc/verify/enumeration-records/C7-126b/inputs.json <==
{
  "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
  "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
  "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
  "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
  "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
  "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
  "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
  "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
  "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
  "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
  "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
  "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
  "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
  "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
  "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
  "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
  "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
  "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
  "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
  "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
  "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
  "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
  "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
  "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
  "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
  "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
  "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
  "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
  "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
  "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
  "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
  "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
  "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
  "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
  "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
  "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
  "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
  "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
  "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
  "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
  "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
  "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
  "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
  "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
  "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
  "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
  "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
  "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
  "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
  "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
  "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
  "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
  "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
  "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
  "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
  "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
  "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
  "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
  "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
  "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
  "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
  "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
  "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
  "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
  "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
  "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
  "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
  "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
  "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
  "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
  "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
  "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
  "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
  "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
  "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
  "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
  "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
  "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
  "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
  "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
  "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
  "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
  "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
  "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
  "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
  "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
  "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
  "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
  "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
  "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
  "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
  "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
  "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
  "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
  "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
  "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
  "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
  "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
  "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
  "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
  "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
  "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
  "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
  "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
  "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
  "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
}


==> anc/verify/enumeration-records/C7-126b/inventory.json <==
{
  "C7-126b": [
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      32,
      33,
      34,
      35,
      64,
      72,
      112,
      113,
      114,
      115,
      120
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      32,
      33,
      34,
      35,
      64,
      73,
      74,
      75,
      76,
      77,
      78,
      88,
      89,
      90,
      91,
      104,
      105,
      106,
      107,
      124,
      125
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      32,
      33,
      34,
      35,
      64,
      80
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      32,
      33,
      34,
      35,
      64,
      81,
      82,
      83,
      84,
      85,
      86,
      96,
      97,
      98,
      99
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      32,
      33,
      34,
      35,
      64,
      116,
      117,
      118,
      119,
      121,
      122
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      36,
      37,
      38,
      39,
      73,
      74,
      75,
      76,
      77,
      78,
      88,
      89,
      90,
      91,
      120
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      36,
      37,
      38,
      39,
      79,
      92,
      93,
      94,
      95,
      104,
      105,
      106,
      107,
      124
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      36,
      37,
      38,
      39,
      116,
      117,
      118,
      119
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      40,
      41,
      42,
      43,
      96,
      97,
      98,
      99,
      121
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      44,
      45,
      46,
      47,
      73,
      74,
      75,
      76,
      77,
      78,
      81,
      82,
      83,
      84,
      85,
      86,
      88,
      89,
      90,
      91
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      56,
      57,
      58,
      59,
      65,
      66,
      67,
      68,
      69,
      70,
      73,
      74,
      75,
      76,
      77,
      78,
      88,
      89,
      90,
      91,
      108,
      109,
      110,
      111,
      123
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      65,
      66,
      67,
      68,
      69,
      70,
      72,
      116,
      117,
      118,
      119,
      122,
      124
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      65,
      66,
      67,
      68,
      69,
      70,
      79,
      88,
      89,
      90,
      91,
      108,
      109,
      110,
      111,
      125
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      65,
      66,
      67,
      68,
      69,
      70,
      80
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      32,
      33,
      34,
      35,
      72,
      88,
      89,
      90,
      91,
      121,
      125
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      36,
      37,
      38,
      39,
      49,
      50,
      51,
      52,
      53,
      54,
      81,
      82,
      83,
      84,
      85,
      86,
      92,
      93,
      94,
      95
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      36,
      37,
      38,
      39,
      73,
      74,
      75,
      76,
      77,
      78,
      92,
      93,
      94,
      95,
      121
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      48,
      64,
      72,
      80
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      48,
      64,
      73,
      74,
      75,
      76,
      77,
      78,
      123,
      124,
      125
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      48,
      65,
      66,
      67,
      68,
      69,
      70,
      73,
      74,
      75,
      76,
      77,
      78
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      48,
      65,
      66,
      67,
      68,
      69,
      70,
      80
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      48,
      65,
      66,
      67,
      68,
      69,
      70,
      81,
      82,
      83,
      84,
      85,
      86,
      120,
      121
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      49,
      50,
      51,
      52,
      53,
      54,
      65,
      66,
      67,
      68,
      69,
      70,
      73,
      74,
      75,
      76,
      77,
      78
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      24,
      25,
      26,
      28,
      32,
      56,
      64,
      65,
      66,
      67,
      72,
      73,
      74,
      75,
      88,
      104,
      105,
      106,
      108,
      112,
      124
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      24,
      25,
      26,
      28,
      32,
      56,
      64,
      65,
      66,
      67,
      76,
      77,
      78,
      79,
      89,
      90,
      91,
      92,
      93,
      94,
      107,
      109,
      110,
      111,
      123,
      125
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      24,
      25,
      26,
      28,
      32,
      56,
      64,
      65,
      66,
      67,
      80,
      81,
      82,
      83,
      96,
      97,
      98,
      100,
      113,
      114,
      115,
      116,
      117,
      118,
      120,
      122
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      24,
      25,
      26,
      28,
      33,
      34,
      35,
      36,
      37,
      38,
      40,
      41,
      42,
      44,
      76,
      77,
      78,
      79,
      89,
      90,
      91,
      92,
      93,
      94,
      104,
      105,
      106,
      108,
      124
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      24,
      25,
      26,
      28,
      39,
      43,
      45,
      46,
      47,
      76,
      77,
      78,
      79,
      80,
      81,
      82,
      83,
      89,
      90,
      91,
      92,
      93,
      94,
      120
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      24,
      25,
      26,
      28,
      57,
      58,
      59,
      60,
      61,
      62,
      68,
      69,
      70,
      71,
      76,
      77,
      78,
      79,
      89,
      90,
      91,
      92,
      93,
      94
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      24,
      25,
      26,
      32,
      39,
      40,
      41,
      42,
      48,
      64,
      72,
      81,
      82,
      83,
      96,
      97,
      98,
      112,
      119,
      121
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      24,
      25,
      26,
      32,
      39,
      40,
      41,
      42,
      48,
      64,
      76,
      77,
      78,
      84,
      85,
      86,
      89,
      90,
      91,
      99,
      107,
      113,
      114,
      115,
      120,
      125
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      24,
      25,
      26,
      33,
      34,
      35,
      43,
      48,
      57,
      58,
      59,
      68,
      69,
      70,
      73,
      74,
      75,
      88,
      95,
      109,
      110,
      111,
      123,
      125
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      24,
      25,
      26,
      33,
      34,
      35,
      43,
      48,
      57,
      58,
      59,
      68,
      69,
      70,
      81,
      82,
      83,
      101,
      102,
      103,
      116,
      117,
      118,
      121
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      24,
      25,
      26,
      36,
      37,
      38,
      45,
      46,
      47,
      48,
      79,
      80,
      92,
      93,
      94,
      104,
      105,
      106,
      124
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      24,
      25,
      26,
      44,
      48,
      73,
      74,
      75,
      81,
      82,
      83,
      88,
      95,
      121
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      24,
      25,
      26,
      48,
      56,
      63,
      65,
      66,
      67,
      73,
      74,
      75,
      88,
      95,
      108
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      28,
      32,
      39,
      65,
      66,
      67,
      79,
      89,
      90,
      91,
      109,
      110,
      111,
      113,
      114,
      115,
      120,
      125
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      29,
      30,
      31,
      33,
      34,
      35,
      57,
      58,
      59,
      65,
      66,
      67,
      81,
      82,
      83,
      101,
      102,
      103
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      27,
      33,
      34,
      35,
      64,
      71,
      73,
      74,
      75,
      119,
      122,
      124
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      28,
      44,
      100,
      109,
      110,
      111,
      124
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      29,
      30,
      31,
      33,
      34,
      35,
      65,
      66,
      67,
      73,
      74,
      75,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      29,
      30,
      31,
      33,
      34,
      35,
      65,
      66,
      67,
      89,
      90,
      91,
      109,
      110,
      111
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      29,
      30,
      31,
      33,
      34,
      35,
      65,
      66,
      67,
      119,
      121,
      122
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      33,
      34,
      35,
      73,
      74,
      75,
      89,
      90,
      91
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      49,
      50,
      51,
      65,
      66,
      67,
      73,
      74,
      75,
      81,
      82,
      83
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      32,
      43,
      64,
      76,
      77,
      78,
      80,
      89,
      90,
      91,
      107,
      125
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      32,
      44,
      49,
      50,
      51,
      64,
      72,
      100,
      112
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      32,
      44,
      49,
      50,
      51,
      64,
      73,
      74,
      75,
      81,
      82,
      83,
      88,
      96,
      97,
      98,
      104,
      105,
      106,
      124
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      32,
      44,
      49,
      50,
      51,
      64,
      76,
      77,
      78,
      89,
      90,
      91,
      107,
      125
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      32,
      44,
      49,
      50,
      51,
      64,
      80,
      108,
      119,
      121
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      32,
      44,
      49,
      50,
      51,
      64,
      87,
      101,
      102,
      103,
      113,
      114,
      115,
      120
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      32,
      45,
      46,
      47,
      52,
      53,
      54,
      64,
      76,
      77,
      78,
      81,
      82,
      83,
      89,
      90,
      91,
      96,
      97,
      98,
      107,
      125
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      32,
      64,
      72,
      80,
      112
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      73,
      74,
      75,
      84,
      85,
      86,
      88,
      96,
      97,
      98,
      125
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      76,
      77,
      78,
      81,
      82,
      83,
      89,
      90,
      91,
      104,
      105,
      106,
      124
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      101,
      102,
      103,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      33,
      34,
      35,
      81,
      82,
      83,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      36,
      37,
      38,
      52,
      53,
      54,
      79,
      84,
      85,
      86,
      92,
      93,
      94,
      104,
      105,
      106,
      124
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      36,
      37,
      38,
      55,
      79,
      87,
      92,
      93,
      94,
      96,
      97,
      98,
      104,
      105,
      106,
      124
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      43,
      49,
      50,
      51,
      76,
      77,
      78,
      80,
      89,
      90,
      91,
      108,
      121
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      44,
      55,
      57,
      58,
      59,
      68,
      69,
      70,
      73,
      74,
      75,
      81,
      82,
      83,
      88,
      101,
      102,
      103,
      109,
      110,
      111,
      123
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      44,
      56,
      65,
      66,
      67,
      73,
      74,
      75,
      81,
      82,
      83,
      88,
      100,
      108
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      45,
      46,
      47,
      57,
      58,
      59,
      68,
      69,
      70,
      76,
      77,
      78,
      81,
      82,
      83,
      89,
      90,
      91,
      101,
      102,
      103
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      49,
      50,
      51,
      57,
      58,
      59,
      68,
      69,
      70,
      76,
      77,
      78,
      89,
      90,
      91
    ],
    [
      0,
      1,
      2,
      27,
      28,
      32,
      65,
      66,
      67,
      72,
      113,
      114,
      115,
      120,
      124
    ],
    [
      0,
      1,
      2,
      27,
      32,
      44,
      49,
      50,
      51,
      72,
      87,
      101,
      102,
      103,
      113,
      114,
      115,
      120
    ],
    [
      0,
      1,
      2,
      27,
      32,
      72,
      80,
      113,
      114,
      115,
      120
    ],
    [
      0,
      1,
      2,
      27,
      33,
      34,
      35,
      43,
      48,
      64,
      73,
      74,
      75,
      124
    ],
    [
      0,
      1,
      2,
      27,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      64,
      73,
      74,
      75,
      99,
      124
    ],
    [
      0,
      1,
      2,
      27,
      39,
      71,
      79,
      84,
      85,
      86,
      119,
      124
    ],
    [
      0,
      1,
      2,
      28,
      32,
      44,
      49,
      50,
      51,
      65,
      66,
      67,
      72,
      124
    ],
    [
      0,
      1,
      2,
      28,
      32,
      44,
      49,
      50,
      51,
      65,
      66,
      67,
      79,
      89,
      90,
      91,
      109,
      110,
      111,
      125
    ],
    [
      0,
      1,
      2,
      28,
      32,
      65,
      66,
      67,
      72,
      80,
      124
    ],
    [
      0,
      1,
      3,
      24,
      35,
      36,
      41,
      42,
      43,
      72,
      81,
      82,
      84,
      120,
      125
    ],
    [
      0,
      1,
      3,
      24,
      40,
      72,
      104
    ],
    [
      0,
      1,
      3,
      24,
      41,
      42,
      43,
      49,
      50,
      52,
      72,
      81,
      82,
      84,
      104
    ],
    [
      0,
      1,
      3,
      24,
      41,
      42,
      43,
      49,
      50,
      52,
      97,
      98,
      99
    ],
    [
      0,
      1,
      3,
      24,
      41,
      42,
      43,
      49,
      50,
      52,
      105,
      106,
      107,
      124
    ],
    [
      0,
      1,
      3,
      24,
      41,
      42,
      43,
      64,
      104
    ],
    [
      0,
      1,
      3,
      24,
      64,
      72,
      104
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      41,
      42,
      43,
      73,
      74,
      76,
      105,
      106,
      107
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      65,
      66,
      68,
      73,
      74,
      76,
      105,
      106,
      107
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      24,
      27,
      28,
      31,
      36,
      39,
      40,
      43,
      44,
      47,
      92,
      95,
      104,
      107,
      108,
      111
    ],
    [
      0,
      1,
      4,
      5,
      20,
      24,
      27,
      41,
      42,
      97,
      98,
      105,
      106,
      124
    ],
    [
      0,
      1,
      24,
      41,
      42,
      49,
      50,
      97,
      98,
      105,
      106,
      124
    ],
    [
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      64,
      65,
      66,
      67,
      68,
      69,
      70,
      71,
      72,
      73,
      74,
      75,
      76,
      77,
      78,
      79,
      104,
      105,
      106,
      107,
      108,
      109,
      110,
      111
    ],
    [
      24,
      25,
      26,
      27,
      64,
      72,
      124
    ]
  ]
}


==> anc/verify/enumeration-records/C7-126c/C7-126c-survivors.json <==
[
  [
    0,
    1,
    2,
    3,
    4,
    5,
    24,
    32,
    33,
    34,
    35,
    40,
    41,
    42,
    43,
    48,
    72
  ],
  [
    0,
    1,
    2,
    3,
    4,
    5,
    24,
    32,
    33,
    34,
    35,
    40,
    41,
    42,
    43,
    48,
    80
  ],
  [
    0,
    1,
    2,
    3,
    4,
    5,
    24,
    48,
    56,
    57,
    58,
    59,
    64,
    65,
    66,
    67,
    72,
    88,
    89,
    90,
    91,
    104,
    105,
    106,
    107,
    125
  ],
  [
    0,
    1,
    2,
    3,
    4,
    5,
    24,
    48,
    56,
    57,
    58,
    59,
    64,
    65,
    66,
    67,
    80,
    96,
    97,
    98,
    99,
    112,
    113,
    114,
    115,
    122
  ],
  [
    0,
    1,
    2,
    6,
    7,
    10,
    24,
    25,
    26,
    27,
    32,
    56,
    64,
    65,
    66,
    68,
    104
  ],
  [
    0,
    1,
    2,
    6,
    7,
    10,
    24,
    25,
    26,
    27,
    32,
    56,
    64,
    65,
    66,
    68,
    112
  ],
  [
    0,
    1,
    2,
    6,
    7,
    10,
    32,
    40,
    41,
    42,
    44,
    48,
    49,
    50,
    51,
    56,
    72,
    73,
    74,
    75,
    88,
    89,
    90,
    92,
    104,
    124
  ],
  [
    0,
    1,
    2,
    6,
    7,
    10,
    32,
    40,
    41,
    42,
    44,
    48,
    49,
    50,
    51,
    56,
    80,
    81,
    82,
    83,
    96,
    97,
    98,
    100,
    112,
    121
  ],
  [
    0,
    1,
    2,
    24,
    32,
    72,
    104
  ],
  [
    0,
    1,
    2,
    24,
    32,
    80,
    112
  ],
  [
    0,
    1,
    3,
    6,
    8,
    11,
    24,
    25,
    26,
    28,
    32,
    33,
    34,
    36,
    40,
    64,
    72,
    73,
    74,
    76,
    88,
    104,
    105,
    106,
    108,
    123
  ],
  [
    0,
    1,
    3,
    6,
    8,
    11,
    24,
    25,
    26,
    28,
    32,
    33,
    34,
    36,
    40,
    64,
    80,
    81,
    82,
    84,
    96,
    112,
    113,
    114,
    116,
    120
  ],
  [
    0,
    1,
    3,
    6,
    8,
    11,
    40,
    48,
    49,
    50,
    52,
    56,
    57,
    58,
    60,
    64,
    88
  ],
  [
    0,
    1,
    3,
    6,
    8,
    11,
    40,
    48,
    49,
    50,
    52,
    56,
    57,
    58,
    60,
    64,
    96
  ],
  [
    0,
    1,
    3,
    40,
    48,
    72,
    88
  ],
  [
    0,
    1,
    3,
    40,
    48,
    80,
    96
  ],
  [
    0,
    1,
    6,
    56,
    64,
    88,
    104
  ],
  [
    0,
    1,
    6,
    56,
    64,
    96,
    112
  ],
  [
    0,
    2,
    4,
    7,
    9,
    12,
    24,
    25,
    27,
    29,
    32,
    33,
    35,
    37,
    41,
    65,
    72,
    73,
    75,
    77,
    89,
    104,
    105,
    107,
    109,
    123
  ],
  [
    0,
    2,
    4,
    7,
    9,
    12,
    24,
    25,
    27,
    29,
    32,
    33,
    35,
    37,
    41,
    65,
    80,
    81,
    83,
    85,
    97,
    112,
    113,
    115,
    117,
    120
  ],
  [
    0,
    2,
    4,
    7,
    9,
    12,
    41,
    48,
    49,
    51,
    53,
    56,
    57,
    59,
    61,
    65,
    89
  ],
  [
    0,
    2,
    4,
    7,
    9,
    12,
    41,
    48,
    49,
    51,
    53,
    56,
    57,
    59,
    61,
    65,
    97
  ],
  [
    0,
    2,
    4,
    41,
    48,
    72,
    89
  ],
  [
    0,
    2,
    4,
    41,
    48,
    80,
    97
  ],
  [
    0,
    2,
    7,
    56,
    65,
    89,
    104
  ],
  [
    0,
    2,
    7,
    56,
    65,
    97,
    112
  ],
  [
    0,
    3,
    4,
    8,
    9,
    13,
    24,
    25,
    28,
    29,
    33,
    57,
    64,
    65,
    67,
    69,
    105
  ],
  [
    0,
    3,
    4,
    8,
    9,
    13,
    24,
    25,
    28,
    29,
    33,
    57,
    64,
    65,
    67,
    69,
    113
  ],
  [
    0,
    3,
    4,
    8,
    9,
    13,
    33,
    40,
    41,
    43,
    45,
    48,
    49,
    52,
    53,
    57,
    72,
    73,
    76,
    77,
    88,
    89,
    91,
    93,
    105,
    124
  ],
  [
    0,
    3,
    4,
    8,
    9,
    13,
    33,
    40,
    41,
    43,
    45,
    48,
    49,
    52,
    53,
    57,
    80,
    81,
    84,
    85,
    96,
    97,
    99,
    101,
    113,
    121
  ],
  [
    0,
    3,
    4,
    24,
    33,
    72,
    105
  ],
  [
    0,
    3,
    4,
    24,
    33,
    80,
    113
  ],
  [
    0,
    3,
    8,
    57,
    64,
    88,
    105
  ],
  [
    0,
    3,
    8,
    57,
    64,
    96,
    113
  ],
  [
    0,
    4,
    9,
    57,
    65,
    89,
    105
  ],
  [
    0,
    4,
    9,
    57,
    65,
    97,
    113
  ],
  [
    0,
    6,
    7,
    8,
    9,
    18,
    25,
    32,
    33,
    36,
    37,
    40,
    41,
    44,
    45,
    49,
    73
  ],
  [
    0,
    6,
    7,
    8,
    9,
    18,
    25,
    32,
    33,
    36,
    37,
    40,
    41,
    44,
    45,
    49,
    81
  ],
  [
    0,
    6,
    7,
    8,
    9,
    18,
    25,
    49,
    56,
    57,
    60,
    61,
    64,
    65,
    68,
    69,
    73,
    88,
    89,
    92,
    93,
    104,
    105,
    108,
    109,
    125
  ],
  [
    0,
    6,
    7,
    8,
    9,
    18,
    25,
    49,
    56,
    57,
    60,
    61,
    64,
    65,
    68,
    69,
    81,
    96,
    97,
    100,
    101,
    112,
    113,
    116,
    117,
    122
  ],
  [
    0,
    6,
    7,
    25,
    32,
    73,
    104
  ],
  [
    0,
    6,
    7,
    25,
    32,
    81,
    112
  ],
  [
    0,
    6,
    8,
    40,
    49,
    73,
    88
  ],
  [
    0,
    6,
    8,
    40,
    49,
    81,
    96
  ],
  [
    0,
    7,
    9,
    41,
    49,
    73,
    89
  ],
  [
    0,
    7,
    9,
    41,
    49,
    81,
    97
  ],
  [
    0,
    8,
    9,
    25,
    33,
    73,
    105
  ],
  [
    0,
    8,
    9,
    25,
    33,
    81,
    113
  ],
  [
    0,
    24,
    25,
    64,
    65,
    104,
    105
  ],
  [
    0,
    24,
    25,
    64,
    65,
    112,
    113
  ],
  [
    0,
    32,
    33,
    40,
    41,
    72,
    73
  ],
  [
    0,
    32,
    33,
    40,
    41,
    80,
    81
  ],
  [
    0,
    48,
    49,
    56,
    57,
    88,
    89
  ],
  [
    0,
    48,
    49,
    56,
    57,
    96,
    97
  ],
  [
    0,
    72,
    73,
    88,
    89,
    104,
    105
  ],
  [
    0,
    80,
    81,
    96,
    97,
    112,
    113
  ],
  [
    1,
    2,
    5,
    10,
    14,
    15,
    24,
    26,
    27,
    30,
    32,
    34,
    35,
    38,
    42,
    66,
    72,
    74,
    75,
    78,
    90,
    104,
    106,
    107,
    110,
    123
  ],
  [
    1,
    2,
    5,
    10,
    14,
    15,
    24,
    26,
    27,
    30,
    32,
    34,
    35,
    38,
    42,
    66,
    80,
    82,
    83,
    86,
    98,
    112,
    114,
    115,
    118,
    120
  ],
  [
    1,
    2,
    5,
    10,
    14,
    15,
    42,
    48,
    50,
    51,
    54,
    56,
    58,
    59,
    62,
    66,
    90
  ],
  [
    1,
    2,
    5,
    10,
    14,
    15,
    42,
    48,
    50,
    51,
    54,
    56,
    58,
    59,
    62,
    66,
    98
  ],
  [
    1,
    2,
    5,
    42,
    48,
    72,
    90
  ],
  [
    1,
    2,
    5,
    42,
    48,
    80,
    98
  ],
  [
    1,
    2,
    10,
    56,
    66,
    90,
    104
  ],
  [
    1,
    2,
    10,
    56,
    66,
    98,
    112
  ],
  [
    1,
    3,
    5,
    11,
    14,
    16,
    24,
    26,
    28,
    30,
    34,
    58,
    64,
    66,
    67,
    70,
    106
  ],
  [
    1,
    3,
    5,
    11,
    14,
    16,
    24,
    26,
    28,
    30,
    34,
    58,
    64,
    66,
    67,
    70,
    114
  ],
  [
    1,
    3,
    5,
    11,
    14,
    16,
    34,
    40,
    42,
    43,
    46,
    48,
    50,
    52,
    54,
    58,
    72,
    74,
    76,
    78,
    88,
    90,
    91,
    94,
    106,
    124
  ],
  [
    1,
    3,
    5,
    11,
    14,
    16,
    34,
    40,
    42,
    43,
    46,
    48,
    50,
    52,
    54,
    58,
    80,
    82,
    84,
    86,
    96,
    98,
    99,
    102,
    114,
    121
  ],
  [
    1,
    3,
    5,
    24,
    34,
    72,
    106
  ],
  [
    1,
    3,
    5,
    24,
    34,
    80,
    114
  ],
  [
    1,
    3,
    11,
    58,
    64,
    88,
    106
  ],
  [
    1,
    3,
    11,
    58,
    64,
    96,
    114
  ],
  [
    1,
    5,
    14,
    58,
    66,
    90,
    106
  ],
  [
    1,
    5,
    14,
    58,
    66,
    98,
    114
  ],
  [
    1,
    6,
    10,
    11,
    14,
    19,
    26,
    32,
    34,
    36,
    38,
    40,
    42,
    44,
    46,
    50,
    74
  ],
  [
    1,
    6,
    10,
    11,
    14,
    19,
    26,
    32,
    34,
    36,
    38,
    40,
    42,
    44,
    46,
    50,
    82
  ],
  [
    1,
    6,
    10,
    11,
    14,
    19,
    26,
    50,
    56,
    58,
    60,
    62,
    64,
    66,
    68,
    70,
    74,
    88,
    90,
    92,
    94,
    104,
    106,
    108,
    110,
    125
  ],
  [
    1,
    6,
    10,
    11,
    14,
    19,
    26,
    50,
    56,
    58,
    60,
    62,
    64,
    66,
    68,
    70,
    82,
    96,
    98,
    100,
    102,
    112,
    114,
    116,
    118,
    122
  ],
  [
    1,
    6,
    10,
    26,
    32,
    74,
    104
  ],
  [
    1,
    6,
    10,
    26,
    32,
    82,
    112
  ],
  [
    1,
    6,
    11,
    40,
    50,
    74,
    88
  ],
  [
    1,
    6,
    11,
    40,
    50,
    82,
    96
  ],
  [
    1,
    10,
    14,
    42,
    50,
    74,
    90
  ],
  [
    1,
    10,
    14,
    42,
    50,
    82,
    98
  ],
  [
    1,
    11,
    14,
    26,
    34,
    74,
    106
  ],
  [
    1,
    11,
    14,
    26,
    34,
    82,
    114
  ],
  [
    1,
    24,
    26,
    64,
    66,
    104,
    106
  ],
  [
    1,
    24,
    26,
    64,
    66,
    112,
    114
  ],
  [
    1,
    32,
    34,
    40,
    42,
    72,
    74
  ],
  [
    1,
    32,
    34,
    40,
    42,
    80,
    82
  ],
  [
    1,
    48,
    50,
    56,
    58,
    88,
    90
  ],
  [
    1,
    48,
    50,
    56,
    58,
    96,
    98
  ],
  [
    1,
    72,
    74,
    88,
    90,
    104,
    106
  ],
  [
    1,
    80,
    82,
    96,
    98,
    112,
    114
  ],
  [
    2,
    4,
    5,
    12,
    15,
    17,
    24,
    27,
    29,
    30,
    35,
    59,
    65,
    66,
    67,
    71,
    107
  ],
  [
    2,
    4,
    5,
    12,
    15,
    17,
    24,
    27,
    29,
    30,
    35,
    59,
    65,
    66,
    67,
    71,
    115
  ],
  [
    2,
    4,
    5,
    12,
    15,
    17,
    35,
    41,
    42,
    43,
    47,
    48,
    51,
    53,
    54,
    59,
    72,
    75,
    77,
    78,
    89,
    90,
    91,
    95,
    107,
    124
  ],
  [
    2,
    4,
    5,
    12,
    15,
    17,
    35,
    41,
    42,
    43,
    47,
    48,
    51,
    53,
    54,
    59,
    80,
    83,
    85,
    86,
    97,
    98,
    99,
    103,
    115,
    121
  ],
  [
    2,
    4,
    5,
    24,
    35,
    72,
    107
  ],
  [
    2,
    4,
    5,
    24,
    35,
    80,
    115
  ],
  [
    2,
    4,
    12,
    59,
    65,
    89,
    107
  ],
  [
    2,
    4,
    12,
    59,
    65,
    97,
    115
  ],
  [
    2,
    5,
    15,
    59,
    66,
    90,
    107
  ],
  [
    2,
    5,
    15,
    59,
    66,
    98,
    115
  ],
  [
    2,
    7,
    10,
    12,
    15,
    20,
    27,
    32,
    35,
    37,
    38,
    41,
    42,
    44,
    47,
    51,
    75
  ],
  [
    2,
    7,
    10,
    12,
    15,
    20,
    27,
    32,
    35,
    37,
    38,
    41,
    42,
    44,
    47,
    51,
    83
  ],
  [
    2,
    7,
    10,
    12,
    15,
    20,
    27,
    51,
    56,
    59,
    61,
    62,
    65,
    66,
    68,
    71,
    75,
    89,
    90,
    92,
    95,
    104,
    107,
    109,
    110,
    125
  ],
  [
    2,
    7,
    10,
    12,
    15,
    20,
    27,
    51,
    56,
    59,
    61,
    62,
    65,
    66,
    68,
    71,
    83,
    97,
    98,
    100,
    103,
    112,
    115,
    117,
    118,
    122
  ],
  [
    2,
    7,
    10,
    27,
    32,
    75,
    104
  ],
  [
    2,
    7,
    10,
    27,
    32,
    83,
    112
  ],
  [
    2,
    7,
    12,
    41,
    51,
    75,
    89
  ],
  [
    2,
    7,
    12,
    41,
    51,
    83,
    97
  ],
  [
    2,
    10,
    15,
    42,
    51,
    75,
    90
  ],
  [
    2,
    10,
    15,
    42,
    51,
    83,
    98
  ],
  [
    2,
    12,
    15,
    27,
    35,
    75,
    107
  ],
  [
    2,
    12,
    15,
    27,
    35,
    83,
    115
  ],
  [
    2,
    24,
    27,
    65,
    66,
    104,
    107
  ],
  [
    2,
    24,
    27,
    65,
    66,
    112,
    115
  ],
  [
    2,
    32,
    35,
    41,
    42,
    72,
    75
  ],
  [
    2,
    32,
    35,
    41,
    42,
    80,
    83
  ],
  [
    2,
    48,
    51,
    56,
    59,
    89,
    90
  ],
  [
    2,
    48,
    51,
    56,
    59,
    97,
    98
  ],
  [
    2,
    72,
    75,
    89,
    90,
    104,
    107
  ],
  [
    2,
    80,
    83,
    97,
    98,
    112,
    115
  ],
  [
    3,
    4,
    5,
    13,
    16,
    17,
    24,
    28,
    29,
    30,
    33,
    34,
    35,
    39,
    43,
    67,
    72,
    76,
    77,
    78,
    91,
    105,
    106,
    107,
    111,
    123
  ],
  [
    3,
    4,
    5,
    13,
    16,
    17,
    24,
    28,
    29,
    30,
    33,
    34,
    35,
    39,
    43,
    67,
    80,
    84,
    85,
    86,
    99,
    113,
    114,
    115,
    119,
    120
  ],
  [
    3,
    4,
    5,
    13,
    16,
    17,
    43,
    48,
    52,
    53,
    54,
    57,
    58,
    59,
    63,
    67,
    91
  ],
  [
    3,
    4,
    5,
    13,
    16,
    17,
    43,
    48,
    52,
    53,
    54,
    57,
    58,
    59,
    63,
    67,
    99
  ],
  [
    3,
    4,
    5,
    43,
    48,
    72,
    91
  ],
  [
    3,
    4,
    5,
    43,
    48,
    80,
    99
  ],
  [
    3,
    4,
    13,
    57,
    67,
    91,
    105
  ],
  [
    3,
    4,
    13,
    57,
    67,
    99,
    113
  ],
  [
    3,
    5,
    16,
    58,
    67,
    91,
    106
  ],
  [
    3,
    5,
    16,
    58,
    67,
    99,
    114
  ],
  [
    3,
    8,
    11,
    13,
    16,
    21,
    28,
    33,
    34,
    36,
    39,
    40,
    43,
    45,
    46,
    52,
    76
  ],
  [
    3,
    8,
    11,
    13,
    16,
    21,
    28,
    33,
    34,
    36,
    39,
    40,
    43,
    45,
    46,
    52,
    84
  ],
  [
    3,
    8,
    11,
    13,
    16,
    21,
    28,
    52,
    57,
    58,
    60,
    63,
    64,
    67,
    69,
    70,
    76,
    88,
    91,
    93,
    94,
    105,
    106,
    108,
    111,
    125
  ],
  [
    3,
    8,
    11,
    13,
    16,
    21,
    28,
    52,
    57,
    58,
    60,
    63,
    64,
    67,
    69,
    70,
    84,
    96,
    99,
    101,
    102,
    113,
    114,
    116,
    119,
    122
  ],
  [
    3,
    8,
    11,
    40,
    52,
    76,
    88
  ],
  [
    3,
    8,
    11,
    40,
    52,
    84,
    96
  ],
  [
    3,
    8,
    13,
    28,
    33,
    76,
    105
  ],
  [
    3,
    8,
    13,
    28,
    33,
    84,
    113
  ],
  [
    3,
    11,
    16,
    28,
    34,
    76,
    106
  ],
  [
    3,
    11,
    16,
    28,
    34,
    84,
    114
  ],
  [
    3,
    13,
    16,
    43,
    52,
    76,
    91
  ],
  [
    3,
    13,
    16,
    43,
    52,
    84,
    99
  ],
  [
    3,
    24,
    28,
    64,
    67,
    105,
    106
  ],
  [
    3,
    24,
    28,
    64,
    67,
    113,
    114
  ],
  [
    3,
    33,
    34,
    40,
    43,
    72,
    76
  ],
  [
    3,
    33,
    34,
    40,
    43,
    80,
    84
  ],
  [
    3,
    48,
    52,
    57,
    58,
    88,
    91
  ],
  [
    3,
    48,
    52,
    57,
    58,
    96,
    99
  ],
  [
    3,
    72,
    76,
    88,
    91,
    105,
    106
  ],
  [
    3,
    80,
    84,
    96,
    99,
    113,
    114
  ],
  [
    4,
    5,
    17,
    59,
    67,
    91,
    107
  ],
  [
    4,
    5,
    17,
    59,
    67,
    99,
    115
  ],
  [
    4,
    9,
    12,
    13,
    17,
    22,
    29,
    33,
    35,
    37,
    39,
    41,
    43,
    45,
    47,
    53,
    77
  ],
  [
    4,
    9,
    12,
    13,
    17,
    22,
    29,
    33,
    35,
    37,
    39,
    41,
    43,
    45,
    47,
    53,
    85
  ],
  [
    4,
    9,
    12,
    13,
    17,
    22,
    29,
    53,
    57,
    59,
    61,
    63,
    65,
    67,
    69,
    71,
    77,
    89,
    91,
    93,
    95,
    105,
    107,
    109,
    111,
    125
  ],
  [
    4,
    9,
    12,
    13,
    17,
    22,
    29,
    53,
    57,
    59,
    61,
    63,
    65,
    67,
    69,
    71,
    85,
    97,
    99,
    101,
    103,
    113,
    115,
    117,
    119,
    122
  ],
  [
    4,
    9,
    12,
    41,
    53,
    77,
    89
  ],
  [
    4,
    9,
    12,
    41,
    53,
    85,
    97
  ],
  [
    4,
    9,
    13,
    29,
    33,
    77,
    105
  ],
  [
    4,
    9,
    13,
    29,
    33,
    85,
    113
  ],
  [
    4,
    12,
    17,
    29,
    35,
    77,
    107
  ],
  [
    4,
    12,
    17,
    29,
    35,
    85,
    115
  ],
  [
    4,
    13,
    17,
    43,
    53,
    77,
    91
  ],
  [
    4,
    13,
    17,
    43,
    53,
    85,
    99
  ],
  [
    4,
    24,
    29,
    65,
    67,
    105,
    107
  ],
  [
    4,
    24,
    29,
    65,
    67,
    113,
    115
  ],
  [
    4,
    33,
    35,
    41,
    43,
    72,
    77
  ],
  [
    4,
    33,
    35,
    41,
    43,
    80,
    85
  ],
  [
    4,
    48,
    53,
    57,
    59,
    89,
    91
  ],
  [
    4,
    48,
    53,
    57,
    59,
    97,
    99
  ],
  [
    4,
    72,
    77,
    89,
    91,
    105,
    107
  ],
  [
    4,
    80,
    85,
    97,
    99,
    113,
    115
  ],
  [
    5,
    14,
    15,
    16,
    17,
    23,
    30,
    34,
    35,
    38,
    39,
    42,
    43,
    46,
    47,
    54,
    78
  ],
  [
    5,
    14,
    15,
    16,
    17,
    23,
    30,
    34,
    35,
    38,
    39,
    42,
    43,
    46,
    47,
    54,
    86
  ],
  [
    5,
    14,
    15,
    16,
    17,
    23,
    30,
    54,
    58,
    59,
    62,
    63,
    66,
    67,
    70,
    71,
    78,
    90,
    91,
    94,
    95,
    106,
    107,
    110,
    111,
    125
  ],
  [
    5,
    14,
    15,
    16,
    17,
    23,
    30,
    54,
    58,
    59,
    62,
    63,
    66,
    67,
    70,
    71,
    86,
    98,
    99,
    102,
    103,
    114,
    115,
    118,
    119,
    122
  ],
  [
    5,
    14,
    15,
    42,
    54,
    78,
    90
  ],
  [
    5,
    14,
    15,
    42,
    54,
    86,
    98
  ],
  [
    5,
    14,
    16,
    30,
    34,
    78,
    106
  ],
  [
    5,
    14,
    16,
    30,
    34,
    86,
    114
  ],
  [
    5,
    15,
    17,
    30,
    35,
    78,
    107
  ],
  [
    5,
    15,
    17,
    30,
    35,
    86,
    115
  ],
  [
    5,
    16,
    17,
    43,
    54,
    78,
    91
  ],
  [
    5,
    16,
    17,
    43,
    54,
    86,
    99
  ],
  [
    5,
    24,
    30,
    66,
    67,
    106,
    107
  ],
  [
    5,
    24,
    30,
    66,
    67,
    114,
    115
  ],
  [
    5,
    34,
    35,
    42,
    43,
    72,
    78
  ],
  [
    5,
    34,
    35,
    42,
    43,
    80,
    86
  ],
  [
    5,
    48,
    54,
    58,
    59,
    90,
    91
  ],
  [
    5,
    48,
    54,
    58,
    59,
    98,
    99
  ],
  [
    5,
    72,
    78,
    90,
    91,
    106,
    107
  ],
  [
    5,
    80,
    86,
    98,
    99,
    114,
    115
  ],
  [
    6,
    7,
    10,
    18,
    19,
    20,
    25,
    26,
    27,
    31,
    32,
    36,
    37,
    38,
    44,
    68,
    73,
    74,
    75,
    79,
    92,
    104,
    108,
    109,
    110,
    123
  ],
  [
    6,
    7,
    10,
    18,
    19,
    20,
    25,
    26,
    27,
    31,
    32,
    36,
    37,
    38,
    44,
    68,
    81,
    82,
    83,
    87,
    100,
    112,
    116,
    117,
    118,
    120
  ],
  [
    6,
    7,
    10,
    18,
    19,
    20,
    44,
    49,
    50,
    51,
    55,
    56,
    60,
    61,
    62,
    68,
    92
  ],
  [
    6,
    7,
    10,
    18,
    19,
    20,
    44,
    49,
    50,
    51,
    55,
    56,
    60,
    61,
    62,
    68,
    100
  ],
  [
    6,
    7,
    10,
    56,
    68,
    92,
    104
  ],
  [
    6,
    7,
    10,
    56,
    68,
    100,
    112
  ],
  [
    6,
    7,
    18,
    44,
    49,
    73,
    92
  ],
  [
    6,
    7,
    18,
    44,
    49,
    81,
    100
  ],
  [
    6,
    8,
    11,
    18,
    19,
    21,
    25,
    26,
    28,
    31,
    36,
    60,
    64,
    68,
    69,
    70,
    108
  ],
  [
    6,
    8,
    11,
    18,
    19,
    21,
    25,
    26,
    28,
    31,
    36,
    60,
    64,
    68,
    69,
    70,
    116
  ],
  [
    6,
    8,
    11,
    18,
    19,
    21,
    36,
    40,
    44,
    45,
    46,
    49,
    50,
    52,
    55,
    60,
    73,
    74,
    76,
    79,
    88,
    92,
    93,
    94,
    108,
    124
  ],
  [
    6,
    8,
    11,
    18,
    19,
    21,
    36,
    40,
    44,
    45,
    46,
    49,
    50,
    52,
    55,
    60,
    81,
    82,
    84,
    87,
    96,
    100,
    101,
    102,
    116,
    121
  ],
  [
    6,
    8,
    11,
    60,
    64,
    88,
    108
  ],
  [
    6,
    8,
    11,
    60,
    64,
    96,
    116
  ],
  [
    6,
    8,
    18,
    25,
    36,
    73,
    108
  ],
  [
    6,
    8,
    18,
    25,
    36,
    81,
    116
  ],
  [
    6,
    10,
    19,
    44,
    50,
    74,
    92
  ],
  [
    6,
    10,
    19,
    44,
    50,
    82,
    100
  ],
  [
    6,
    11,
    19,
    26,
    36,
    74,
    108
  ],
  [
    6,
    11,
    19,
    26,
    36,
    82,
    116
  ],
  [
    6,
    18,
    19,
    60,
    68,
    92,
    108
  ],
  [
    6,
    18,
    19,
    60,
    68,
    100,
    116
  ],
  [
    6,
    25,
    26,
    64,
    68,
    104,
    108
  ],
  [
    6,
    25,
    26,
    64,
    68,
    112,
    116
  ],
  [
    6,
    32,
    36,
    40,
    44,
    73,
    74
  ],
  [
    6,
    32,
    36,
    40,
    44,
    81,
    82
  ],
  [
    6,
    49,
    50,
    56,
    60,
    88,
    92
  ],
  [
    6,
    49,
    50,
    56,
    60,
    96,
    100
  ],
  [
    6,
    73,
    74,
    88,
    92,
    104,
    108
  ],
  [
    6,
    81,
    82,
    96,
    100,
    112,
    116
  ],
  [
    7,
    9,
    12,
    18,
    20,
    22,
    25,
    27,
    29,
    31,
    37,
    61,
    65,
    68,
    69,
    71,
    109
  ],
  [
    7,
    9,
    12,
    18,
    20,
    22,
    25,
    27,
    29,
    31,
    37,
    61,
    65,
    68,
    69,
    71,
    117
  ],
  [
    7,
    9,
    12,
    18,
    20,
    22,
    37,
    41,
    44,
    45,
    47,
    49,
    51,
    53,
    55,
    61,
    73,
    75,
    77,
    79,
    89,
    92,
    93,
    95,
    109,
    124
  ],
  [
    7,
    9,
    12,
    18,
    20,
    22,
    37,
    41,
    44,
    45,
    47,
    49,
    51,
    53,
    55,
    61,
    81,
    83,
    85,
    87,
    97,
    100,
    101,
    103,
    117,
    121
  ],
  [
    7,
    9,
    12,
    61,
    65,
    89,
    109
  ],
  [
    7,
    9,
    12,
    61,
    65,
    97,
    117
  ],
  [
    7,
    9,
    18,
    25,
    37,
    73,
    109
  ],
  [
    7,
    9,
    18,
    25,
    37,
    81,
    117
  ],
  [
    7,
    10,
    20,
    44,
    51,
    75,
    92
  ],
  [
    7,
    10,
    20,
    44,
    51,
    83,
    100
  ],
  [
    7,
    12,
    20,
    27,
    37,
    75,
    109
  ],
  [
    7,
    12,
    20,
    27,
    37,
    83,
    117
  ],
  [
    7,
    18,
    20,
    61,
    68,
    92,
    109
  ],
  [
    7,
    18,
    20,
    61,
    68,
    100,
    117
  ],
  [
    7,
    25,
    27,
    65,
    68,
    104,
    109
  ],
  [
    7,
    25,
    27,
    65,
    68,
    112,
    117
  ],
  [
    7,
    32,
    37,
    41,
    44,
    73,
    75
  ],
  [
    7,
    32,
    37,
    41,
    44,
    81,
    83
  ],
  [
    7,
    49,
    51,
    56,
    61,
    89,
    92
  ],
  [
    7,
    49,
    51,
    56,
    61,
    97,
    100
  ],
  [
    7,
    73,
    75,
    89,
    92,
    104,
    109
  ],
  [
    7,
    81,
    83,
    97,
    100,
    112,
    117
  ],
  [
    8,
    9,
    13,
    18,
    21,
    22,
    25,
    28,
    29,
    31,
    33,
    36,
    37,
    39,
    45,
    69,
    73,
    76,
    77,
    79,
    93,
    105,
    108,
    109,
    111,
    123
  ],
  [
    8,
    9,
    13,
    18,
    21,
    22,
    25,
    28,
    29,
    31,
    33,
    36,
    37,
    39,
    45,
    69,
    81,
    84,
    85,
    87,
    101,
    113,
    116,
    117,
    119,
    120
  ],
  [
    8,
    9,
    13,
    18,
    21,
    22,
    45,
    49,
    52,
    53,
    55,
    57,
    60,
    61,
    63,
    69,
    93
  ],
  [
    8,
    9,
    13,
    18,
    21,
    22,
    45,
    49,
    52,
    53,
    55,
    57,
    60,
    61,
    63,
    69,
    101
  ],
  [
    8,
    9,
    13,
    57,
    69,
    93,
    105
  ],
  [
    8,
    9,
    13,
    57,
    69,
    101,
    113
  ],
  [
    8,
    9,
    18,
    45,
    49,
    73,
    93
  ],
  [
    8,
    9,
    18,
    45,
    49,
    81,
    101
  ],
  [
    8,
    11,
    21,
    28,
    36,
    76,
    108
  ],
  [
    8,
    11,
    21,
    28,
    36,
    84,
    116
  ],
  [
    8,
    13,
    21,
    45,
    52,
    76,
    93
  ],
  [
    8,
    13,
    21,
    45,
    52,
    84,
    101
  ],
  [
    8,
    18,
    21,
    60,
    69,
    93,
    108
  ],
  [
    8,
    18,
    21,
    60,
    69,
    101,
    116
  ],
  [
    8,
    25,
    28,
    64,
    69,
    105,
    108
  ],
  [
    8,
    25,
    28,
    64,
    69,
    113,
    116
  ],
  [
    8,
    33,
    36,
    40,
    45,
    73,
    76
  ],
  [
    8,
    33,
    36,
    40,
    45,
    81,
    84
  ],
  [
    8,
    49,
    52,
    57,
    60,
    88,
    93
  ],
  [
    8,
    49,
    52,
    57,
    60,
    96,
    101
  ],
  [
    8,
    73,
    76,
    88,
    93,
    105,
    108
  ],
  [
    8,
    81,
    84,
    96,
    101,
    113,
    116
  ],
  [
    9,
    12,
    22,
    29,
    37,
    77,
    109
  ],
  [
    9,
    12,
    22,
    29,
    37,
    85,
    117
  ],
  [
    9,
    13,
    22,
    45,
    53,
    77,
    93
  ],
  [
    9,
    13,
    22,
    45,
    53,
    85,
    101
  ],
  [
    9,
    18,
    22,
    61,
    69,
    93,
    109
  ],
  [
    9,
    18,
    22,
    61,
    69,
    101,
    117
  ],
  [
    9,
    25,
    29,
    65,
    69,
    105,
    109
  ],
  [
    9,
    25,
    29,
    65,
    69,
    113,
    117
  ],
  [
    9,
    33,
    37,
    41,
    45,
    73,
    77
  ],
  [
    9,
    33,
    37,
    41,
    45,
    81,
    85
  ],
  [
    9,
    49,
    53,
    57,
    61,
    89,
    93
  ],
  [
    9,
    49,
    53,
    57,
    61,
    97,
    101
  ],
  [
    9,
    73,
    77,
    89,
    93,
    105,
    109
  ],
  [
    9,
    81,
    85,
    97,
    101,
    113,
    117
  ],
  [
    10,
    14,
    15,
    19,
    20,
    23,
    26,
    27,
    30,
    31,
    38,
    62,
    66,
    68,
    70,
    71,
    110
  ],
  [
    10,
    14,
    15,
    19,
    20,
    23,
    26,
    27,
    30,
    31,
    38,
    62,
    66,
    68,
    70,
    71,
    118
  ],
  [
    10,
    14,
    15,
    19,
    20,
    23,
    38,
    42,
    44,
    46,
    47,
    50,
    51,
    54,
    55,
    62,
    74,
    75,
    78,
    79,
    90,
    92,
    94,
    95,
    110,
    124
  ],
  [
    10,
    14,
    15,
    19,
    20,
    23,
    38,
    42,
    44,
    46,
    47,
    50,
    51,
    54,
    55,
    62,
    82,
    83,
    86,
    87,
    98,
    100,
    102,
    103,
    118,
    121
  ],
  [
    10,
    14,
    15,
    62,
    66,
    90,
    110
  ],
  [
    10,
    14,
    15,
    62,
    66,
    98,
    118
  ],
  [
    10,
    14,
    19,
    26,
    38,
    74,
    110
  ],
  [
    10,
    14,
    19,
    26,
    38,
    82,
    118
  ],
  [
    10,
    15,
    20,
    27,
    38,
    75,
    110
  ],
  [
    10,
    15,
    20,
    27,
    38,
    83,
    118
  ],
  [
    10,
    19,
    20,
    62,
    68,
    92,
    110
  ],
  [
    10,
    19,
    20,
    62,
    68,
    100,
    118
  ],
  [
    10,
    26,
    27,
    66,
    68,
    104,
    110
  ],
  [
    10,
    26,
    27,
    66,
    68,
    112,
    118
  ],
  [
    10,
    32,
    38,
    42,
    44,
    74,
    75
  ],
  [
    10,
    32,
    38,
    42,
    44,
    82,
    83
  ],
  [
    10,
    50,
    51,
    56,
    62,
    90,
    92
  ],
  [
    10,
    50,
    51,
    56,
    62,
    98,
    100
  ],
  [
    10,
    74,
    75,
    90,
    92,
    104,
    110
  ],
  [
    10,
    82,
    83,
    98,
    100,
    112,
    118
  ],
  [
    11,
    14,
    16,
    19,
    21,
    23,
    26,
    28,
    30,
    31,
    34,
    36,
    38,
    39,
    46,
    70,
    74,
    76,
    78,
    79,
    94,
    106,
    108,
    110,
    111,
    123
  ],
  [
    11,
    14,
    16,
    19,
    21,
    23,
    26,
    28,
    30,
    31,
    34,
    36,
    38,
    39,
    46,
    70,
    82,
    84,
    86,
    87,
    102,
    114,
    116,
    118,
    119,
    120
  ],
  [
    11,
    14,
    16,
    19,
    21,
    23,
    46,
    50,
    52,
    54,
    55,
    58,
    60,
    62,
    63,
    70,
    94
  ],
  [
    11,
    14,
    16,
    19,
    21,
    23,
    46,
    50,
    52,
    54,
    55,
    58,
    60,
    62,
    63,
    70,
    102
  ],
  [
    11,
    14,
    16,
    58,
    70,
    94,
    106
  ],
  [
    11,
    14,
    16,
    58,
    70,
    102,
    114
  ],
  [
    11,
    14,
    19,
    46,
    50,
    74,
    94
  ],
  [
    11,
    14,
    19,
    46,
    50,
    82,
    102
  ],
  [
    11,
    16,
    21,
    46,
    52,
    76,
    94
  ],
  [
    11,
    16,
    21,
    46,
    52,
    84,
    102
  ],
  [
    11,
    19,
    21,
    60,
    70,
    94,
    108
  ],
  [
    11,
    19,
    21,
    60,
    70,
    102,
    116
  ],
  [
    11,
    26,
    28,
    64,
    70,
    106,
    108
  ],
  [
    11,
    26,
    28,
    64,
    70,
    114,
    116
  ],
  [
    11,
    34,
    36,
    40,
    46,
    74,
    76
  ],
  [
    11,
    34,
    36,
    40,
    46,
    82,
    84
  ],
  [
    11,
    50,
    52,
    58,
    60,
    88,
    94
  ],
  [
    11,
    50,
    52,
    58,
    60,
    96,
    102
  ],
  [
    11,
    74,
    76,
    88,
    94,
    106,
    108
  ],
  [
    11,
    82,
    84,
    96,
    102,
    114,
    116
  ],
  [
    12,
    15,
    17,
    20,
    22,
    23,
    27,
    29,
    30,
    31,
    35,
    37,
    38,
    39,
    47,
    71,
    75,
    77,
    78,
    79,
    95,
    107,
    109,
    110,
    111,
    123
  ],
  [
    12,
    15,
    17,
    20,
    22,
    23,
    27,
    29,
    30,
    31,
    35,
    37,
    38,
    39,
    47,
    71,
    83,
    85,
    86,
    87,
    103,
    115,
    117,
    118,
    119,
    120
  ],
  [
    12,
    15,
    17,
    20,
    22,
    23,
    47,
    51,
    53,
    54,
    55,
    59,
    61,
    62,
    63,
    71,
    95
  ],
  [
    12,
    15,
    17,
    20,
    22,
    23,
    47,
    51,
    53,
    54,
    55,
    59,
    61,
    62,
    63,
    71,
    103
  ],
  [
    12,
    15,
    17,
    59,
    71,
    95,
    107
  ],
  [
    12,
    15,
    17,
    59,
    71,
    103,
    115
  ],
  [
    12,
    15,
    20,
    47,
    51,
    75,
    95
  ],
  [
    12,
    15,
    20,
    47,
    51,
    83,
    103
  ],
  [
    12,
    17,
    22,
    47,
    53,
    77,
    95
  ],
  [
    12,
    17,
    22,
    47,
    53,
    85,
    103
  ],
  [
    12,
    20,
    22,
    61,
    71,
    95,
    109
  ],
  [
    12,
    20,
    22,
    61,
    71,
    103,
    117
  ],
  [
    12,
    27,
    29,
    65,
    71,
    107,
    109
  ],
  [
    12,
    27,
    29,
    65,
    71,
    115,
    117
  ],
  [
    12,
    35,
    37,
    41,
    47,
    75,
    77
  ],
  [
    12,
    35,
    37,
    41,
    47,
    83,
    85
  ],
  [
    12,
    51,
    53,
    59,
    61,
    89,
    95
  ],
  [
    12,
    51,
    53,
    59,
    61,
    97,
    103
  ],
  [
    12,
    75,
    77,
    89,
    95,
    107,
    109
  ],
  [
    12,
    83,
    85,
    97,
    103,
    115,
    117
  ],
  [
    13,
    16,
    17,
    21,
    22,
    23,
    28,
    29,
    30,
    31,
    39,
    63,
    67,
    69,
    70,
    71,
    111
  ],
  [
    13,
    16,
    17,
    21,
    22,
    23,
    28,
    29,
    30,
    31,
    39,
    63,
    67,
    69,
    70,
    71,
    119
  ],
  [
    13,
    16,
    17,
    21,
    22,
    23,
    39,
    43,
    45,
    46,
    47,
    52,
    53,
    54,
    55,
    63,
    76,
    77,
    78,
    79,
    91,
    93,
    94,
    95,
    111,
    124
  ],
  [
    13,
    16,
    17,
    21,
    22,
    23,
    39,
    43,
    45,
    46,
    47,
    52,
    53,
    54,
    55,
    63,
    84,
    85,
    86,
    87,
    99,
    101,
    102,
    103,
    119,
    121
  ],
  [
    13,
    16,
    17,
    63,
    67,
    91,
    111
  ],
  [
    13,
    16,
    17,
    63,
    67,
    99,
    119
  ],
  [
    13,
    16,
    21,
    28,
    39,
    76,
    111
  ],
  [
    13,
    16,
    21,
    28,
    39,
    84,
    119
  ],
  [
    13,
    17,
    22,
    29,
    39,
    77,
    111
  ],
  [
    13,
    17,
    22,
    29,
    39,
    85,
    119
  ],
  [
    13,
    21,
    22,
    63,
    69,
    93,
    111
  ],
  [
    13,
    21,
    22,
    63,
    69,
    101,
    119
  ],
  [
    13,
    28,
    29,
    67,
    69,
    105,
    111
  ],
  [
    13,
    28,
    29,
    67,
    69,
    113,
    119
  ],
  [
    13,
    33,
    39,
    43,
    45,
    76,
    77
  ],
  [
    13,
    33,
    39,
    43,
    45,
    84,
    85
  ],
  [
    13,
    52,
    53,
    57,
    63,
    91,
    93
  ],
  [
    13,
    52,
    53,
    57,
    63,
    99,
    101
  ],
  [
    13,
    76,
    77,
    91,
    93,
    105,
    111
  ],
  [
    13,
    84,
    85,
    99,
    101,
    113,
    119
  ],
  [
    14,
    15,
    23,
    30,
    38,
    78,
    110
  ],
  [
    14,
    15,
    23,
    30,
    38,
    86,
    118
  ],
  [
    14,
    16,
    23,
    46,
    54,
    78,
    94
  ],
  [
    14,
    16,
    23,
    46,
    54,
    86,
    102
  ],
  [
    14,
    19,
    23,
    62,
    70,
    94,
    110
  ],
  [
    14,
    19,
    23,
    62,
    70,
    102,
    118
  ],
  [
    14,
    26,
    30,
    66,
    70,
    106,
    110
  ],
  [
    14,
    26,
    30,
    66,
    70,
    114,
    118
  ],
  [
    14,
    34,
    38,
    42,
    46,
    74,
    78
  ],
  [
    14,
    34,
    38,
    42,
    46,
    82,
    86
  ],
  [
    14,
    50,
    54,
    58,
    62,
    90,
    94
  ],
  [
    14,
    50,
    54,
    58,
    62,
    98,
    102
  ],
  [
    14,
    74,
    78,
    90,
    94,
    106,
    110
  ],
  [
    14,
    82,
    86,
    98,
    102,
    114,
    118
  ],
  [
    15,
    17,
    23,
    47,
    54,
    78,
    95
  ],
  [
    15,
    17,
    23,
    47,
    54,
    86,
    103
  ],
  [
    15,
    20,
    23,
    62,
    71,
    95,
    110
  ],
  [
    15,
    20,
    23,
    62,
    71,
    103,
    118
  ],
  [
    15,
    27,
    30,
    66,
    71,
    107,
    110
  ],
  [
    15,
    27,
    30,
    66,
    71,
    115,
    118
  ],
  [
    15,
    35,
    38,
    42,
    47,
    75,
    78
  ],
  [
    15,
    35,
    38,
    42,
    47,
    83,
    86
  ],
  [
    15,
    51,
    54,
    59,
    62,
    90,
    95
  ],
  [
    15,
    51,
    54,
    59,
    62,
    98,
    103
  ],
  [
    15,
    75,
    78,
    90,
    95,
    107,
    110
  ],
  [
    15,
    83,
    86,
    98,
    103,
    115,
    118
  ],
  [
    16,
    17,
    23,
    30,
    39,
    78,
    111
  ],
  [
    16,
    17,
    23,
    30,
    39,
    86,
    119
  ],
  [
    16,
    21,
    23,
    63,
    70,
    94,
    111
  ],
  [
    16,
    21,
    23,
    63,
    70,
    102,
    119
  ],
  [
    16,
    28,
    30,
    67,
    70,
    106,
    111
  ],
  [
    16,
    28,
    30,
    67,
    70,
    114,
    119
  ],
  [
    16,
    34,
    39,
    43,
    46,
    76,
    78
  ],
  [
    16,
    34,
    39,
    43,
    46,
    84,
    86
  ],
  [
    16,
    52,
    54,
    58,
    63,
    91,
    94
  ],
  [
    16,
    52,
    54,
    58,
    63,
    99,
    102
  ],
  [
    16,
    76,
    78,
    91,
    94,
    106,
    111
  ],
  [
    16,
    84,
    86,
    99,
    102,
    114,
    119
  ],
  [
    17,
    22,
    23,
    63,
    71,
    95,
    111
  ],
  [
    17,
    22,
    23,
    63,
    71,
    103,
    119
  ],
  [
    17,
    29,
    30,
    67,
    71,
    107,
    111
  ],
  [
    17,
    29,
    30,
    67,
    71,
    115,
    119
  ],
  [
    17,
    35,
    39,
    43,
    47,
    77,
    78
  ],
  [
    17,
    35,
    39,
    43,
    47,
    85,
    86
  ],
  [
    17,
    53,
    54,
    59,
    63,
    91,
    95
  ],
  [
    17,
    53,
    54,
    59,
    63,
    99,
    103
  ],
  [
    17,
    77,
    78,
    91,
    95,
    107,
    111
  ],
  [
    17,
    85,
    86,
    99,
    103,
    115,
    119
  ],
  [
    18,
    19,
    20,
    21,
    22,
    23,
    31,
    36,
    37,
    38,
    39,
    44,
    45,
    46,
    47,
    55,
    79
  ],
  [
    18,
    19,
    20,
    21,
    22,
    23,
    31,
    36,
    37,
    38,
    39,
    44,
    45,
    46,
    47,
    55,
    87
  ],
  [
    18,
    19,
    20,
    21,
    22,
    23,
    31,
    55,
    60,
    61,
    62,
    63,
    68,
    69,
    70,
    71,
    79,
    92,
    93,
    94,
    95,
    108,
    109,
    110,
    111,
    125
  ],
  [
    18,
    19,
    20,
    21,
    22,
    23,
    31,
    55,
    60,
    61,
    62,
    63,
    68,
    69,
    70,
    71,
    87,
    100,
    101,
    102,
    103,
    116,
    117,
    118,
    119,
    122
  ],
  [
    18,
    19,
    20,
    44,
    55,
    79,
    92
  ],
  [
    18,
    19,
    20,
    44,
    55,
    87,
    100
  ],
  [
    18,
    19,
    21,
    31,
    36,
    79,
    108
  ],
  [
    18,
    19,
    21,
    31,
    36,
    87,
    116
  ],
  [
    18,
    20,
    22,
    31,
    37,
    79,
    109
  ],
  [
    18,
    20,
    22,
    31,
    37,
    87,
    117
  ],
  [
    18,
    21,
    22,
    45,
    55,
    79,
    93
  ],
  [
    18,
    21,
    22,
    45,
    55,
    87,
    101
  ],
  [
    18,
    25,
    31,
    68,
    69,
    108,
    109
  ],
  [
    18,
    25,
    31,
    68,
    69,
    116,
    117
  ],
  [
    18,
    36,
    37,
    44,
    45,
    73,
    79
  ],
  [
    18,
    36,
    37,
    44,
    45,
    81,
    87
  ],
  [
    18,
    49,
    55,
    60,
    61,
    92,
    93
  ],
  [
    18,
    49,
    55,
    60,
    61,
    100,
    101
  ],
  [
    18,
    73,
    79,
    92,
    93,
    108,
    109
  ],
  [
    18,
    81,
    87,
    100,
    101,
    116,
    117
  ],
  [
    19,
    20,
    23,
    31,
    38,
    79,
    110
  ],
  [
    19,
    20,
    23,
    31,
    38,
    87,
    118
  ],
  [
    19,
    21,
    23,
    46,
    55,
    79,
    94
  ],
  [
    19,
    21,
    23,
    46,
    55,
    87,
    102
  ],
  [
    19,
    26,
    31,
    68,
    70,
    108,
    110
  ],
  [
    19,
    26,
    31,
    68,
    70,
    116,
    118
  ],
  [
    19,
    36,
    38,
    44,
    46,
    74,
    79
  ],
  [
    19,
    36,
    38,
    44,
    46,
    82,
    87
  ],
  [
    19,
    50,
    55,
    60,
    62,
    92,
    94
  ],
  [
    19,
    50,
    55,
    60,
    62,
    100,
    102
  ],
  [
    19,
    74,
    79,
    92,
    94,
    108,
    110
  ],
  [
    19,
    82,
    87,
    100,
    102,
    116,
    118
  ],
  [
    20,
    22,
    23,
    47,
    55,
    79,
    95
  ],
  [
    20,
    22,
    23,
    47,
    55,
    87,
    103
  ],
  [
    20,
    27,
    31,
    68,
    71,
    109,
    110
  ],
  [
    20,
    27,
    31,
    68,
    71,
    117,
    118
  ],
  [
    20,
    37,
    38,
    44,
    47,
    75,
    79
  ],
  [
    20,
    37,
    38,
    44,
    47,
    83,
    87
  ],
  [
    20,
    51,
    55,
    61,
    62,
    92,
    95
  ],
  [
    20,
    51,
    55,
    61,
    62,
    100,
    103
  ],
  [
    20,
    75,
    79,
    92,
    95,
    109,
    110
  ],
  [
    20,
    83,
    87,
    100,
    103,
    117,
    118
  ],
  [
    21,
    22,
    23,
    31,
    39,
    79,
    111
  ],
  [
    21,
    22,
    23,
    31,
    39,
    87,
    119
  ],
  [
    21,
    28,
    31,
    69,
    70,
    108,
    111
  ],
  [
    21,
    28,
    31,
    69,
    70,
    116,
    119
  ],
  [
    21,
    36,
    39,
    45,
    46,
    76,
    79
  ],
  [
    21,
    36,
    39,
    45,
    46,
    84,
    87
  ],
  [
    21,
    52,
    55,
    60,
    63,
    93,
    94
  ],
  [
    21,
    52,
    55,
    60,
    63,
    101,
    102
  ],
  [
    21,
    76,
    79,
    93,
    94,
    108,
    111
  ],
  [
    21,
    84,
    87,
    101,
    102,
    116,
    119
  ],
  [
    22,
    29,
    31,
    69,
    71,
    109,
    111
  ],
  [
    22,
    29,
    31,
    69,
    71,
    117,
    119
  ],
  [
    22,
    37,
    39,
    45,
    47,
    77,
    79
  ],
  [
    22,
    37,
    39,
    45,
    47,
    85,
    87
  ],
  [
    22,
    53,
    55,
    61,
    63,
    93,
    95
  ],
  [
    22,
    53,
    55,
    61,
    63,
    101,
    103
  ],
  [
    22,
    77,
    79,
    93,
    95,
    109,
    111
  ],
  [
    22,
    85,
    87,
    101,
    103,
    117,
    119
  ],
  [
    23,
    30,
    31,
    70,
    71,
    110,
    111
  ],
  [
    23,
    30,
    31,
    70,
    71,
    118,
    119
  ],
  [
    23,
    38,
    39,
    46,
    47,
    78,
    79
  ],
  [
    23,
    38,
    39,
    46,
    47,
    86,
    87
  ],
  [
    23,
    54,
    55,
    62,
    63,
    94,
    95
  ],
  [
    23,
    54,
    55,
    62,
    63,
    102,
    103
  ],
  [
    23,
    78,
    79,
    94,
    95,
    110,
    111
  ],
  [
    23,
    86,
    87,
    102,
    103,
    118,
    119
  ],
  [
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    120
  ],
  [
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    123
  ],
  [
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    123,
    125
  ],
  [
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    122
  ],
  [
    24,
    25,
    26,
    27,
    32,
    104,
    123
  ],
  [
    24,
    25,
    26,
    27,
    32,
    112,
    120
  ],
  [
    24,
    25,
    28,
    29,
    33,
    105,
    123
  ],
  [
    24,
    25,
    28,
    29,
    33,
    113,
    120
  ],
  [
    24,
    26,
    28,
    30,
    34,
    106,
    123
  ],
  [
    24,
    26,
    28,
    30,
    34,
    114,
    120
  ],
  [
    24,
    27,
    29,
    30,
    35,
    107,
    123
  ],
  [
    24,
    27,
    29,
    30,
    35,
    115,
    120
  ],
  [
    24,
    32,
    33,
    34,
    35,
    72,
    123
  ],
  [
    24,
    32,
    33,
    34,
    35,
    80,
    120
  ],
  [
    24,
    72,
    104,
    105,
    106,
    107,
    123
  ],
  [
    24,
    80,
    112,
    113,
    114,
    115,
    120
  ],
  [
    25,
    26,
    28,
    31,
    36,
    108,
    123
  ],
  [
    25,
    26,
    28,
    31,
    36,
    116,
    120
  ],
  [
    25,
    27,
    29,
    31,
    37,
    109,
    123
  ],
  [
    25,
    27,
    29,
    31,
    37,
    117,
    120
  ],
  [
    25,
    32,
    33,
    36,
    37,
    73,
    123
  ],
  [
    25,
    32,
    33,
    36,
    37,
    81,
    120
  ],
  [
    25,
    73,
    104,
    105,
    108,
    109,
    123
  ],
  [
    25,
    81,
    112,
    113,
    116,
    117,
    120
  ],
  [
    26,
    27,
    30,
    31,
    38,
    110,
    123
  ],
  [
    26,
    27,
    30,
    31,
    38,
    118,
    120
  ],
  [
    26,
    32,
    34,
    36,
    38,
    74,
    123
  ],
  [
    26,
    32,
    34,
    36,
    38,
    82,
    120
  ],
  [
    26,
    74,
    104,
    106,
    108,
    110,
    123
  ],
  [
    26,
    82,
    112,
    114,
    116,
    118,
    120
  ],
  [
    27,
    32,
    35,
    37,
    38,
    75,
    123
  ],
  [
    27,
    32,
    35,
    37,
    38,
    83,
    120
  ],
  [
    27,
    75,
    104,
    107,
    109,
    110,
    123
  ],
  [
    27,
    83,
    112,
    115,
    117,
    118,
    120
  ],
  [
    28,
    29,
    30,
    31,
    39,
    111,
    123
  ],
  [
    28,
    29,
    30,
    31,
    39,
    119,
    120
  ],
  [
    28,
    33,
    34,
    36,
    39,
    76,
    123
  ],
  [
    28,
    33,
    34,
    36,
    39,
    84,
    120
  ],
  [
    28,
    76,
    105,
    106,
    108,
    111,
    123
  ],
  [
    28,
    84,
    113,
    114,
    116,
    119,
    120
  ],
  [
    29,
    33,
    35,
    37,
    39,
    77,
    123
  ],
  [
    29,
    33,
    35,
    37,
    39,
    85,
    120
  ],
  [
    29,
    77,
    105,
    107,
    109,
    111,
    123
  ],
  [
    29,
    85,
    113,
    115,
    117,
    119,
    120
  ],
  [
    30,
    34,
    35,
    38,
    39,
    78,
    123
  ],
  [
    30,
    34,
    35,
    38,
    39,
    86,
    120
  ],
  [
    30,
    78,
    106,
    107,
    110,
    111,
    123
  ],
  [
    30,
    86,
    114,
    115,
    118,
    119,
    120
  ],
  [
    31,
    36,
    37,
    38,
    39,
    79,
    123
  ],
  [
    31,
    36,
    37,
    38,
    39,
    87,
    120
  ],
  [
    31,
    79,
    108,
    109,
    110,
    111,
    123
  ],
  [
    31,
    87,
    116,
    117,
    118,
    119,
    120
  ],
  [
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    123,
    124
  ],
  [
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    120,
    121
  ],
  [
    32,
    72,
    73,
    74,
    75,
    104,
    123
  ],
  [
    32,
    80,
    81,
    82,
    83,
    112,
    120
  ],
  [
    33,
    72,
    73,
    76,
    77,
    105,
    123
  ],
  [
    33,
    80,
    81,
    84,
    85,
    113,
    120
  ],
  [
    34,
    72,
    74,
    76,
    78,
    106,
    123
  ],
  [
    34,
    80,
    82,
    84,
    86,
    114,
    120
  ],
  [
    35,
    72,
    75,
    77,
    78,
    107,
    123
  ],
  [
    35,
    80,
    83,
    85,
    86,
    115,
    120
  ],
  [
    36,
    73,
    74,
    76,
    79,
    108,
    123
  ],
  [
    36,
    81,
    82,
    84,
    87,
    116,
    120
  ],
  [
    37,
    73,
    75,
    77,
    79,
    109,
    123
  ],
  [
    37,
    81,
    83,
    85,
    87,
    117,
    120
  ],
  [
    38,
    74,
    75,
    78,
    79,
    110,
    123
  ],
  [
    38,
    82,
    83,
    86,
    87,
    118,
    120
  ],
  [
    39,
    76,
    77,
    78,
    79,
    111,
    123
  ],
  [
    39,
    84,
    85,
    86,
    87,
    119,
    120
  ],
  [
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    121
  ],
  [
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    124
  ],
  [
    40,
    41,
    42,
    43,
    48,
    72,
    124
  ],
  [
    40,
    41,
    42,
    43,
    48,
    80,
    121
  ],
  [
    40,
    41,
    44,
    45,
    49,
    73,
    124
  ],
  [
    40,
    41,
    44,
    45,
    49,
    81,
    121
  ],
  [
    40,
    42,
    44,
    46,
    50,
    74,
    124
  ],
  [
    40,
    42,
    44,
    46,
    50,
    82,
    121
  ],
  [
    40,
    43,
    45,
    46,
    52,
    76,
    124
  ],
  [
    40,
    43,
    45,
    46,
    52,
    84,
    121
  ],
  [
    40,
    48,
    49,
    50,
    52,
    88,
    124
  ],
  [
    40,
    48,
    49,
    50,
    52,
    96,
    121
  ],
  [
    40,
    72,
    73,
    74,
    76,
    88,
    124
  ],
  [
    40,
    80,
    81,
    82,
    84,
    96,
    121
  ],
  [
    41,
    42,
    44,
    47,
    51,
    75,
    124
  ],
  [
    41,
    42,
    44,
    47,
    51,
    83,
    121
  ],
  [
    41,
    43,
    45,
    47,
    53,
    77,
    124
  ],
  [
    41,
    43,
    45,
    47,
    53,
    85,
    121
  ],
  [
    41,
    48,
    49,
    51,
    53,
    89,
    124
  ],
  [
    41,
    48,
    49,
    51,
    53,
    97,
    121
  ],
  [
    41,
    72,
    73,
    75,
    77,
    89,
    124
  ],
  [
    41,
    80,
    81,
    83,
    85,
    97,
    121
  ],
  [
    42,
    43,
    46,
    47,
    54,
    78,
    124
  ],
  [
    42,
    43,
    46,
    47,
    54,
    86,
    121
  ],
  [
    42,
    48,
    50,
    51,
    54,
    90,
    124
  ],
  [
    42,
    48,
    50,
    51,
    54,
    98,
    121
  ],
  [
    42,
    72,
    74,
    75,
    78,
    90,
    124
  ],
  [
    42,
    80,
    82,
    83,
    86,
    98,
    121
  ],
  [
    43,
    48,
    52,
    53,
    54,
    91,
    124
  ],
  [
    43,
    48,
    52,
    53,
    54,
    99,
    121
  ],
  [
    43,
    72,
    76,
    77,
    78,
    91,
    124
  ],
  [
    43,
    80,
    84,
    85,
    86,
    99,
    121
  ],
  [
    44,
    45,
    46,
    47,
    55,
    79,
    124
  ],
  [
    44,
    45,
    46,
    47,
    55,
    87,
    121
  ],
  [
    44,
    49,
    50,
    51,
    55,
    92,
    124
  ],
  [
    44,
    49,
    50,
    51,
    55,
    100,
    121
  ],
  [
    44,
    73,
    74,
    75,
    79,
    92,
    124
  ],
  [
    44,
    81,
    82,
    83,
    87,
    100,
    121
  ],
  [
    45,
    49,
    52,
    53,
    55,
    93,
    124
  ],
  [
    45,
    49,
    52,
    53,
    55,
    101,
    121
  ],
  [
    45,
    73,
    76,
    77,
    79,
    93,
    124
  ],
  [
    45,
    81,
    84,
    85,
    87,
    101,
    121
  ],
  [
    46,
    50,
    52,
    54,
    55,
    94,
    124
  ],
  [
    46,
    50,
    52,
    54,
    55,
    102,
    121
  ],
  [
    46,
    74,
    76,
    78,
    79,
    94,
    124
  ],
  [
    46,
    82,
    84,
    86,
    87,
    102,
    121
  ],
  [
    47,
    51,
    53,
    54,
    55,
    95,
    124
  ],
  [
    47,
    51,
    53,
    54,
    55,
    103,
    121
  ],
  [
    47,
    75,
    77,
    78,
    79,
    95,
    124
  ],
  [
    47,
    83,
    85,
    86,
    87,
    103,
    121
  ],
  [
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    124,
    125
  ],
  [
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    121,
    122
  ],
  [
    48,
    72,
    88,
    89,
    90,
    91,
    124
  ],
  [
    48,
    80,
    96,
    97,
    98,
    99,
    121
  ],
  [
    49,
    73,
    88,
    89,
    92,
    93,
    124
  ],
  [
    49,
    81,
    96,
    97,
    100,
    101,
    121
  ],
  [
    50,
    74,
    88,
    90,
    92,
    94,
    124
  ],
  [
    50,
    82,
    96,
    98,
    100,
    102,
    121
  ],
  [
    51,
    75,
    89,
    90,
    92,
    95,
    124
  ],
  [
    51,
    83,
    97,
    98,
    100,
    103,
    121
  ],
  [
    52,
    76,
    88,
    91,
    93,
    94,
    124
  ],
  [
    52,
    84,
    96,
    99,
    101,
    102,
    121
  ],
  [
    53,
    77,
    89,
    91,
    93,
    95,
    124
  ],
  [
    53,
    85,
    97,
    99,
    101,
    103,
    121
  ],
  [
    54,
    78,
    90,
    91,
    94,
    95,
    124
  ],
  [
    54,
    86,
    98,
    99,
    102,
    103,
    121
  ],
  [
    55,
    79,
    92,
    93,
    94,
    95,
    124
  ],
  [
    55,
    87,
    100,
    101,
    102,
    103,
    121
  ],
  [
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    122
  ],
  [
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    125
  ],
  [
    56,
    57,
    58,
    60,
    64,
    88,
    125
  ],
  [
    56,
    57,
    58,
    60,
    64,
    96,
    122
  ],
  [
    56,
    57,
    59,
    61,
    65,
    89,
    125
  ],
  [
    56,
    57,
    59,
    61,
    65,
    97,
    122
  ],
  [
    56,
    58,
    59,
    62,
    66,
    90,
    125
  ],
  [
    56,
    58,
    59,
    62,
    66,
    98,
    122
  ],
  [
    56,
    60,
    61,
    62,
    68,
    92,
    125
  ],
  [
    56,
    60,
    61,
    62,
    68,
    100,
    122
  ],
  [
    56,
    64,
    65,
    66,
    68,
    104,
    125
  ],
  [
    56,
    64,
    65,
    66,
    68,
    112,
    122
  ],
  [
    56,
    88,
    89,
    90,
    92,
    104,
    125
  ],
  [
    56,
    96,
    97,
    98,
    100,
    112,
    122
  ],
  [
    57,
    58,
    59,
    63,
    67,
    91,
    125
  ],
  [
    57,
    58,
    59,
    63,
    67,
    99,
    122
  ],
  [
    57,
    60,
    61,
    63,
    69,
    93,
    125
  ],
  [
    57,
    60,
    61,
    63,
    69,
    101,
    122
  ],
  [
    57,
    64,
    65,
    67,
    69,
    105,
    125
  ],
  [
    57,
    64,
    65,
    67,
    69,
    113,
    122
  ],
  [
    57,
    88,
    89,
    91,
    93,
    105,
    125
  ],
  [
    57,
    96,
    97,
    99,
    101,
    113,
    122
  ],
  [
    58,
    60,
    62,
    63,
    70,
    94,
    125
  ],
  [
    58,
    60,
    62,
    63,
    70,
    102,
    122
  ],
  [
    58,
    64,
    66,
    67,
    70,
    106,
    125
  ],
  [
    58,
    64,
    66,
    67,
    70,
    114,
    122
  ],
  [
    58,
    88,
    90,
    91,
    94,
    106,
    125
  ],
  [
    58,
    96,
    98,
    99,
    102,
    114,
    122
  ],
  [
    59,
    61,
    62,
    63,
    71,
    95,
    125
  ],
  [
    59,
    61,
    62,
    63,
    71,
    103,
    122
  ],
  [
    59,
    65,
    66,
    67,
    71,
    107,
    125
  ],
  [
    59,
    65,
    66,
    67,
    71,
    115,
    122
  ],
  [
    59,
    89,
    90,
    91,
    95,
    107,
    125
  ],
  [
    59,
    97,
    98,
    99,
    103,
    115,
    122
  ],
  [
    60,
    64,
    68,
    69,
    70,
    108,
    125
  ],
  [
    60,
    64,
    68,
    69,
    70,
    116,
    122
  ],
  [
    60,
    88,
    92,
    93,
    94,
    108,
    125
  ],
  [
    60,
    96,
    100,
    101,
    102,
    116,
    122
  ],
  [
    61,
    65,
    68,
    69,
    71,
    109,
    125
  ],
  [
    61,
    65,
    68,
    69,
    71,
    117,
    122
  ],
  [
    61,
    89,
    92,
    93,
    95,
    109,
    125
  ],
  [
    61,
    97,
    100,
    101,
    103,
    117,
    122
  ],
  [
    62,
    66,
    68,
    70,
    71,
    110,
    125
  ],
  [
    62,
    66,
    68,
    70,
    71,
    118,
    122
  ],
  [
    62,
    90,
    92,
    94,
    95,
    110,
    125
  ],
  [
    62,
    98,
    100,
    102,
    103,
    118,
    122
  ],
  [
    63,
    67,
    69,
    70,
    71,
    111,
    125
  ],
  [
    63,
    67,
    69,
    70,
    71,
    119,
    122
  ],
  [
    63,
    91,
    93,
    94,
    95,
    111,
    125
  ],
  [
    63,
    99,
    101,
    102,
    103,
    119,
    122
  ],
  [
    64,
    88,
    104,
    105,
    106,
    108,
    125
  ],
  [
    64,
    96,
    112,
    113,
    114,
    116,
    122
  ],
  [
    65,
    89,
    104,
    105,
    107,
    109,
    125
  ],
  [
    65,
    97,
    112,
    113,
    115,
    117,
    122
  ],
  [
    66,
    90,
    104,
    106,
    107,
    110,
    125
  ],
  [
    66,
    98,
    112,
    114,
    115,
    118,
    122
  ],
  [
    67,
    91,
    105,
    106,
    107,
    111,
    125
  ],
  [
    67,
    99,
    113,
    114,
    115,
    119,
    122
  ],
  [
    68,
    92,
    104,
    108,
    109,
    110,
    125
  ],
  [
    68,
    100,
    112,
    116,
    117,
    118,
    122
  ],
  [
    69,
    93,
    105,
    108,
    109,
    111,
    125
  ],
  [
    69,
    101,
    113,
    116,
    117,
    119,
    122
  ],
  [
    70,
    94,
    106,
    108,
    110,
    111,
    125
  ],
  [
    70,
    102,
    114,
    116,
    118,
    119,
    122
  ],
  [
    71,
    95,
    107,
    109,
    110,
    111,
    125
  ],
  [
    71,
    103,
    115,
    117,
    118,
    119,
    122
  ],
  [
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    123,
    124,
    125
  ],
  [
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    121,
    122
  ]
]


==> anc/verify/enumeration-records/C7-126c/C7-126c.json <==
{
  "name": "C7-126c",
  "complete": true,
  "scope": "unrestricted",
  "agrees_paper": true,
  "candidates": 24204392,
  "candidate_orbits": 935,
  "survivors": 686,
  "survivor_orbits": 5,
  "extra": [],
  "missing": [],
  "seconds": 132.31217908393592
}


==> anc/verify/enumeration-records/C7-126c/complete.json <==
{
  "complete": true,
  "scope": "unrestricted",
  "inputs": {
    "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
    "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
    "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
    "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
    "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
    "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
    "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
    "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
    "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
    "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
    "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
    "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
    "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
    "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
    "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
    "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
    "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
    "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
    "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
    "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
    "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
    "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
    "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
    "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
    "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
    "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
    "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
    "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
    "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
    "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
    "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
    "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
    "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
    "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
    "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
    "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
    "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
    "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
    "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
    "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
    "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
    "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
    "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
    "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
    "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
    "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
    "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
    "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
    "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
    "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
    "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
    "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
    "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
    "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
    "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
    "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
    "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
    "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
    "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
    "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
    "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
    "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
    "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
    "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
    "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
    "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
    "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
    "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
    "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
    "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
    "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
    "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
    "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
    "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
    "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
    "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
    "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
    "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
    "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
    "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
    "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
    "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
    "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
    "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
    "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
    "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
    "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
    "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
    "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
    "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
    "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
    "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
    "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
    "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
    "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
    "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
    "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
    "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
    "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
    "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
    "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
    "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
    "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
    "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
    "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
    "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
  },
  "seconds": 153.50718858279288,
  "results": [
    {
      "name": "C7-126c",
      "complete": true,
      "scope": "unrestricted",
      "agrees_paper": true,
      "candidates": 24204392,
      "candidate_orbits": 935,
      "survivors": 686,
      "survivor_orbits": 5,
      "seconds": 132.31217908393592
    }
  ],
  "outputs": {
    "C7-126c-section-000.json": "d1f5bab2cb2453d891234b191ea63a5044df5e091fcdeae70edf40cf407376ab",
    "C7-126c-section-001.json": "5947f8a057021eed296ea68d97196959cd639b445e4739c1d52095f941d83b60",
    "C7-126c-section-002.json": "1ab38a5ee100031b46115487e40f873f961987a75fe867f0c4475ad07786e0ba",
    "C7-126c-section-003.json": "ac02a294bd60cb6a6188d622710cb8b7b2445a5cec41ecd29f9580f855114890",
    "C7-126c-section-004.json": "08a53ae631d51dbec4c94dceb0b7a2ade85a2030231467b108520b2eaacff5c0",
    "C7-126c-section-005.json": "9a7964cc525f6a814a238b1b2d0e30554c28fe38e6a64d63d73788d8c45a99c0",
    "C7-126c-section-006.json": "ad872cbe2fa964a850154e547ec32a1c1b0358fa53d6e69a805bc03f28e95713",
    "C7-126c-section-007.json": "6dbaf6e2e7ff737e83c5eab2193948d989c62c077100a112c3b961ada79fce0b",
    "C7-126c-section-008.json": "337d10ffa84de4736bcc3b4f5d9f0e19bde8fd8bef7d30b034a010868ef305fa",
    "C7-126c-section-009.json": "93031b03c98ec71a52ac3925d1ebe7fcfc0be0d2a00edaa21307d96ceb4d7166",
    "C7-126c-section-010.json": "6c0479dec24daed14ced11d6a761a251cad6e1718b022f0afb9ab48185d0f0e7",
    "C7-126c-section-011.json": "90e6925fca990293c50f7f38f06fae61f60f059f420657a9c9fc1ba7c86b5af6",
    "C7-126c-section-012.json": "457459df8ef7f1a9535c8b55eb15e89f29c0ba3bdb442b98ff12e6abf73af09e",
    "C7-126c-section-013.json": "6569254f696c972c4b8bece8a58e93694087628175e75de99ea35d1b62369bbe",
    "C7-126c-section-014.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126c-section-015.json": "82c3750bfb12c59a29a580b896af39e8b88bf52bf5c01651054ea36e4c8a2a0c",
    "C7-126c-section-016.json": "2c09f636b5c24e775614f7fdad90a542b42f6ce01e1b698dbd92f1b222fa2287",
    "C7-126c-section-017.json": "d689e9f1351b444ce8fdbc367a5a170bd7510b20e6227f6ad3f05cec5144f6e6",
    "C7-126c-section-018.json": "74c76ca3540dbe2d7757ab1294bc9c85084055bf53de4a58c9cee64fd05da41c",
    "C7-126c-section-019.json": "e57c2901324c91d494f6198b0e5222b6e8824e6f196b9e721aa42ca2374c9801",
    "C7-126c-section-020.json": "ab9e55eb737c75a591cd3bce025e12255eb0899234ffd82b5029a4c6d67d3ec4",
    "C7-126c-section-021.json": "d8a58672dc4f2031a54901fc5e2fb6ff5313f32904eed09bf5615337d54bef0c",
    "C7-126c-section-022.json": "a26b13a9eb0c5780df7fefd8e1051e142083deb5a3bc4b34f73f34de3a652429",
    "C7-126c-section-023.json": "9e16e77f1ac8287b541218ebde83074d70da13487dfad91565206e4fcfb9151f",
    "C7-126c-section-024.json": "bcb40db998fb33374c3d74f0b5a315255863faef840a2a3782ea3aaef64a14b7",
    "C7-126c-section-025.json": "9f857f673499f4a301bdaa091c95900e650774e1a1628b1b747fe47142445f2c",
    "C7-126c-section-026.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126c-section-027.json": "9d8e16a6b10d571f2b6ced2809e917f07fbd083999203b7f7ba0b453a8f36b4c",
    "C7-126c-section-028.json": "32daeaaad29bc4a49e02b16a61f1a128383022915dc1d8e658d7e00e8dba9663",
    "C7-126c-section-029.json": "94da16908c5a5723f1417599a952734fffdf4927efa803c04e716aeaac345b07",
    "C7-126c-section-030.json": "d0a8290c964868fdef3951c35d3dfbc146645b16223449afc543482c4c28ae15",
    "C7-126c-section-031.json": "2a4663b0d92bef545244a255ad20f86c7f711f51073a7c5782687e7ee56d1804",
    "C7-126c-section-032.json": "e1f56ce56f125501b04c32e7d96756ec16b8122e7b4ee815cc221cd15c185100",
    "C7-126c-section-033.json": "d13db4b6c19d3de9dd613e8178472723e5633c2548fbb3567e2b6ac39afeab9b",
    "C7-126c-section-034.json": "521a041f747bf17c0d9650b6a98d0bce7ec915c35fde7f0bad5a51e846bbdc66",
    "C7-126c-section-035.json": "5861c59a33388d3bf6ab7c793b7da44ea2319c11c876eb3ef776f4e606799191",
    "C7-126c-section-036.json": "7855e60a8b56d972b5bd38ad2d477e54b8ba5ab9a86978857eae6b8a7aecaad7",
    "C7-126c-section-037.json": "0c041446a5ceb879c2a9f4c73f56f7750df54ce5ad185a2a6f9ef6c492c1a7e7",
    "C7-126c-section-038.json": "3ad87f17bdf2ce09eb9054be6b2dc80026555349fd0b0d655e0bfb741af1d64c",
    "C7-126c-section-039.json": "170f7487b7525fc334a302747959a631cea05c2e8cd99945776b4a1757cc5ceb",
    "C7-126c-section-040.json": "aabf73bd12723bd65f771f6742870d14c3d8fa656f3933ffe74e203f988f8e8d",
    "C7-126c-section-041.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126c-section-042.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126c-section-043.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126c-section-044.json": "288874263747c9c87d10b2ef0b638320d58fc6f4926ed61c56c2bc5dae9698a8",
    "C7-126c-section-045.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126c-section-046.json": "3c738c100e514c43c9e318c860727b3de40b4d5bc09714ec05adb43a2b2e4798",
    "C7-126c-section-047.json": "b0213f1bbfa77a04352c81b22b7cecdc8323b5cc976059a9a98ca84450dfc222",
    "C7-126c-section-048.json": "6b37ba39f83110462635a8453733c98ee17c8093dfe37476da60051b43f24f70",
    "C7-126c-section-049.json": "65423ad650b755b1ce4b33bcc70b6d8e5c7eeb89976f2dd9dbada6fd44e0f7d3",
    "C7-126c-section-050.json": "c49e49936cacb7c264679af5676fa4c0961d6977e25016ce4d9704eb41a6a9cb",
    "C7-126c-section-051.json": "48ef4c1161cf8c2c9f4f87a91eb8e9200b9ee40eb9c7b08b36837ce1a3d092c1",
    "C7-126c-section-052.json": "bf36e79034896df1cdb878fffe2293517ae36a49fa9075cd9446bad298c7a3f7",
    "C7-126c-section-053.json": "35b0c726e3b779754e5db9599a5fadb15dadc6f0ef6208ad71a9e74219d18e9e",
    "C7-126c-section-054.json": "d0a8290c964868fdef3951c35d3dfbc146645b16223449afc543482c4c28ae15",
    "C7-126c-section-055.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126c-section-056.json": "cc9da96a23bf4acf28c7cf317c7a786668c23269d600ba1eaf8b34a249532458",
    "C7-126c-section-057.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126c-section-058.json": "cd78a6bed986cbafb6f43afd8c5a6128918626b4791d0433b67d958b05c4c9ff",
    "C7-126c-section-059.json": "fc81043477c16bde383b61f18f55c9ee524ff0db613756885f3b419233218714",
    "C7-126c-section-060.json": "8c19424c1055d92098dfdef2ec4f8172989efaf9a318a3141311b2e1b705a9d2",
    "C7-126c-section-061.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126c-section-062.json": "ce5737cce2687a01ee9366024bafc8339cc0952e644733cfc2a5eb6cf8113091",
    "C7-126c-section-063.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126c-section-064.json": "6bf946b356ea6f8b39674f3f4a2342a3b47647b30cdce176b8ff929ad88e44f6",
    "C7-126c-section-065.json": "6aeee6b7bbd9816147b43c13b5e68e7b456f2dbeb836c504deb254d19c280643",
    "C7-126c-section-066.json": "d295dcfd51c026c83fb77019f1479f2b4d4c55627e97d8a6fba170fabcadd23e",
    "C7-126c-section-067.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126c-section-068.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126c-section-069.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126c-section-070.json": "d0a8290c964868fdef3951c35d3dfbc146645b16223449afc543482c4c28ae15",
    "C7-126c-section-071.json": "4e18da91802a0df7c6b3a6842d4a8ed893ef73848ee267d45864e504d4c07d4b",
    "C7-126c-section-072.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126c-section-073.json": "b7b0d9d85f47a49ff808d71b2b385f20e634fe0322e4db5b799256656b700a42",
    "C7-126c-section-074.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126c-section-075.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126c-section-076.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126c-section-077.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126c-section-078.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126c-section-079.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126c-section-080.json": "a6a84619e525f8e3deec524a9495b1adc850c62fb41cf1b9471399fada5a81e8",
    "C7-126c-section-081.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126c-section-082.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126c-section-083.json": "a1d28c521732f644b9370fbbe75cab082063aaa3cb102b4cc19bf020d8c4ccb0",
    "C7-126c-survivors.json": "a9e7370e197d68a561de8f98131c0fa74f984169b0efde95093629cd731de9ba",
    "C7-126c.json": "fd64dba21964808fd68d031ed1d81e68585f9bbe08f8f34bdd0e2ac8432d57cc",
    "inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "inventory.json": "fbe18141355cd1272903ef1b636374f4071f6e0380182ba5c89860cec5e28ee7"
  }
}


==> anc/verify/enumeration-records/C7-126c/inputs.json <==
{
  "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
  "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
  "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
  "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
  "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
  "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
  "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
  "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
  "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
  "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
  "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
  "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
  "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
  "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
  "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
  "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
  "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
  "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
  "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
  "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
  "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
  "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
  "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
  "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
  "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
  "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
  "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
  "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
  "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
  "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
  "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
  "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
  "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
  "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
  "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
  "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
  "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
  "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
  "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
  "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
  "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
  "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
  "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
  "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
  "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
  "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
  "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
  "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
  "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
  "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
  "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
  "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
  "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
  "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
  "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
  "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
  "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
  "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
  "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
  "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
  "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
  "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
  "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
  "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
  "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
  "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
  "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
  "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
  "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
  "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
  "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
  "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
  "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
  "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
  "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
  "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
  "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
  "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
  "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
  "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
  "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
  "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
  "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
  "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
  "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
  "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
  "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
  "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
  "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
  "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
  "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
  "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
  "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
  "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
  "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
  "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
  "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
  "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
  "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
  "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
  "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
  "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
  "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
  "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
  "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
  "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
}


==> anc/verify/enumeration-records/C7-126c/inventory.json <==
{
  "C7-126c": [
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      32,
      33,
      34,
      35,
      40,
      41,
      42,
      43,
      48,
      72
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      32,
      33,
      34,
      35,
      40,
      41,
      42,
      43,
      48,
      73,
      74,
      75,
      76,
      77,
      78,
      88,
      89,
      90,
      91,
      104,
      105,
      106,
      107,
      123,
      124
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      36,
      37,
      38,
      39,
      44,
      45,
      46,
      47,
      48,
      72,
      87,
      96,
      97,
      98,
      99,
      112,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      36,
      37,
      38,
      39,
      44,
      45,
      46,
      47,
      48,
      73,
      74,
      75,
      76,
      77,
      78,
      81,
      82,
      83,
      84,
      85,
      86,
      120,
      121,
      123,
      124
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      48,
      56,
      57,
      58,
      59,
      64,
      65,
      66,
      67,
      72,
      88,
      89,
      90,
      91,
      104,
      105,
      106,
      107,
      125
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      48,
      56,
      57,
      58,
      59,
      64,
      65,
      66,
      67,
      73,
      74,
      75,
      76,
      77,
      78,
      92,
      93,
      94,
      95,
      108,
      109,
      110,
      111,
      123,
      124
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      48,
      72,
      80
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      48,
      72,
      81,
      82,
      83,
      84,
      85,
      86,
      120,
      121
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      48,
      73,
      74,
      75,
      76,
      77,
      78,
      96,
      97,
      98,
      99,
      112,
      113,
      114,
      115,
      123,
      124
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      25,
      26,
      27,
      28,
      29,
      30,
      32,
      33,
      34,
      35,
      64,
      65,
      66,
      67,
      72,
      80,
      104,
      105,
      106,
      107,
      112,
      113,
      114,
      115,
      120,
      123
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      25,
      26,
      27,
      28,
      29,
      30,
      32,
      33,
      34,
      35,
      64,
      65,
      66,
      67,
      73,
      74,
      75,
      76,
      77,
      78,
      88,
      89,
      90,
      91,
      108,
      109,
      110,
      111,
      125
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      25,
      26,
      27,
      28,
      29,
      30,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      72,
      123
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      25,
      26,
      27,
      28,
      29,
      30,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      73,
      74,
      75,
      76,
      77,
      78,
      104,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      25,
      26,
      27,
      28,
      29,
      30,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      79,
      88,
      89,
      90,
      91,
      108,
      109,
      110,
      111,
      124
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      25,
      26,
      27,
      28,
      29,
      30,
      44,
      45,
      46,
      47,
      73,
      74,
      75,
      76,
      77,
      78
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      25,
      26,
      27,
      28,
      29,
      30,
      56,
      57,
      58,
      59,
      68,
      69,
      70,
      71,
      72,
      88,
      89,
      90,
      91,
      108,
      109,
      110,
      111,
      123
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      25,
      26,
      27,
      28,
      29,
      30,
      56,
      57,
      58,
      59,
      68,
      69,
      70,
      71,
      73,
      74,
      75,
      76,
      77,
      78,
      92,
      93,
      94,
      95
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      25,
      26,
      27,
      28,
      29,
      30,
      56,
      57,
      58,
      59,
      68,
      69,
      70,
      71,
      104,
      105,
      106,
      107,
      125
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      25,
      26,
      27,
      28,
      29,
      30,
      60,
      61,
      62,
      63,
      88,
      89,
      90,
      91,
      108,
      109,
      110,
      111
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      25,
      26,
      27,
      28,
      29,
      30,
      72,
      81,
      82,
      83,
      84,
      85,
      86,
      123
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      25,
      26,
      27,
      28,
      29,
      30,
      72,
      96,
      97,
      98,
      99,
      116,
      117,
      118,
      119,
      123
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      25,
      26,
      27,
      28,
      29,
      30,
      73,
      74,
      75,
      76,
      77,
      78,
      81,
      82,
      83,
      84,
      85,
      86
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      25,
      26,
      27,
      28,
      29,
      30,
      73,
      74,
      75,
      76,
      77,
      78,
      96,
      97,
      98,
      99,
      116,
      117,
      118,
      119
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      25,
      26,
      27,
      28,
      29,
      30,
      73,
      74,
      75,
      76,
      77,
      78,
      112,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      25,
      26,
      27,
      28,
      29,
      30,
      88,
      89,
      90,
      91,
      96,
      97,
      98,
      99,
      108,
      109,
      110,
      111,
      116,
      117,
      118,
      119
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      25,
      26,
      27,
      28,
      29,
      30,
      88,
      89,
      90,
      91,
      108,
      109,
      110,
      111,
      112,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      31,
      32,
      33,
      34,
      35,
      68,
      69,
      70,
      71,
      104,
      105,
      106,
      107,
      123
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      31,
      36,
      37,
      38,
      39,
      64,
      65,
      66,
      67,
      73,
      74,
      75,
      76,
      77,
      78,
      108,
      109,
      110,
      111
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      31,
      40,
      41,
      42,
      43,
      73,
      74,
      75,
      76,
      77,
      78,
      81,
      82,
      83,
      84,
      85,
      86,
      104,
      105,
      106,
      107,
      112,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      31,
      56,
      57,
      58,
      59,
      72,
      88,
      89,
      90,
      91,
      112,
      113,
      114,
      115,
      122
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      31,
      56,
      57,
      58,
      59,
      108,
      109,
      110,
      111,
      116,
      117,
      118,
      119,
      120,
      123
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      32,
      33,
      34,
      35,
      72,
      81,
      82,
      83,
      84,
      85,
      86,
      96,
      97,
      98,
      99
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      32,
      33,
      34,
      35,
      73,
      74,
      75,
      76,
      77,
      78,
      88,
      89,
      90,
      91,
      112,
      113,
      114,
      115,
      120
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      56,
      57,
      58,
      59,
      72,
      81,
      82,
      83,
      84,
      85,
      86,
      88,
      89,
      90,
      91,
      100,
      101,
      102,
      103
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      56,
      57,
      58,
      59,
      73,
      74,
      75,
      76,
      77,
      78,
      81,
      82,
      83,
      84,
      85,
      86,
      92,
      93,
      94,
      95,
      100,
      101,
      102,
      103
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      56,
      57,
      58,
      59,
      73,
      74,
      75,
      76,
      77,
      78,
      92,
      93,
      94,
      95,
      112,
      113,
      114,
      115,
      122
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      56,
      57,
      58,
      59,
      104,
      105,
      106,
      107,
      112,
      113,
      114,
      115,
      122,
      125
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      25,
      26,
      27,
      33,
      34,
      35,
      57,
      58,
      59,
      69,
      70,
      71,
      72,
      80,
      91,
      99,
      104,
      111,
      112,
      119,
      120,
      122,
      123,
      125
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      25,
      26,
      27,
      33,
      34,
      35,
      57,
      58,
      59,
      69,
      70,
      71,
      73,
      74,
      75,
      93,
      94,
      95
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      25,
      26,
      27,
      33,
      34,
      35,
      57,
      58,
      59,
      69,
      70,
      71,
      76,
      77,
      78,
      88,
      89,
      90,
      108,
      109,
      110,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      25,
      26,
      27,
      45,
      46,
      47,
      73,
      74,
      75,
      81,
      82,
      83,
      105,
      106,
      107,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      25,
      26,
      27,
      45,
      46,
      47,
      76,
      77,
      78,
      87,
      99,
      112,
      119,
      121
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      25,
      26,
      27,
      56,
      63,
      68,
      105,
      106,
      107,
      125
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      31,
      33,
      34,
      35,
      57,
      58,
      59,
      68,
      104,
      111,
      123,
      125
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      32,
      39,
      44,
      49,
      50,
      51,
      79,
      93,
      94,
      95,
      105,
      106,
      107,
      123
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      33,
      34,
      35,
      44,
      55,
      57,
      58,
      59,
      73,
      74,
      75,
      93,
      94,
      95
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      33,
      34,
      35,
      57,
      58,
      59,
      72,
      84,
      85,
      86,
      91,
      96,
      97,
      98
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      33,
      34,
      35,
      57,
      58,
      59,
      73,
      74,
      75,
      81,
      82,
      83,
      93,
      94,
      95,
      101,
      102,
      103
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      33,
      34,
      35,
      57,
      58,
      59,
      73,
      74,
      75,
      84,
      85,
      86,
      93,
      94,
      95,
      96,
      97,
      98
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      33,
      34,
      35,
      57,
      58,
      59,
      73,
      74,
      75,
      93,
      94,
      95,
      112,
      119,
      120,
      122
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      33,
      34,
      35,
      57,
      58,
      59,
      73,
      74,
      75,
      93,
      94,
      95,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      33,
      34,
      35,
      57,
      58,
      59,
      76,
      77,
      78,
      88,
      89,
      90,
      112,
      119,
      120,
      122
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      33,
      34,
      35,
      57,
      58,
      59,
      104,
      111,
      113,
      114,
      115,
      123,
      125
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      33,
      34,
      35,
      57,
      58,
      59,
      105,
      106,
      107,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      24,
      32,
      72,
      80
    ],
    [
      0,
      1,
      2,
      24,
      32,
      72,
      81,
      82,
      83,
      96,
      97,
      98,
      113,
      114,
      115,
      120
    ],
    [
      0,
      1,
      2,
      24,
      32,
      72,
      104
    ],
    [
      0,
      1,
      2,
      24,
      43,
      57,
      58,
      59,
      67,
      72,
      91
    ],
    [
      0,
      1,
      2,
      24,
      57,
      58,
      59,
      67,
      72,
      80,
      91,
      99
    ],
    [
      0,
      1,
      2,
      24,
      57,
      58,
      59,
      67,
      72,
      81,
      82,
      83,
      91,
      101,
      102,
      103,
      119,
      120
    ],
    [
      0,
      1,
      2,
      24,
      57,
      58,
      59,
      67,
      72,
      91,
      96,
      97,
      98,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      24,
      72,
      96,
      97,
      98,
      104,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      25,
      26,
      27,
      33,
      34,
      35,
      73,
      74,
      75,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      25,
      26,
      27,
      44,
      56,
      68,
      73,
      74,
      75,
      92
    ],
    [
      0,
      1,
      2,
      25,
      26,
      27,
      56,
      68,
      72,
      81,
      82,
      83,
      88,
      89,
      90,
      100,
      108,
      109,
      110,
      123
    ],
    [
      0,
      1,
      2,
      25,
      26,
      27,
      56,
      68,
      73,
      74,
      75,
      81,
      82,
      83,
      92,
      100
    ],
    [
      0,
      1,
      2,
      25,
      26,
      27,
      56,
      68,
      73,
      74,
      75,
      92,
      112
    ],
    [
      0,
      1,
      2,
      25,
      26,
      27,
      72,
      81,
      82,
      83,
      113,
      114,
      115,
      123
    ],
    [
      0,
      1,
      2,
      25,
      26,
      27,
      73,
      74,
      75,
      96,
      97,
      98,
      105,
      106,
      107,
      116,
      117,
      118
    ],
    [
      0,
      1,
      2,
      48,
      56,
      72,
      81,
      82,
      83,
      88,
      89,
      90,
      100,
      104,
      121
    ],
    [
      0,
      1,
      2,
      48,
      56,
      73,
      74,
      75,
      81,
      82,
      83,
      92,
      100,
      121,
      124
    ],
    [
      0,
      1,
      2,
      48,
      56,
      73,
      74,
      75,
      91,
      92,
      105,
      106,
      107,
      124,
      125
    ],
    [
      0,
      1,
      2,
      48,
      72,
      81,
      82,
      83,
      99,
      113,
      114,
      115,
      121
    ],
    [
      0,
      1,
      2,
      48,
      73,
      74,
      75,
      81,
      82,
      83,
      91,
      99,
      105,
      106,
      107,
      113,
      114,
      115,
      121,
      124
    ],
    [
      0,
      1,
      2,
      48,
      73,
      74,
      75,
      91,
      96,
      97,
      98,
      105,
      106,
      107,
      112,
      124
    ],
    [
      0,
      1,
      2,
      49,
      50,
      51,
      72,
      81,
      82,
      83,
      92,
      104,
      124
    ],
    [
      0,
      1,
      2,
      49,
      50,
      51,
      72,
      92,
      101,
      102,
      103,
      104,
      113,
      114,
      115,
      124
    ],
    [
      0,
      1,
      2,
      72,
      81,
      82,
      83,
      104,
      113,
      114,
      115
    ],
    [
      0,
      1,
      72,
      81,
      82,
      88,
      97,
      98,
      104
    ],
    [
      0,
      1,
      72,
      81,
      82,
      88,
      97,
      98,
      113,
      114
    ],
    [
      0,
      72,
      73,
      88,
      89,
      104,
      105
    ],
    [
      0,
      72,
      73,
      88,
      89,
      104,
      113
    ],
    [
      0,
      72,
      73,
      88,
      89,
      112,
      113
    ],
    [
      72,
      73,
      74,
      75,
      76,
      77,
      78,
      79,
      88,
      89,
      90,
      91,
      92,
      93,
      94,
      95,
      104,
      105,
      106,
      107,
      108,
      109,
      110,
      111,
      123,
      124,
      125
    ]
  ]
}


==> anc/verify/enumeration-records/C7-126d/C7-126d-survivors.json <==
[
  [
    0,
    1,
    2,
    3,
    4,
    5,
    24,
    25,
    26,
    27,
    32,
    33,
    34,
    35,
    64,
    104,
    105,
    106,
    107,
    123
  ],
  [
    0,
    1,
    2,
    3,
    4,
    5,
    24,
    25,
    26,
    27,
    32,
    33,
    34,
    35,
    64,
    112,
    113,
    114,
    115,
    120
  ],
  [
    0,
    1,
    2,
    3,
    4,
    5,
    32,
    33,
    34,
    35,
    40,
    41,
    42,
    43,
    48,
    72
  ],
  [
    0,
    1,
    2,
    3,
    4,
    5,
    32,
    33,
    34,
    35,
    40,
    41,
    42,
    43,
    48,
    80
  ],
  [
    0,
    1,
    2,
    3,
    4,
    5,
    32,
    33,
    34,
    35,
    72,
    104,
    105,
    106,
    107,
    123
  ],
  [
    0,
    1,
    2,
    3,
    4,
    5,
    32,
    33,
    34,
    35,
    80,
    112,
    113,
    114,
    115,
    120
  ],
  [
    0,
    1,
    2,
    3,
    4,
    5,
    48,
    56,
    57,
    58,
    59,
    72,
    88,
    89,
    90,
    91,
    104,
    105,
    106,
    107,
    125
  ],
  [
    0,
    1,
    2,
    3,
    4,
    5,
    48,
    56,
    57,
    58,
    59,
    80,
    96,
    97,
    98,
    99,
    112,
    113,
    114,
    115,
    122
  ],
  [
    0,
    1,
    2,
    3,
    4,
    5,
    56,
    57,
    58,
    59,
    64,
    104,
    105,
    106,
    107,
    125
  ],
  [
    0,
    1,
    2,
    3,
    4,
    5,
    56,
    57,
    58,
    59,
    64,
    112,
    113,
    114,
    115,
    122
  ],
  [
    0,
    1,
    2,
    6,
    7,
    10,
    24,
    25,
    26,
    28,
    32,
    56,
    64,
    65,
    66,
    67,
    104
  ],
  [
    0,
    1,
    2,
    6,
    7,
    10,
    24,
    25,
    26,
    28,
    32,
    56,
    64,
    65,
    66,
    67,
    112
  ],
  [
    0,
    1,
    2,
    6,
    7,
    10,
    32,
    40,
    41,
    42,
    44,
    48,
    49,
    50,
    51,
    56,
    72,
    73,
    74,
    75,
    88,
    89,
    90,
    92,
    104,
    124
  ],
  [
    0,
    1,
    2,
    6,
    7,
    10,
    32,
    40,
    41,
    42,
    44,
    48,
    49,
    50,
    51,
    56,
    80,
    81,
    82,
    83,
    96,
    97,
    98,
    100,
    112,
    121
  ],
  [
    0,
    1,
    3,
    6,
    8,
    11,
    24,
    32,
    33,
    34,
    36,
    104,
    105,
    106,
    108,
    123
  ],
  [
    0,
    1,
    3,
    6,
    8,
    11,
    24,
    32,
    33,
    34,
    36,
    112,
    113,
    114,
    116,
    120
  ],
  [
    0,
    1,
    3,
    6,
    8,
    11,
    24,
    56,
    57,
    58,
    60,
    64,
    65,
    66,
    68,
    104,
    105,
    106,
    108,
    125
  ],
  [
    0,
    1,
    3,
    6,
    8,
    11,
    24,
    56,
    57,
    58,
    60,
    64,
    65,
    66,
    68,
    112,
    113,
    114,
    116,
    122
  ],
  [
    0,
    1,
    3,
    6,
    8,
    11,
    32,
    33,
    34,
    36,
    40,
    72,
    73,
    74,
    76,
    88,
    104,
    105,
    106,
    108,
    123
  ],
  [
    0,
    1,
    3,
    6,
    8,
    11,
    32,
    33,
    34,
    36,
    40,
    80,
    81,
    82,
    84,
    96,
    112,
    113,
    114,
    116,
    120
  ],
  [
    0,
    1,
    3,
    6,
    8,
    11,
    40,
    48,
    49,
    50,
    52,
    56,
    57,
    58,
    60,
    88
  ],
  [
    0,
    1,
    3,
    6,
    8,
    11,
    40,
    48,
    49,
    50,
    52,
    56,
    57,
    58,
    60,
    96
  ],
  [
    0,
    1,
    3,
    6,
    8,
    11,
    56,
    57,
    58,
    60,
    88,
    104,
    105,
    106,
    108,
    125
  ],
  [
    0,
    1,
    3,
    6,
    8,
    11,
    56,
    57,
    58,
    60,
    96,
    112,
    113,
    114,
    116,
    122
  ],
  [
    0,
    1,
    3,
    40,
    48,
    72,
    88
  ],
  [
    0,
    1,
    3,
    40,
    48,
    80,
    96
  ],
  [
    0,
    2,
    4,
    7,
    9,
    12,
    25,
    32,
    33,
    35,
    37,
    104,
    105,
    107,
    109,
    123
  ],
  [
    0,
    2,
    4,
    7,
    9,
    12,
    25,
    32,
    33,
    35,
    37,
    112,
    113,
    115,
    117,
    120
  ],
  [
    0,
    2,
    4,
    7,
    9,
    12,
    25,
    56,
    57,
    59,
    61,
    64,
    65,
    67,
    69,
    104,
    105,
    107,
    109,
    125
  ],
  [
    0,
    2,
    4,
    7,
    9,
    12,
    25,
    56,
    57,
    59,
    61,
    64,
    65,
    67,
    69,
    112,
    113,
    115,
    117,
    122
  ],
  [
    0,
    2,
    4,
    7,
    9,
    12,
    32,
    33,
    35,
    37,
    41,
    72,
    73,
    75,
    77,
    89,
    104,
    105,
    107,
    109,
    123
  ],
  [
    0,
    2,
    4,
    7,
    9,
    12,
    32,
    33,
    35,
    37,
    41,
    80,
    81,
    83,
    85,
    97,
    112,
    113,
    115,
    117,
    120
  ],
  [
    0,
    2,
    4,
    7,
    9,
    12,
    41,
    48,
    49,
    51,
    53,
    56,
    57,
    59,
    61,
    89
  ],
  [
    0,
    2,
    4,
    7,
    9,
    12,
    41,
    48,
    49,
    51,
    53,
    56,
    57,
    59,
    61,
    97
  ],
  [
    0,
    2,
    4,
    7,
    9,
    12,
    56,
    57,
    59,
    61,
    89,
    104,
    105,
    107,
    109,
    125
  ],
  [
    0,
    2,
    4,
    7,
    9,
    12,
    56,
    57,
    59,
    61,
    97,
    112,
    113,
    115,
    117,
    122
  ],
  [
    0,
    2,
    4,
    41,
    48,
    72,
    89
  ],
  [
    0,
    2,
    4,
    41,
    48,
    80,
    97
  ],
  [
    0,
    3,
    4,
    8,
    9,
    13,
    24,
    25,
    27,
    29,
    33,
    57,
    64,
    65,
    68,
    69,
    105
  ],
  [
    0,
    3,
    4,
    8,
    9,
    13,
    24,
    25,
    27,
    29,
    33,
    57,
    64,
    65,
    68,
    69,
    113
  ],
  [
    0,
    3,
    4,
    8,
    9,
    13,
    33,
    40,
    41,
    43,
    45,
    48,
    49,
    52,
    53,
    57,
    72,
    73,
    76,
    77,
    88,
    89,
    91,
    93,
    105,
    124
  ],
  [
    0,
    3,
    4,
    8,
    9,
    13,
    33,
    40,
    41,
    43,
    45,
    48,
    49,
    52,
    53,
    57,
    80,
    81,
    84,
    85,
    96,
    97,
    99,
    101,
    113,
    121
  ],
  [
    0,
    6,
    7,
    8,
    9,
    18,
    24,
    25,
    28,
    29,
    32,
    33,
    36,
    37,
    65,
    104,
    105,
    108,
    109,
    123
  ],
  [
    0,
    6,
    7,
    8,
    9,
    18,
    24,
    25,
    28,
    29,
    32,
    33,
    36,
    37,
    65,
    112,
    113,
    116,
    117,
    120
  ],
  [
    0,
    6,
    7,
    8,
    9,
    18,
    32,
    33,
    36,
    37,
    40,
    41,
    44,
    45,
    49,
    73
  ],
  [
    0,
    6,
    7,
    8,
    9,
    18,
    32,
    33,
    36,
    37,
    40,
    41,
    44,
    45,
    49,
    81
  ],
  [
    0,
    6,
    7,
    8,
    9,
    18,
    32,
    33,
    36,
    37,
    73,
    104,
    105,
    108,
    109,
    123
  ],
  [
    0,
    6,
    7,
    8,
    9,
    18,
    32,
    33,
    36,
    37,
    81,
    112,
    113,
    116,
    117,
    120
  ],
  [
    0,
    6,
    7,
    8,
    9,
    18,
    49,
    56,
    57,
    60,
    61,
    73,
    88,
    89,
    92,
    93,
    104,
    105,
    108,
    109,
    125
  ],
  [
    0,
    6,
    7,
    8,
    9,
    18,
    49,
    56,
    57,
    60,
    61,
    81,
    96,
    97,
    100,
    101,
    112,
    113,
    116,
    117,
    122
  ],
  [
    0,
    6,
    7,
    8,
    9,
    18,
    56,
    57,
    60,
    61,
    65,
    104,
    105,
    108,
    109,
    125
  ],
  [
    0,
    6,
    7,
    8,
    9,
    18,
    56,
    57,
    60,
    61,
    65,
    112,
    113,
    116,
    117,
    122
  ],
  [
    0,
    6,
    8,
    40,
    49,
    73,
    88
  ],
  [
    0,
    6,
    8,
    40,
    49,
    81,
    96
  ],
  [
    0,
    7,
    9,
    41,
    49,
    73,
    89
  ],
  [
    0,
    7,
    9,
    41,
    49,
    81,
    97
  ],
  [
    0,
    24,
    25,
    64,
    65,
    104,
    105
  ],
  [
    0,
    24,
    25,
    64,
    65,
    112,
    113
  ],
  [
    0,
    32,
    33,
    40,
    41,
    72,
    73
  ],
  [
    0,
    32,
    33,
    40,
    41,
    80,
    81
  ],
  [
    0,
    48,
    49,
    56,
    57,
    88,
    89
  ],
  [
    0,
    48,
    49,
    56,
    57,
    96,
    97
  ],
  [
    0,
    72,
    73,
    88,
    89,
    104,
    105
  ],
  [
    0,
    80,
    81,
    96,
    97,
    112,
    113
  ],
  [
    1,
    2,
    5,
    10,
    14,
    15,
    26,
    32,
    34,
    35,
    38,
    104,
    106,
    107,
    110,
    123
  ],
  [
    1,
    2,
    5,
    10,
    14,
    15,
    26,
    32,
    34,
    35,
    38,
    112,
    114,
    115,
    118,
    120
  ],
  [
    1,
    2,
    5,
    10,
    14,
    15,
    26,
    56,
    58,
    59,
    62,
    64,
    66,
    67,
    70,
    104,
    106,
    107,
    110,
    125
  ],
  [
    1,
    2,
    5,
    10,
    14,
    15,
    26,
    56,
    58,
    59,
    62,
    64,
    66,
    67,
    70,
    112,
    114,
    115,
    118,
    122
  ],
  [
    1,
    2,
    5,
    10,
    14,
    15,
    32,
    34,
    35,
    38,
    42,
    72,
    74,
    75,
    78,
    90,
    104,
    106,
    107,
    110,
    123
  ],
  [
    1,
    2,
    5,
    10,
    14,
    15,
    32,
    34,
    35,
    38,
    42,
    80,
    82,
    83,
    86,
    98,
    112,
    114,
    115,
    118,
    120
  ],
  [
    1,
    2,
    5,
    10,
    14,
    15,
    42,
    48,
    50,
    51,
    54,
    56,
    58,
    59,
    62,
    90
  ],
  [
    1,
    2,
    5,
    10,
    14,
    15,
    42,
    48,
    50,
    51,
    54,
    56,
    58,
    59,
    62,
    98
  ],
  [
    1,
    2,
    5,
    10,
    14,
    15,
    56,
    58,
    59,
    62,
    90,
    104,
    106,
    107,
    110,
    125
  ],
  [
    1,
    2,
    5,
    10,
    14,
    15,
    56,
    58,
    59,
    62,
    98,
    112,
    114,
    115,
    118,
    122
  ],
  [
    1,
    2,
    5,
    42,
    48,
    72,
    90
  ],
  [
    1,
    2,
    5,
    42,
    48,
    80,
    98
  ],
  [
    1,
    3,
    5,
    11,
    14,
    16,
    24,
    26,
    27,
    30,
    34,
    58,
    64,
    66,
    68,
    70,
    106
  ],
  [
    1,
    3,
    5,
    11,
    14,
    16,
    24,
    26,
    27,
    30,
    34,
    58,
    64,
    66,
    68,
    70,
    114
  ],
  [
    1,
    3,
    5,
    11,
    14,
    16,
    34,
    40,
    42,
    43,
    46,
    48,
    50,
    52,
    54,
    58,
    72,
    74,
    76,
    78,
    88,
    90,
    91,
    94,
    106,
    124
  ],
  [
    1,
    3,
    5,
    11,
    14,
    16,
    34,
    40,
    42,
    43,
    46,
    48,
    50,
    52,
    54,
    58,
    80,
    82,
    84,
    86,
    96,
    98,
    99,
    102,
    114,
    121
  ],
  [
    1,
    6,
    10,
    11,
    14,
    19,
    24,
    26,
    28,
    30,
    32,
    34,
    36,
    38,
    66,
    104,
    106,
    108,
    110,
    123
  ],
  [
    1,
    6,
    10,
    11,
    14,
    19,
    24,
    26,
    28,
    30,
    32,
    34,
    36,
    38,
    66,
    112,
    114,
    116,
    118,
    120
  ],
  [
    1,
    6,
    10,
    11,
    14,
    19,
    32,
    34,
    36,
    38,
    40,
    42,
    44,
    46,
    50,
    74
  ],
  [
    1,
    6,
    10,
    11,
    14,
    19,
    32,
    34,
    36,
    38,
    40,
    42,
    44,
    46,
    50,
    82
  ],
  [
    1,
    6,
    10,
    11,
    14,
    19,
    32,
    34,
    36,
    38,
    74,
    104,
    106,
    108,
    110,
    123
  ],
  [
    1,
    6,
    10,
    11,
    14,
    19,
    32,
    34,
    36,
    38,
    82,
    112,
    114,
    116,
    118,
    120
  ],
  [
    1,
    6,
    10,
    11,
    14,
    19,
    50,
    56,
    58,
    60,
    62,
    74,
    88,
    90,
    92,
    94,
    104,
    106,
    108,
    110,
    125
  ],
  [
    1,
    6,
    10,
    11,
    14,
    19,
    50,
    56,
    58,
    60,
    62,
    82,
    96,
    98,
    100,
    102,
    112,
    114,
    116,
    118,
    122
  ],
  [
    1,
    6,
    10,
    11,
    14,
    19,
    56,
    58,
    60,
    62,
    66,
    104,
    106,
    108,
    110,
    125
  ],
  [
    1,
    6,
    10,
    11,
    14,
    19,
    56,
    58,
    60,
    62,
    66,
    112,
    114,
    116,
    118,
    122
  ],
  [
    1,
    6,
    11,
    40,
    50,
    74,
    88
  ],
  [
    1,
    6,
    11,
    40,
    50,
    82,
    96
  ],
  [
    1,
    10,
    14,
    42,
    50,
    74,
    90
  ],
  [
    1,
    10,
    14,
    42,
    50,
    82,
    98
  ],
  [
    1,
    24,
    26,
    64,
    66,
    104,
    106
  ],
  [
    1,
    24,
    26,
    64,
    66,
    112,
    114
  ],
  [
    1,
    32,
    34,
    40,
    42,
    72,
    74
  ],
  [
    1,
    32,
    34,
    40,
    42,
    80,
    82
  ],
  [
    1,
    48,
    50,
    56,
    58,
    88,
    90
  ],
  [
    1,
    48,
    50,
    56,
    58,
    96,
    98
  ],
  [
    1,
    72,
    74,
    88,
    90,
    104,
    106
  ],
  [
    1,
    80,
    82,
    96,
    98,
    112,
    114
  ],
  [
    2,
    4,
    5,
    12,
    15,
    17,
    25,
    26,
    27,
    31,
    35,
    59,
    64,
    67,
    69,
    70,
    107
  ],
  [
    2,
    4,
    5,
    12,
    15,
    17,
    25,
    26,
    27,
    31,
    35,
    59,
    64,
    67,
    69,
    70,
    115
  ],
  [
    2,
    4,
    5,
    12,
    15,
    17,
    35,
    41,
    42,
    43,
    47,
    48,
    51,
    53,
    54,
    59,
    72,
    75,
    77,
    78,
    89,
    90,
    91,
    95,
    107,
    124
  ],
  [
    2,
    4,
    5,
    12,
    15,
    17,
    35,
    41,
    42,
    43,
    47,
    48,
    51,
    53,
    54,
    59,
    80,
    83,
    85,
    86,
    97,
    98,
    99,
    103,
    115,
    121
  ],
  [
    2,
    7,
    10,
    12,
    15,
    20,
    25,
    26,
    28,
    31,
    32,
    35,
    37,
    38,
    67,
    104,
    107,
    109,
    110,
    123
  ],
  [
    2,
    7,
    10,
    12,
    15,
    20,
    25,
    26,
    28,
    31,
    32,
    35,
    37,
    38,
    67,
    112,
    115,
    117,
    118,
    120
  ],
  [
    2,
    7,
    10,
    12,
    15,
    20,
    32,
    35,
    37,
    38,
    41,
    42,
    44,
    47,
    51,
    75
  ],
  [
    2,
    7,
    10,
    12,
    15,
    20,
    32,
    35,
    37,
    38,
    41,
    42,
    44,
    47,
    51,
    83
  ],
  [
    2,
    7,
    10,
    12,
    15,
    20,
    32,
    35,
    37,
    38,
    75,
    104,
    107,
    109,
    110,
    123
  ],
  [
    2,
    7,
    10,
    12,
    15,
    20,
    32,
    35,
    37,
    38,
    83,
    112,
    115,
    117,
    118,
    120
  ],
  [
    2,
    7,
    10,
    12,
    15,
    20,
    51,
    56,
    59,
    61,
    62,
    75,
    89,
    90,
    92,
    95,
    104,
    107,
    109,
    110,
    125
  ],
  [
    2,
    7,
    10,
    12,
    15,
    20,
    51,
    56,
    59,
    61,
    62,
    83,
    97,
    98,
    100,
    103,
    112,
    115,
    117,
    118,
    122
  ],
  [
    2,
    7,
    10,
    12,
    15,
    20,
    56,
    59,
    61,
    62,
    67,
    104,
    107,
    109,
    110,
    125
  ],
  [
    2,
    7,
    10,
    12,
    15,
    20,
    56,
    59,
    61,
    62,
    67,
    112,
    115,
    117,
    118,
    122
  ],
  [
    2,
    7,
    12,
    41,
    51,
    75,
    89
  ],
  [
    2,
    7,
    12,
    41,
    51,
    83,
    97
  ],
  [
    2,
    10,
    15,
    42,
    51,
    75,
    90
  ],
  [
    2,
    10,
    15,
    42,
    51,
    83,
    98
  ],
  [
    2,
    25,
    26,
    64,
    67,
    104,
    107
  ],
  [
    2,
    25,
    26,
    64,
    67,
    112,
    115
  ],
  [
    2,
    32,
    35,
    41,
    42,
    72,
    75
  ],
  [
    2,
    32,
    35,
    41,
    42,
    80,
    83
  ],
  [
    2,
    48,
    51,
    56,
    59,
    89,
    90
  ],
  [
    2,
    48,
    51,
    56,
    59,
    97,
    98
  ],
  [
    2,
    72,
    75,
    89,
    90,
    104,
    107
  ],
  [
    2,
    80,
    83,
    97,
    98,
    112,
    115
  ],
  [
    3,
    4,
    5,
    13,
    16,
    17,
    27,
    33,
    34,
    35,
    39,
    105,
    106,
    107,
    111,
    123
  ],
  [
    3,
    4,
    5,
    13,
    16,
    17,
    27,
    33,
    34,
    35,
    39,
    113,
    114,
    115,
    119,
    120
  ],
  [
    3,
    4,
    5,
    13,
    16,
    17,
    27,
    57,
    58,
    59,
    63,
    64,
    68,
    69,
    70,
    105,
    106,
    107,
    111,
    125
  ],
  [
    3,
    4,
    5,
    13,
    16,
    17,
    27,
    57,
    58,
    59,
    63,
    64,
    68,
    69,
    70,
    113,
    114,
    115,
    119,
    122
  ],
  [
    3,
    4,
    5,
    13,
    16,
    17,
    33,
    34,
    35,
    39,
    43,
    72,
    76,
    77,
    78,
    91,
    105,
    106,
    107,
    111,
    123
  ],
  [
    3,
    4,
    5,
    13,
    16,
    17,
    33,
    34,
    35,
    39,
    43,
    80,
    84,
    85,
    86,
    99,
    113,
    114,
    115,
    119,
    120
  ],
  [
    3,
    4,
    5,
    13,
    16,
    17,
    43,
    48,
    52,
    53,
    54,
    57,
    58,
    59,
    63,
    91
  ],
  [
    3,
    4,
    5,
    13,
    16,
    17,
    43,
    48,
    52,
    53,
    54,
    57,
    58,
    59,
    63,
    99
  ],
  [
    3,
    4,
    5,
    13,
    16,
    17,
    57,
    58,
    59,
    63,
    91,
    105,
    106,
    107,
    111,
    125
  ],
  [
    3,
    4,
    5,
    13,
    16,
    17,
    57,
    58,
    59,
    63,
    99,
    113,
    114,
    115,
    119,
    122
  ],
  [
    3,
    4,
    5,
    43,
    48,
    72,
    91
  ],
  [
    3,
    4,
    5,
    43,
    48,
    80,
    99
  ],
  [
    3,
    8,
    11,
    13,
    16,
    21,
    24,
    27,
    29,
    30,
    33,
    34,
    36,
    39,
    68,
    105,
    106,
    108,
    111,
    123
  ],
  [
    3,
    8,
    11,
    13,
    16,
    21,
    24,
    27,
    29,
    30,
    33,
    34,
    36,
    39,
    68,
    113,
    114,
    116,
    119,
    120
  ],
  [
    3,
    8,
    11,
    13,
    16,
    21,
    33,
    34,
    36,
    39,
    40,
    43,
    45,
    46,
    52,
    76
  ],
  [
    3,
    8,
    11,
    13,
    16,
    21,
    33,
    34,
    36,
    39,
    40,
    43,
    45,
    46,
    52,
    84
  ],
  [
    3,
    8,
    11,
    13,
    16,
    21,
    33,
    34,
    36,
    39,
    76,
    105,
    106,
    108,
    111,
    123
  ],
  [
    3,
    8,
    11,
    13,
    16,
    21,
    33,
    34,
    36,
    39,
    84,
    113,
    114,
    116,
    119,
    120
  ],
  [
    3,
    8,
    11,
    13,
    16,
    21,
    52,
    57,
    58,
    60,
    63,
    76,
    88,
    91,
    93,
    94,
    105,
    106,
    108,
    111,
    125
  ],
  [
    3,
    8,
    11,
    13,
    16,
    21,
    52,
    57,
    58,
    60,
    63,
    84,
    96,
    99,
    101,
    102,
    113,
    114,
    116,
    119,
    122
  ],
  [
    3,
    8,
    11,
    13,
    16,
    21,
    57,
    58,
    60,
    63,
    68,
    105,
    106,
    108,
    111,
    125
  ],
  [
    3,
    8,
    11,
    13,
    16,
    21,
    57,
    58,
    60,
    63,
    68,
    113,
    114,
    116,
    119,
    122
  ],
  [
    3,
    8,
    11,
    40,
    52,
    76,
    88
  ],
  [
    3,
    8,
    11,
    40,
    52,
    84,
    96
  ],
  [
    3,
    13,
    16,
    43,
    52,
    76,
    91
  ],
  [
    3,
    13,
    16,
    43,
    52,
    84,
    99
  ],
  [
    3,
    24,
    27,
    64,
    68,
    105,
    106
  ],
  [
    3,
    24,
    27,
    64,
    68,
    113,
    114
  ],
  [
    3,
    33,
    34,
    40,
    43,
    72,
    76
  ],
  [
    3,
    33,
    34,
    40,
    43,
    80,
    84
  ],
  [
    3,
    48,
    52,
    57,
    58,
    88,
    91
  ],
  [
    3,
    48,
    52,
    57,
    58,
    96,
    99
  ],
  [
    3,
    72,
    76,
    88,
    91,
    105,
    106
  ],
  [
    3,
    80,
    84,
    96,
    99,
    113,
    114
  ],
  [
    4,
    9,
    12,
    13,
    17,
    22,
    25,
    27,
    29,
    31,
    33,
    35,
    37,
    39,
    69,
    105,
    107,
    109,
    111,
    123
  ],
  [
    4,
    9,
    12,
    13,
    17,
    22,
    25,
    27,
    29,
    31,
    33,
    35,
    37,
    39,
    69,
    113,
    115,
    117,
    119,
    120
  ],
  [
    4,
    9,
    12,
    13,
    17,
    22,
    33,
    35,
    37,
    39,
    41,
    43,
    45,
    47,
    53,
    77
  ],
  [
    4,
    9,
    12,
    13,
    17,
    22,
    33,
    35,
    37,
    39,
    41,
    43,
    45,
    47,
    53,
    85
  ],
  [
    4,
    9,
    12,
    13,
    17,
    22,
    33,
    35,
    37,
    39,
    77,
    105,
    107,
    109,
    111,
    123
  ],
  [
    4,
    9,
    12,
    13,
    17,
    22,
    33,
    35,
    37,
    39,
    85,
    113,
    115,
    117,
    119,
    120
  ],
  [
    4,
    9,
    12,
    13,
    17,
    22,
    53,
    57,
    59,
    61,
    63,
    77,
    89,
    91,
    93,
    95,
    105,
    107,
    109,
    111,
    125
  ],
  [
    4,
    9,
    12,
    13,
    17,
    22,
    53,
    57,
    59,
    61,
    63,
    85,
    97,
    99,
    101,
    103,
    113,
    115,
    117,
    119,
    122
  ],
  [
    4,
    9,
    12,
    13,
    17,
    22,
    57,
    59,
    61,
    63,
    69,
    105,
    107,
    109,
    111,
    125
  ],
  [
    4,
    9,
    12,
    13,
    17,
    22,
    57,
    59,
    61,
    63,
    69,
    113,
    115,
    117,
    119,
    122
  ],
  [
    4,
    9,
    12,
    41,
    53,
    77,
    89
  ],
  [
    4,
    9,
    12,
    41,
    53,
    85,
    97
  ],
  [
    4,
    13,
    17,
    43,
    53,
    77,
    91
  ],
  [
    4,
    13,
    17,
    43,
    53,
    85,
    99
  ],
  [
    4,
    25,
    27,
    64,
    69,
    105,
    107
  ],
  [
    4,
    25,
    27,
    64,
    69,
    113,
    115
  ],
  [
    4,
    33,
    35,
    41,
    43,
    72,
    77
  ],
  [
    4,
    33,
    35,
    41,
    43,
    80,
    85
  ],
  [
    4,
    48,
    53,
    57,
    59,
    89,
    91
  ],
  [
    4,
    48,
    53,
    57,
    59,
    97,
    99
  ],
  [
    4,
    72,
    77,
    89,
    91,
    105,
    107
  ],
  [
    4,
    80,
    85,
    97,
    99,
    113,
    115
  ],
  [
    5,
    14,
    15,
    16,
    17,
    23,
    26,
    27,
    30,
    31,
    34,
    35,
    38,
    39,
    70,
    106,
    107,
    110,
    111,
    123
  ],
  [
    5,
    14,
    15,
    16,
    17,
    23,
    26,
    27,
    30,
    31,
    34,
    35,
    38,
    39,
    70,
    114,
    115,
    118,
    119,
    120
  ],
  [
    5,
    14,
    15,
    16,
    17,
    23,
    34,
    35,
    38,
    39,
    42,
    43,
    46,
    47,
    54,
    78
  ],
  [
    5,
    14,
    15,
    16,
    17,
    23,
    34,
    35,
    38,
    39,
    42,
    43,
    46,
    47,
    54,
    86
  ],
  [
    5,
    14,
    15,
    16,
    17,
    23,
    34,
    35,
    38,
    39,
    78,
    106,
    107,
    110,
    111,
    123
  ],
  [
    5,
    14,
    15,
    16,
    17,
    23,
    34,
    35,
    38,
    39,
    86,
    114,
    115,
    118,
    119,
    120
  ],
  [
    5,
    14,
    15,
    16,
    17,
    23,
    54,
    58,
    59,
    62,
    63,
    78,
    90,
    91,
    94,
    95,
    106,
    107,
    110,
    111,
    125
  ],
  [
    5,
    14,
    15,
    16,
    17,
    23,
    54,
    58,
    59,
    62,
    63,
    86,
    98,
    99,
    102,
    103,
    114,
    115,
    118,
    119,
    122
  ],
  [
    5,
    14,
    15,
    16,
    17,
    23,
    58,
    59,
    62,
    63,
    70,
    106,
    107,
    110,
    111,
    125
  ],
  [
    5,
    14,
    15,
    16,
    17,
    23,
    58,
    59,
    62,
    63,
    70,
    114,
    115,
    118,
    119,
    122
  ],
  [
    5,
    14,
    15,
    42,
    54,
    78,
    90
  ],
  [
    5,
    14,
    15,
    42,
    54,
    86,
    98
  ],
  [
    5,
    16,
    17,
    43,
    54,
    78,
    91
  ],
  [
    5,
    16,
    17,
    43,
    54,
    86,
    99
  ],
  [
    5,
    26,
    27,
    64,
    70,
    106,
    107
  ],
  [
    5,
    26,
    27,
    64,
    70,
    114,
    115
  ],
  [
    5,
    34,
    35,
    42,
    43,
    72,
    78
  ],
  [
    5,
    34,
    35,
    42,
    43,
    80,
    86
  ],
  [
    5,
    48,
    54,
    58,
    59,
    90,
    91
  ],
  [
    5,
    48,
    54,
    58,
    59,
    98,
    99
  ],
  [
    5,
    72,
    78,
    90,
    91,
    106,
    107
  ],
  [
    5,
    80,
    86,
    98,
    99,
    114,
    115
  ],
  [
    6,
    7,
    10,
    18,
    19,
    20,
    28,
    32,
    36,
    37,
    38,
    104,
    108,
    109,
    110,
    123
  ],
  [
    6,
    7,
    10,
    18,
    19,
    20,
    28,
    32,
    36,
    37,
    38,
    112,
    116,
    117,
    118,
    120
  ],
  [
    6,
    7,
    10,
    18,
    19,
    20,
    28,
    56,
    60,
    61,
    62,
    65,
    66,
    67,
    71,
    104,
    108,
    109,
    110,
    125
  ],
  [
    6,
    7,
    10,
    18,
    19,
    20,
    28,
    56,
    60,
    61,
    62,
    65,
    66,
    67,
    71,
    112,
    116,
    117,
    118,
    122
  ],
  [
    6,
    7,
    10,
    18,
    19,
    20,
    32,
    36,
    37,
    38,
    44,
    73,
    74,
    75,
    79,
    92,
    104,
    108,
    109,
    110,
    123
  ],
  [
    6,
    7,
    10,
    18,
    19,
    20,
    32,
    36,
    37,
    38,
    44,
    81,
    82,
    83,
    87,
    100,
    112,
    116,
    117,
    118,
    120
  ],
  [
    6,
    7,
    10,
    18,
    19,
    20,
    44,
    49,
    50,
    51,
    55,
    56,
    60,
    61,
    62,
    92
  ],
  [
    6,
    7,
    10,
    18,
    19,
    20,
    44,
    49,
    50,
    51,
    55,
    56,
    60,
    61,
    62,
    100
  ],
  [
    6,
    7,
    10,
    18,
    19,
    20,
    56,
    60,
    61,
    62,
    92,
    104,
    108,
    109,
    110,
    125
  ],
  [
    6,
    7,
    10,
    18,
    19,
    20,
    56,
    60,
    61,
    62,
    100,
    112,
    116,
    117,
    118,
    122
  ],
  [
    6,
    7,
    18,
    44,
    49,
    73,
    92
  ],
  [
    6,
    7,
    18,
    44,
    49,
    81,
    100
  ],
  [
    6,
    8,
    11,
    18,
    19,
    21,
    24,
    28,
    29,
    30,
    36,
    60,
    65,
    66,
    68,
    71,
    108
  ],
  [
    6,
    8,
    11,
    18,
    19,
    21,
    24,
    28,
    29,
    30,
    36,
    60,
    65,
    66,
    68,
    71,
    116
  ],
  [
    6,
    8,
    11,
    18,
    19,
    21,
    36,
    40,
    44,
    45,
    46,
    49,
    50,
    52,
    55,
    60,
    73,
    74,
    76,
    79,
    88,
    92,
    93,
    94,
    108,
    124
  ],
  [
    6,
    8,
    11,
    18,
    19,
    21,
    36,
    40,
    44,
    45,
    46,
    49,
    50,
    52,
    55,
    60,
    81,
    82,
    84,
    87,
    96,
    100,
    101,
    102,
    116,
    121
  ],
  [
    6,
    10,
    19,
    44,
    50,
    74,
    92
  ],
  [
    6,
    10,
    19,
    44,
    50,
    82,
    100
  ],
  [
    6,
    24,
    28,
    65,
    66,
    104,
    108
  ],
  [
    6,
    24,
    28,
    65,
    66,
    112,
    116
  ],
  [
    6,
    32,
    36,
    40,
    44,
    73,
    74
  ],
  [
    6,
    32,
    36,
    40,
    44,
    81,
    82
  ],
  [
    6,
    49,
    50,
    56,
    60,
    88,
    92
  ],
  [
    6,
    49,
    50,
    56,
    60,
    96,
    100
  ],
  [
    6,
    73,
    74,
    88,
    92,
    104,
    108
  ],
  [
    6,
    81,
    82,
    96,
    100,
    112,
    116
  ],
  [
    7,
    9,
    12,
    18,
    20,
    22,
    25,
    28,
    29,
    31,
    37,
    61,
    65,
    67,
    69,
    71,
    109
  ],
  [
    7,
    9,
    12,
    18,
    20,
    22,
    25,
    28,
    29,
    31,
    37,
    61,
    65,
    67,
    69,
    71,
    117
  ],
  [
    7,
    9,
    12,
    18,
    20,
    22,
    37,
    41,
    44,
    45,
    47,
    49,
    51,
    53,
    55,
    61,
    73,
    75,
    77,
    79,
    89,
    92,
    93,
    95,
    109,
    124
  ],
  [
    7,
    9,
    12,
    18,
    20,
    22,
    37,
    41,
    44,
    45,
    47,
    49,
    51,
    53,
    55,
    61,
    81,
    83,
    85,
    87,
    97,
    100,
    101,
    103,
    117,
    121
  ],
  [
    7,
    10,
    20,
    44,
    51,
    75,
    92
  ],
  [
    7,
    10,
    20,
    44,
    51,
    83,
    100
  ],
  [
    7,
    25,
    28,
    65,
    67,
    104,
    109
  ],
  [
    7,
    25,
    28,
    65,
    67,
    112,
    117
  ],
  [
    7,
    32,
    37,
    41,
    44,
    73,
    75
  ],
  [
    7,
    32,
    37,
    41,
    44,
    81,
    83
  ],
  [
    7,
    49,
    51,
    56,
    61,
    89,
    92
  ],
  [
    7,
    49,
    51,
    56,
    61,
    97,
    100
  ],
  [
    7,
    73,
    75,
    89,
    92,
    104,
    109
  ],
  [
    7,
    81,
    83,
    97,
    100,
    112,
    117
  ],
  [
    8,
    9,
    13,
    18,
    21,
    22,
    29,
    33,
    36,
    37,
    39,
    105,
    108,
    109,
    111,
    123
  ],
  [
    8,
    9,
    13,
    18,
    21,
    22,
    29,
    33,
    36,
    37,
    39,
    113,
    116,
    117,
    119,
    120
  ],
  [
    8,
    9,
    13,
    18,
    21,
    22,
    29,
    57,
    60,
    61,
    63,
    65,
    68,
    69,
    71,
    105,
    108,
    109,
    111,
    125
  ],
  [
    8,
    9,
    13,
    18,
    21,
    22,
    29,
    57,
    60,
    61,
    63,
    65,
    68,
    69,
    71,
    113,
    116,
    117,
    119,
    122
  ],
  [
    8,
    9,
    13,
    18,
    21,
    22,
    33,
    36,
    37,
    39,
    45,
    73,
    76,
    77,
    79,
    93,
    105,
    108,
    109,
    111,
    123
  ],
  [
    8,
    9,
    13,
    18,
    21,
    22,
    33,
    36,
    37,
    39,
    45,
    81,
    84,
    85,
    87,
    101,
    113,
    116,
    117,
    119,
    120
  ],
  [
    8,
    9,
    13,
    18,
    21,
    22,
    45,
    49,
    52,
    53,
    55,
    57,
    60,
    61,
    63,
    93
  ],
  [
    8,
    9,
    13,
    18,
    21,
    22,
    45,
    49,
    52,
    53,
    55,
    57,
    60,
    61,
    63,
    101
  ],
  [
    8,
    9,
    13,
    18,
    21,
    22,
    57,
    60,
    61,
    63,
    93,
    105,
    108,
    109,
    111,
    125
  ],
  [
    8,
    9,
    13,
    18,
    21,
    22,
    57,
    60,
    61,
    63,
    101,
    113,
    116,
    117,
    119,
    122
  ],
  [
    8,
    9,
    18,
    45,
    49,
    73,
    93
  ],
  [
    8,
    9,
    18,
    45,
    49,
    81,
    101
  ],
  [
    8,
    13,
    21,
    45,
    52,
    76,
    93
  ],
  [
    8,
    13,
    21,
    45,
    52,
    84,
    101
  ],
  [
    8,
    24,
    29,
    65,
    68,
    105,
    108
  ],
  [
    8,
    24,
    29,
    65,
    68,
    113,
    116
  ],
  [
    8,
    33,
    36,
    40,
    45,
    73,
    76
  ],
  [
    8,
    33,
    36,
    40,
    45,
    81,
    84
  ],
  [
    8,
    49,
    52,
    57,
    60,
    88,
    93
  ],
  [
    8,
    49,
    52,
    57,
    60,
    96,
    101
  ],
  [
    8,
    73,
    76,
    88,
    93,
    105,
    108
  ],
  [
    8,
    81,
    84,
    96,
    101,
    113,
    116
  ],
  [
    9,
    13,
    22,
    45,
    53,
    77,
    93
  ],
  [
    9,
    13,
    22,
    45,
    53,
    85,
    101
  ],
  [
    9,
    25,
    29,
    65,
    69,
    105,
    109
  ],
  [
    9,
    25,
    29,
    65,
    69,
    113,
    117
  ],
  [
    9,
    33,
    37,
    41,
    45,
    73,
    77
  ],
  [
    9,
    33,
    37,
    41,
    45,
    81,
    85
  ],
  [
    9,
    49,
    53,
    57,
    61,
    89,
    93
  ],
  [
    9,
    49,
    53,
    57,
    61,
    97,
    101
  ],
  [
    9,
    73,
    77,
    89,
    93,
    105,
    109
  ],
  [
    9,
    81,
    85,
    97,
    101,
    113,
    117
  ],
  [
    10,
    14,
    15,
    19,
    20,
    23,
    26,
    28,
    30,
    31,
    38,
    62,
    66,
    67,
    70,
    71,
    110
  ],
  [
    10,
    14,
    15,
    19,
    20,
    23,
    26,
    28,
    30,
    31,
    38,
    62,
    66,
    67,
    70,
    71,
    118
  ],
  [
    10,
    14,
    15,
    19,
    20,
    23,
    38,
    42,
    44,
    46,
    47,
    50,
    51,
    54,
    55,
    62,
    74,
    75,
    78,
    79,
    90,
    92,
    94,
    95,
    110,
    124
  ],
  [
    10,
    14,
    15,
    19,
    20,
    23,
    38,
    42,
    44,
    46,
    47,
    50,
    51,
    54,
    55,
    62,
    82,
    83,
    86,
    87,
    98,
    100,
    102,
    103,
    118,
    121
  ],
  [
    10,
    26,
    28,
    66,
    67,
    104,
    110
  ],
  [
    10,
    26,
    28,
    66,
    67,
    112,
    118
  ],
  [
    10,
    32,
    38,
    42,
    44,
    74,
    75
  ],
  [
    10,
    32,
    38,
    42,
    44,
    82,
    83
  ],
  [
    10,
    50,
    51,
    56,
    62,
    90,
    92
  ],
  [
    10,
    50,
    51,
    56,
    62,
    98,
    100
  ],
  [
    10,
    74,
    75,
    90,
    92,
    104,
    110
  ],
  [
    10,
    82,
    83,
    98,
    100,
    112,
    118
  ],
  [
    11,
    14,
    16,
    19,
    21,
    23,
    30,
    34,
    36,
    38,
    39,
    106,
    108,
    110,
    111,
    123
  ],
  [
    11,
    14,
    16,
    19,
    21,
    23,
    30,
    34,
    36,
    38,
    39,
    114,
    116,
    118,
    119,
    120
  ],
  [
    11,
    14,
    16,
    19,
    21,
    23,
    30,
    58,
    60,
    62,
    63,
    66,
    68,
    70,
    71,
    106,
    108,
    110,
    111,
    125
  ],
  [
    11,
    14,
    16,
    19,
    21,
    23,
    30,
    58,
    60,
    62,
    63,
    66,
    68,
    70,
    71,
    114,
    116,
    118,
    119,
    122
  ],
  [
    11,
    14,
    16,
    19,
    21,
    23,
    34,
    36,
    38,
    39,
    46,
    74,
    76,
    78,
    79,
    94,
    106,
    108,
    110,
    111,
    123
  ],
  [
    11,
    14,
    16,
    19,
    21,
    23,
    34,
    36,
    38,
    39,
    46,
    82,
    84,
    86,
    87,
    102,
    114,
    116,
    118,
    119,
    120
  ],
  [
    11,
    14,
    16,
    19,
    21,
    23,
    46,
    50,
    52,
    54,
    55,
    58,
    60,
    62,
    63,
    94
  ],
  [
    11,
    14,
    16,
    19,
    21,
    23,
    46,
    50,
    52,
    54,
    55,
    58,
    60,
    62,
    63,
    102
  ],
  [
    11,
    14,
    16,
    19,
    21,
    23,
    58,
    60,
    62,
    63,
    94,
    106,
    108,
    110,
    111,
    125
  ],
  [
    11,
    14,
    16,
    19,
    21,
    23,
    58,
    60,
    62,
    63,
    102,
    114,
    116,
    118,
    119,
    122
  ],
  [
    11,
    14,
    19,
    46,
    50,
    74,
    94
  ],
  [
    11,
    14,
    19,
    46,
    50,
    82,
    102
  ],
  [
    11,
    16,
    21,
    46,
    52,
    76,
    94
  ],
  [
    11,
    16,
    21,
    46,
    52,
    84,
    102
  ],
  [
    11,
    24,
    30,
    66,
    68,
    106,
    108
  ],
  [
    11,
    24,
    30,
    66,
    68,
    114,
    116
  ],
  [
    11,
    34,
    36,
    40,
    46,
    74,
    76
  ],
  [
    11,
    34,
    36,
    40,
    46,
    82,
    84
  ],
  [
    11,
    50,
    52,
    58,
    60,
    88,
    94
  ],
  [
    11,
    50,
    52,
    58,
    60,
    96,
    102
  ],
  [
    11,
    74,
    76,
    88,
    94,
    106,
    108
  ],
  [
    11,
    82,
    84,
    96,
    102,
    114,
    116
  ],
  [
    12,
    15,
    17,
    20,
    22,
    23,
    31,
    35,
    37,
    38,
    39,
    107,
    109,
    110,
    111,
    123
  ],
  [
    12,
    15,
    17,
    20,
    22,
    23,
    31,
    35,
    37,
    38,
    39,
    115,
    117,
    118,
    119,
    120
  ],
  [
    12,
    15,
    17,
    20,
    22,
    23,
    31,
    59,
    61,
    62,
    63,
    67,
    69,
    70,
    71,
    107,
    109,
    110,
    111,
    125
  ],
  [
    12,
    15,
    17,
    20,
    22,
    23,
    31,
    59,
    61,
    62,
    63,
    67,
    69,
    70,
    71,
    115,
    117,
    118,
    119,
    122
  ],
  [
    12,
    15,
    17,
    20,
    22,
    23,
    35,
    37,
    38,
    39,
    47,
    75,
    77,
    78,
    79,
    95,
    107,
    109,
    110,
    111,
    123
  ],
  [
    12,
    15,
    17,
    20,
    22,
    23,
    35,
    37,
    38,
    39,
    47,
    83,
    85,
    86,
    87,
    103,
    115,
    117,
    118,
    119,
    120
  ],
  [
    12,
    15,
    17,
    20,
    22,
    23,
    47,
    51,
    53,
    54,
    55,
    59,
    61,
    62,
    63,
    95
  ],
  [
    12,
    15,
    17,
    20,
    22,
    23,
    47,
    51,
    53,
    54,
    55,
    59,
    61,
    62,
    63,
    103
  ],
  [
    12,
    15,
    17,
    20,
    22,
    23,
    59,
    61,
    62,
    63,
    95,
    107,
    109,
    110,
    111,
    125
  ],
  [
    12,
    15,
    17,
    20,
    22,
    23,
    59,
    61,
    62,
    63,
    103,
    115,
    117,
    118,
    119,
    122
  ],
  [
    12,
    15,
    20,
    47,
    51,
    75,
    95
  ],
  [
    12,
    15,
    20,
    47,
    51,
    83,
    103
  ],
  [
    12,
    17,
    22,
    47,
    53,
    77,
    95
  ],
  [
    12,
    17,
    22,
    47,
    53,
    85,
    103
  ],
  [
    12,
    25,
    31,
    67,
    69,
    107,
    109
  ],
  [
    12,
    25,
    31,
    67,
    69,
    115,
    117
  ],
  [
    12,
    35,
    37,
    41,
    47,
    75,
    77
  ],
  [
    12,
    35,
    37,
    41,
    47,
    83,
    85
  ],
  [
    12,
    51,
    53,
    59,
    61,
    89,
    95
  ],
  [
    12,
    51,
    53,
    59,
    61,
    97,
    103
  ],
  [
    12,
    75,
    77,
    89,
    95,
    107,
    109
  ],
  [
    12,
    83,
    85,
    97,
    103,
    115,
    117
  ],
  [
    13,
    16,
    17,
    21,
    22,
    23,
    27,
    29,
    30,
    31,
    39,
    63,
    68,
    69,
    70,
    71,
    111
  ],
  [
    13,
    16,
    17,
    21,
    22,
    23,
    27,
    29,
    30,
    31,
    39,
    63,
    68,
    69,
    70,
    71,
    119
  ],
  [
    13,
    16,
    17,
    21,
    22,
    23,
    39,
    43,
    45,
    46,
    47,
    52,
    53,
    54,
    55,
    63,
    76,
    77,
    78,
    79,
    91,
    93,
    94,
    95,
    111,
    124
  ],
  [
    13,
    16,
    17,
    21,
    22,
    23,
    39,
    43,
    45,
    46,
    47,
    52,
    53,
    54,
    55,
    63,
    84,
    85,
    86,
    87,
    99,
    101,
    102,
    103,
    119,
    121
  ],
  [
    13,
    27,
    29,
    68,
    69,
    105,
    111
  ],
  [
    13,
    27,
    29,
    68,
    69,
    113,
    119
  ],
  [
    13,
    33,
    39,
    43,
    45,
    76,
    77
  ],
  [
    13,
    33,
    39,
    43,
    45,
    84,
    85
  ],
  [
    13,
    52,
    53,
    57,
    63,
    91,
    93
  ],
  [
    13,
    52,
    53,
    57,
    63,
    99,
    101
  ],
  [
    13,
    76,
    77,
    91,
    93,
    105,
    111
  ],
  [
    13,
    84,
    85,
    99,
    101,
    113,
    119
  ],
  [
    14,
    16,
    23,
    46,
    54,
    78,
    94
  ],
  [
    14,
    16,
    23,
    46,
    54,
    86,
    102
  ],
  [
    14,
    26,
    30,
    66,
    70,
    106,
    110
  ],
  [
    14,
    26,
    30,
    66,
    70,
    114,
    118
  ],
  [
    14,
    34,
    38,
    42,
    46,
    74,
    78
  ],
  [
    14,
    34,
    38,
    42,
    46,
    82,
    86
  ],
  [
    14,
    50,
    54,
    58,
    62,
    90,
    94
  ],
  [
    14,
    50,
    54,
    58,
    62,
    98,
    102
  ],
  [
    14,
    74,
    78,
    90,
    94,
    106,
    110
  ],
  [
    14,
    82,
    86,
    98,
    102,
    114,
    118
  ],
  [
    15,
    17,
    23,
    47,
    54,
    78,
    95
  ],
  [
    15,
    17,
    23,
    47,
    54,
    86,
    103
  ],
  [
    15,
    26,
    31,
    67,
    70,
    107,
    110
  ],
  [
    15,
    26,
    31,
    67,
    70,
    115,
    118
  ],
  [
    15,
    35,
    38,
    42,
    47,
    75,
    78
  ],
  [
    15,
    35,
    38,
    42,
    47,
    83,
    86
  ],
  [
    15,
    51,
    54,
    59,
    62,
    90,
    95
  ],
  [
    15,
    51,
    54,
    59,
    62,
    98,
    103
  ],
  [
    15,
    75,
    78,
    90,
    95,
    107,
    110
  ],
  [
    15,
    83,
    86,
    98,
    103,
    115,
    118
  ],
  [
    16,
    27,
    30,
    68,
    70,
    106,
    111
  ],
  [
    16,
    27,
    30,
    68,
    70,
    114,
    119
  ],
  [
    16,
    34,
    39,
    43,
    46,
    76,
    78
  ],
  [
    16,
    34,
    39,
    43,
    46,
    84,
    86
  ],
  [
    16,
    52,
    54,
    58,
    63,
    91,
    94
  ],
  [
    16,
    52,
    54,
    58,
    63,
    99,
    102
  ],
  [
    16,
    76,
    78,
    91,
    94,
    106,
    111
  ],
  [
    16,
    84,
    86,
    99,
    102,
    114,
    119
  ],
  [
    17,
    27,
    31,
    69,
    70,
    107,
    111
  ],
  [
    17,
    27,
    31,
    69,
    70,
    115,
    119
  ],
  [
    17,
    35,
    39,
    43,
    47,
    77,
    78
  ],
  [
    17,
    35,
    39,
    43,
    47,
    85,
    86
  ],
  [
    17,
    53,
    54,
    59,
    63,
    91,
    95
  ],
  [
    17,
    53,
    54,
    59,
    63,
    99,
    103
  ],
  [
    17,
    77,
    78,
    91,
    95,
    107,
    111
  ],
  [
    17,
    85,
    86,
    99,
    103,
    115,
    119
  ],
  [
    18,
    19,
    20,
    21,
    22,
    23,
    28,
    29,
    30,
    31,
    36,
    37,
    38,
    39,
    71,
    108,
    109,
    110,
    111,
    123
  ],
  [
    18,
    19,
    20,
    21,
    22,
    23,
    28,
    29,
    30,
    31,
    36,
    37,
    38,
    39,
    71,
    116,
    117,
    118,
    119,
    120
  ],
  [
    18,
    19,
    20,
    21,
    22,
    23,
    36,
    37,
    38,
    39,
    44,
    45,
    46,
    47,
    55,
    79
  ],
  [
    18,
    19,
    20,
    21,
    22,
    23,
    36,
    37,
    38,
    39,
    44,
    45,
    46,
    47,
    55,
    87
  ],
  [
    18,
    19,
    20,
    21,
    22,
    23,
    36,
    37,
    38,
    39,
    79,
    108,
    109,
    110,
    111,
    123
  ],
  [
    18,
    19,
    20,
    21,
    22,
    23,
    36,
    37,
    38,
    39,
    87,
    116,
    117,
    118,
    119,
    120
  ],
  [
    18,
    19,
    20,
    21,
    22,
    23,
    55,
    60,
    61,
    62,
    63,
    79,
    92,
    93,
    94,
    95,
    108,
    109,
    110,
    111,
    125
  ],
  [
    18,
    19,
    20,
    21,
    22,
    23,
    55,
    60,
    61,
    62,
    63,
    87,
    100,
    101,
    102,
    103,
    116,
    117,
    118,
    119,
    122
  ],
  [
    18,
    19,
    20,
    21,
    22,
    23,
    60,
    61,
    62,
    63,
    71,
    108,
    109,
    110,
    111,
    125
  ],
  [
    18,
    19,
    20,
    21,
    22,
    23,
    60,
    61,
    62,
    63,
    71,
    116,
    117,
    118,
    119,
    122
  ],
  [
    18,
    19,
    20,
    44,
    55,
    79,
    92
  ],
  [
    18,
    19,
    20,
    44,
    55,
    87,
    100
  ],
  [
    18,
    21,
    22,
    45,
    55,
    79,
    93
  ],
  [
    18,
    21,
    22,
    45,
    55,
    87,
    101
  ],
  [
    18,
    28,
    29,
    65,
    71,
    108,
    109
  ],
  [
    18,
    28,
    29,
    65,
    71,
    116,
    117
  ],
  [
    18,
    36,
    37,
    44,
    45,
    73,
    79
  ],
  [
    18,
    36,
    37,
    44,
    45,
    81,
    87
  ],
  [
    18,
    49,
    55,
    60,
    61,
    92,
    93
  ],
  [
    18,
    49,
    55,
    60,
    61,
    100,
    101
  ],
  [
    18,
    73,
    79,
    92,
    93,
    108,
    109
  ],
  [
    18,
    81,
    87,
    100,
    101,
    116,
    117
  ],
  [
    19,
    21,
    23,
    46,
    55,
    79,
    94
  ],
  [
    19,
    21,
    23,
    46,
    55,
    87,
    102
  ],
  [
    19,
    28,
    30,
    66,
    71,
    108,
    110
  ],
  [
    19,
    28,
    30,
    66,
    71,
    116,
    118
  ],
  [
    19,
    36,
    38,
    44,
    46,
    74,
    79
  ],
  [
    19,
    36,
    38,
    44,
    46,
    82,
    87
  ],
  [
    19,
    50,
    55,
    60,
    62,
    92,
    94
  ],
  [
    19,
    50,
    55,
    60,
    62,
    100,
    102
  ],
  [
    19,
    74,
    79,
    92,
    94,
    108,
    110
  ],
  [
    19,
    82,
    87,
    100,
    102,
    116,
    118
  ],
  [
    20,
    22,
    23,
    47,
    55,
    79,
    95
  ],
  [
    20,
    22,
    23,
    47,
    55,
    87,
    103
  ],
  [
    20,
    28,
    31,
    67,
    71,
    109,
    110
  ],
  [
    20,
    28,
    31,
    67,
    71,
    117,
    118
  ],
  [
    20,
    37,
    38,
    44,
    47,
    75,
    79
  ],
  [
    20,
    37,
    38,
    44,
    47,
    83,
    87
  ],
  [
    20,
    51,
    55,
    61,
    62,
    92,
    95
  ],
  [
    20,
    51,
    55,
    61,
    62,
    100,
    103
  ],
  [
    20,
    75,
    79,
    92,
    95,
    109,
    110
  ],
  [
    20,
    83,
    87,
    100,
    103,
    117,
    118
  ],
  [
    21,
    29,
    30,
    68,
    71,
    108,
    111
  ],
  [
    21,
    29,
    30,
    68,
    71,
    116,
    119
  ],
  [
    21,
    36,
    39,
    45,
    46,
    76,
    79
  ],
  [
    21,
    36,
    39,
    45,
    46,
    84,
    87
  ],
  [
    21,
    52,
    55,
    60,
    63,
    93,
    94
  ],
  [
    21,
    52,
    55,
    60,
    63,
    101,
    102
  ],
  [
    21,
    76,
    79,
    93,
    94,
    108,
    111
  ],
  [
    21,
    84,
    87,
    101,
    102,
    116,
    119
  ],
  [
    22,
    29,
    31,
    69,
    71,
    109,
    111
  ],
  [
    22,
    29,
    31,
    69,
    71,
    117,
    119
  ],
  [
    22,
    37,
    39,
    45,
    47,
    77,
    79
  ],
  [
    22,
    37,
    39,
    45,
    47,
    85,
    87
  ],
  [
    22,
    53,
    55,
    61,
    63,
    93,
    95
  ],
  [
    22,
    53,
    55,
    61,
    63,
    101,
    103
  ],
  [
    22,
    77,
    79,
    93,
    95,
    109,
    111
  ],
  [
    22,
    85,
    87,
    101,
    103,
    117,
    119
  ],
  [
    23,
    30,
    31,
    70,
    71,
    110,
    111
  ],
  [
    23,
    30,
    31,
    70,
    71,
    118,
    119
  ],
  [
    23,
    38,
    39,
    46,
    47,
    78,
    79
  ],
  [
    23,
    38,
    39,
    46,
    47,
    86,
    87
  ],
  [
    23,
    54,
    55,
    62,
    63,
    94,
    95
  ],
  [
    23,
    54,
    55,
    62,
    63,
    102,
    103
  ],
  [
    23,
    78,
    79,
    94,
    95,
    110,
    111
  ],
  [
    23,
    86,
    87,
    102,
    103,
    118,
    119
  ],
  [
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    120
  ],
  [
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    123
  ],
  [
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    123,
    125
  ],
  [
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    122
  ],
  [
    24,
    25,
    26,
    28,
    32,
    104,
    123
  ],
  [
    24,
    25,
    26,
    28,
    32,
    112,
    120
  ],
  [
    24,
    25,
    27,
    29,
    33,
    105,
    123
  ],
  [
    24,
    25,
    27,
    29,
    33,
    113,
    120
  ],
  [
    24,
    26,
    27,
    30,
    34,
    106,
    123
  ],
  [
    24,
    26,
    27,
    30,
    34,
    114,
    120
  ],
  [
    24,
    28,
    29,
    30,
    36,
    108,
    123
  ],
  [
    24,
    28,
    29,
    30,
    36,
    116,
    120
  ],
  [
    25,
    26,
    27,
    31,
    35,
    107,
    123
  ],
  [
    25,
    26,
    27,
    31,
    35,
    115,
    120
  ],
  [
    25,
    28,
    29,
    31,
    37,
    109,
    123
  ],
  [
    25,
    28,
    29,
    31,
    37,
    117,
    120
  ],
  [
    26,
    28,
    30,
    31,
    38,
    110,
    123
  ],
  [
    26,
    28,
    30,
    31,
    38,
    118,
    120
  ],
  [
    27,
    29,
    30,
    31,
    39,
    111,
    123
  ],
  [
    27,
    29,
    30,
    31,
    39,
    119,
    120
  ],
  [
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    123,
    124
  ],
  [
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    120,
    121
  ],
  [
    32,
    72,
    73,
    74,
    75,
    104,
    123
  ],
  [
    32,
    80,
    81,
    82,
    83,
    112,
    120
  ],
  [
    33,
    72,
    73,
    76,
    77,
    105,
    123
  ],
  [
    33,
    80,
    81,
    84,
    85,
    113,
    120
  ],
  [
    34,
    72,
    74,
    76,
    78,
    106,
    123
  ],
  [
    34,
    80,
    82,
    84,
    86,
    114,
    120
  ],
  [
    35,
    72,
    75,
    77,
    78,
    107,
    123
  ],
  [
    35,
    80,
    83,
    85,
    86,
    115,
    120
  ],
  [
    36,
    73,
    74,
    76,
    79,
    108,
    123
  ],
  [
    36,
    81,
    82,
    84,
    87,
    116,
    120
  ],
  [
    37,
    73,
    75,
    77,
    79,
    109,
    123
  ],
  [
    37,
    81,
    83,
    85,
    87,
    117,
    120
  ],
  [
    38,
    74,
    75,
    78,
    79,
    110,
    123
  ],
  [
    38,
    82,
    83,
    86,
    87,
    118,
    120
  ],
  [
    39,
    76,
    77,
    78,
    79,
    111,
    123
  ],
  [
    39,
    84,
    85,
    86,
    87,
    119,
    120
  ],
  [
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    121
  ],
  [
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    124
  ],
  [
    40,
    41,
    42,
    43,
    48,
    72,
    124
  ],
  [
    40,
    41,
    42,
    43,
    48,
    80,
    121
  ],
  [
    40,
    41,
    44,
    45,
    49,
    73,
    124
  ],
  [
    40,
    41,
    44,
    45,
    49,
    81,
    121
  ],
  [
    40,
    42,
    44,
    46,
    50,
    74,
    124
  ],
  [
    40,
    42,
    44,
    46,
    50,
    82,
    121
  ],
  [
    40,
    43,
    45,
    46,
    52,
    76,
    124
  ],
  [
    40,
    43,
    45,
    46,
    52,
    84,
    121
  ],
  [
    40,
    48,
    49,
    50,
    52,
    88,
    124
  ],
  [
    40,
    48,
    49,
    50,
    52,
    96,
    121
  ],
  [
    40,
    72,
    73,
    74,
    76,
    88,
    124
  ],
  [
    40,
    80,
    81,
    82,
    84,
    96,
    121
  ],
  [
    41,
    42,
    44,
    47,
    51,
    75,
    124
  ],
  [
    41,
    42,
    44,
    47,
    51,
    83,
    121
  ],
  [
    41,
    43,
    45,
    47,
    53,
    77,
    124
  ],
  [
    41,
    43,
    45,
    47,
    53,
    85,
    121
  ],
  [
    41,
    48,
    49,
    51,
    53,
    89,
    124
  ],
  [
    41,
    48,
    49,
    51,
    53,
    97,
    121
  ],
  [
    41,
    72,
    73,
    75,
    77,
    89,
    124
  ],
  [
    41,
    80,
    81,
    83,
    85,
    97,
    121
  ],
  [
    42,
    43,
    46,
    47,
    54,
    78,
    124
  ],
  [
    42,
    43,
    46,
    47,
    54,
    86,
    121
  ],
  [
    42,
    48,
    50,
    51,
    54,
    90,
    124
  ],
  [
    42,
    48,
    50,
    51,
    54,
    98,
    121
  ],
  [
    42,
    72,
    74,
    75,
    78,
    90,
    124
  ],
  [
    42,
    80,
    82,
    83,
    86,
    98,
    121
  ],
  [
    43,
    48,
    52,
    53,
    54,
    91,
    124
  ],
  [
    43,
    48,
    52,
    53,
    54,
    99,
    121
  ],
  [
    43,
    72,
    76,
    77,
    78,
    91,
    124
  ],
  [
    43,
    80,
    84,
    85,
    86,
    99,
    121
  ],
  [
    44,
    45,
    46,
    47,
    55,
    79,
    124
  ],
  [
    44,
    45,
    46,
    47,
    55,
    87,
    121
  ],
  [
    44,
    49,
    50,
    51,
    55,
    92,
    124
  ],
  [
    44,
    49,
    50,
    51,
    55,
    100,
    121
  ],
  [
    44,
    73,
    74,
    75,
    79,
    92,
    124
  ],
  [
    44,
    81,
    82,
    83,
    87,
    100,
    121
  ],
  [
    45,
    49,
    52,
    53,
    55,
    93,
    124
  ],
  [
    45,
    49,
    52,
    53,
    55,
    101,
    121
  ],
  [
    45,
    73,
    76,
    77,
    79,
    93,
    124
  ],
  [
    45,
    81,
    84,
    85,
    87,
    101,
    121
  ],
  [
    46,
    50,
    52,
    54,
    55,
    94,
    124
  ],
  [
    46,
    50,
    52,
    54,
    55,
    102,
    121
  ],
  [
    46,
    74,
    76,
    78,
    79,
    94,
    124
  ],
  [
    46,
    82,
    84,
    86,
    87,
    102,
    121
  ],
  [
    47,
    51,
    53,
    54,
    55,
    95,
    124
  ],
  [
    47,
    51,
    53,
    54,
    55,
    103,
    121
  ],
  [
    47,
    75,
    77,
    78,
    79,
    95,
    124
  ],
  [
    47,
    83,
    85,
    86,
    87,
    103,
    121
  ],
  [
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    124,
    125
  ],
  [
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    121,
    122
  ],
  [
    48,
    72,
    88,
    89,
    90,
    91,
    124
  ],
  [
    48,
    80,
    96,
    97,
    98,
    99,
    121
  ],
  [
    49,
    73,
    88,
    89,
    92,
    93,
    124
  ],
  [
    49,
    81,
    96,
    97,
    100,
    101,
    121
  ],
  [
    50,
    74,
    88,
    90,
    92,
    94,
    124
  ],
  [
    50,
    82,
    96,
    98,
    100,
    102,
    121
  ],
  [
    51,
    75,
    89,
    90,
    92,
    95,
    124
  ],
  [
    51,
    83,
    97,
    98,
    100,
    103,
    121
  ],
  [
    52,
    76,
    88,
    91,
    93,
    94,
    124
  ],
  [
    52,
    84,
    96,
    99,
    101,
    102,
    121
  ],
  [
    53,
    77,
    89,
    91,
    93,
    95,
    124
  ],
  [
    53,
    85,
    97,
    99,
    101,
    103,
    121
  ],
  [
    54,
    78,
    90,
    91,
    94,
    95,
    124
  ],
  [
    54,
    86,
    98,
    99,
    102,
    103,
    121
  ],
  [
    55,
    79,
    92,
    93,
    94,
    95,
    124
  ],
  [
    55,
    87,
    100,
    101,
    102,
    103,
    121
  ],
  [
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    122
  ],
  [
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    125
  ],
  [
    56,
    64,
    65,
    66,
    67,
    104,
    125
  ],
  [
    56,
    64,
    65,
    66,
    67,
    112,
    122
  ],
  [
    56,
    88,
    89,
    90,
    92,
    104,
    125
  ],
  [
    56,
    96,
    97,
    98,
    100,
    112,
    122
  ],
  [
    57,
    64,
    65,
    68,
    69,
    105,
    125
  ],
  [
    57,
    64,
    65,
    68,
    69,
    113,
    122
  ],
  [
    57,
    88,
    89,
    91,
    93,
    105,
    125
  ],
  [
    57,
    96,
    97,
    99,
    101,
    113,
    122
  ],
  [
    58,
    64,
    66,
    68,
    70,
    106,
    125
  ],
  [
    58,
    64,
    66,
    68,
    70,
    114,
    122
  ],
  [
    58,
    88,
    90,
    91,
    94,
    106,
    125
  ],
  [
    58,
    96,
    98,
    99,
    102,
    114,
    122
  ],
  [
    59,
    64,
    67,
    69,
    70,
    107,
    125
  ],
  [
    59,
    64,
    67,
    69,
    70,
    115,
    122
  ],
  [
    59,
    89,
    90,
    91,
    95,
    107,
    125
  ],
  [
    59,
    97,
    98,
    99,
    103,
    115,
    122
  ],
  [
    60,
    65,
    66,
    68,
    71,
    108,
    125
  ],
  [
    60,
    65,
    66,
    68,
    71,
    116,
    122
  ],
  [
    60,
    88,
    92,
    93,
    94,
    108,
    125
  ],
  [
    60,
    96,
    100,
    101,
    102,
    116,
    122
  ],
  [
    61,
    65,
    67,
    69,
    71,
    109,
    125
  ],
  [
    61,
    65,
    67,
    69,
    71,
    117,
    122
  ],
  [
    61,
    89,
    92,
    93,
    95,
    109,
    125
  ],
  [
    61,
    97,
    100,
    101,
    103,
    117,
    122
  ],
  [
    62,
    66,
    67,
    70,
    71,
    110,
    125
  ],
  [
    62,
    66,
    67,
    70,
    71,
    118,
    122
  ],
  [
    62,
    90,
    92,
    94,
    95,
    110,
    125
  ],
  [
    62,
    98,
    100,
    102,
    103,
    118,
    122
  ],
  [
    63,
    68,
    69,
    70,
    71,
    111,
    125
  ],
  [
    63,
    68,
    69,
    70,
    71,
    119,
    122
  ],
  [
    63,
    91,
    93,
    94,
    95,
    111,
    125
  ],
  [
    63,
    99,
    101,
    102,
    103,
    119,
    122
  ],
  [
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    123,
    124,
    125
  ],
  [
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    121,
    122
  ]
]


==> anc/verify/enumeration-records/C7-126d/C7-126d.json <==
{
  "name": "C7-126d",
  "complete": true,
  "scope": "unrestricted",
  "agrees_paper": true,
  "candidates": 11759992,
  "candidate_orbits": 7132,
  "survivors": 590,
  "survivor_orbits": 15,
  "extra": [],
  "missing": [],
  "seconds": 316.7894159159623
}


==> anc/verify/enumeration-records/C7-126d/complete.json <==
{
  "complete": true,
  "scope": "unrestricted",
  "inputs": {
    "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
    "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
    "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
    "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
    "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
    "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
    "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
    "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
    "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
    "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
    "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
    "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
    "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
    "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
    "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
    "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
    "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
    "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
    "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
    "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
    "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
    "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
    "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
    "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
    "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
    "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
    "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
    "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
    "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
    "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
    "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
    "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
    "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
    "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
    "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
    "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
    "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
    "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
    "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
    "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
    "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
    "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
    "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
    "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
    "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
    "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
    "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
    "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
    "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
    "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
    "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
    "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
    "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
    "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
    "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
    "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
    "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
    "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
    "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
    "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
    "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
    "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
    "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
    "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
    "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
    "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
    "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
    "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
    "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
    "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
    "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
    "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
    "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
    "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
    "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
    "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
    "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
    "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
    "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
    "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
    "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
    "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
    "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
    "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
    "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
    "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
    "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
    "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
    "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
    "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
    "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
    "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
    "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
    "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
    "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
    "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
    "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
    "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
    "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
    "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
    "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
    "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
    "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
    "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
    "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
    "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
  },
  "seconds": 384.43486479111016,
  "results": [
    {
      "name": "C7-126d",
      "complete": true,
      "scope": "unrestricted",
      "agrees_paper": true,
      "candidates": 11759992,
      "candidate_orbits": 7132,
      "survivors": 590,
      "survivor_orbits": 15,
      "seconds": 316.7894159159623
    }
  ],
  "outputs": {
    "C7-126d-section-000.json": "fff2dabfe28148b15eba685e1917b7ab9457b1e161a23b585f4b24a69da405c0",
    "C7-126d-section-001.json": "8845bca932517a251ca9a93c0ab5537056cb8e97638b5a80afdc929a8041564b",
    "C7-126d-section-002.json": "160615c02c36011b164851c4ee7415ca610d93d6daeb88b5a9d567f9af206457",
    "C7-126d-section-003.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126d-section-004.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-005.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-006.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-007.json": "2a236b69c79507b2a319f8cd229b4fc03cfbf11fa924e9e17736d9fd7f880d68",
    "C7-126d-section-008.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-009.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-010.json": "5ac8e5d196127d259c775a9961f334f489b03083a1b93bea109a0f398d614cdd",
    "C7-126d-section-011.json": "943d511c25331e79dba89485da94a921e373cc21ec257c180c9651344f093aaa",
    "C7-126d-section-012.json": "17081bf9dafe7a9c4a1e0f28765340f6f0dbb809ea3fc986a9a03d546a8cad66",
    "C7-126d-section-013.json": "6534ba756a2c88ecba2e630ae17c3c4523724a569fec7bef9a90cc2c9a43ddd3",
    "C7-126d-section-014.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-015.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-016.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-017.json": "7c5ab0db4b31aa551d8dbda0f53d2591aa0226ef06a8cf8476f387f95fda2d5d",
    "C7-126d-section-018.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-019.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-020.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-021.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-022.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-023.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-024.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-025.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-026.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-027.json": "38965994c50774e13d043caa8495f38f9d417f4f2a8edc58adf313f3d081d2a8",
    "C7-126d-section-028.json": "11ab6c117a0049a32321e2789a1add9e026da62de2510f7484d4ca568cd5c23b",
    "C7-126d-section-029.json": "4387b0aac9f4f6a1e13fea1cc4b2e0d61cb5d89a27b317f5ae492ede08b62c2f",
    "C7-126d-section-030.json": "701abe8c5a1335dc0e3569716c43c35d2b858ead4e7fc3fabac711bc0e0600d4",
    "C7-126d-section-031.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-032.json": "42cf88e938c0343904523ec1340bf676734e75e5cc6cf7fc0fdb79132b780a27",
    "C7-126d-section-033.json": "689fef88a0ff444ba6b62bfa7bef4377cc06d0632f3ac27bcc91bf9f15d7fde0",
    "C7-126d-section-034.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-035.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126d-section-036.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-037.json": "96b643117a3432b4b376577d6d27971e2cd3bbf3700633ce574a02d5847c6099",
    "C7-126d-section-038.json": "c92f7e105294253965c120897cab91a1dce580acefbd3459666fc9294365a66f",
    "C7-126d-section-039.json": "f255b91fab13081b75c682de5208e30160f3c584582bf87be6952d7597d30565",
    "C7-126d-section-040.json": "2238c9e1c8e8696fd38d553d2576184ff010f2dcc9faef0540f923ccdb90e638",
    "C7-126d-section-041.json": "340b58aa2384c699fc00836863ea514ea8972423b741476a56d9dacab28fe2bf",
    "C7-126d-section-042.json": "90ce0b510dc490f2b5d71ba8b3ea97cb7c9d7b3f37843b2a925136a010c677de",
    "C7-126d-section-043.json": "d0a8290c964868fdef3951c35d3dfbc146645b16223449afc543482c4c28ae15",
    "C7-126d-section-044.json": "d1df67e91a99eb089f79de465d0ed03915b012ee3a15656b415e48fde5ef3789",
    "C7-126d-section-045.json": "3d3fbfdee4fd3c093621e654105d757ae11ed44b36ff70eba5cec27281510efe",
    "C7-126d-section-046.json": "041f50ac3cf66ebb3f75a7f320294640f3b9faae134428d68b831822a09c31cc",
    "C7-126d-section-047.json": "65e7685781eb22df1195d9ac31abb2e6bb84850fbc1d1e9ab736e695806a1b7a",
    "C7-126d-section-048.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-049.json": "ad70a8d06a53f44ec96f3299c0015e64baa39df480f2641411dd6270d8295db8",
    "C7-126d-section-050.json": "13bad88c93435c6a38b5474e5814e1364d795db4a421e4d633ff36afc7a47261",
    "C7-126d-section-051.json": "f7a0a53141b3f8343953e909698ead38f4128219bddb5f1d8737c806c4817b1f",
    "C7-126d-section-052.json": "034cbed1c63e7cffb77895f360538ddfd2b4f1508871bbb438e642788ad4be7f",
    "C7-126d-section-053.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-054.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-055.json": "8becd8353e0acb1c6958d58108e2c0e2481e2f339c6e1187565294384f55800c",
    "C7-126d-section-056.json": "75cd88b092ef28175d79f41c684cc5ef7f312060f0c996eba3b7960507ce8ebe",
    "C7-126d-section-057.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-058.json": "abdbcb560fcd56e3a9685c81a650bd002d18a656fb66a31544122534f538c8c1",
    "C7-126d-section-059.json": "d7bcbda5ab8f648aae7c49b37475008f8950952d7b5b7c3e8f313946d3dc7b90",
    "C7-126d-section-060.json": "d2b7eb61bdff58264f4e3c7e2184a80976e36733891f8ecaeb651069a9cf1020",
    "C7-126d-section-061.json": "f0798bb4d5f9896e4ab5edae1a2e52ecf18c307b17f9f9d2e2e478d0a6de4f13",
    "C7-126d-section-062.json": "b88aa0f49b4042fe647e6657e84e35c296709dba0f497f4c1767894be78baa6f",
    "C7-126d-section-063.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-064.json": "a23d78d6e291200b362eb8a3f3ea4dce5f6fd4e5a48686ca6278bf78077dec4a",
    "C7-126d-section-065.json": "8916df9825df3dac202e8eb98844834e503f4a113cbebb058a3271dc09aefa17",
    "C7-126d-section-066.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-067.json": "3635fc6668ce647e597343216bf49a5ab9e078f69ecfab1f13cf6a2efd8b3176",
    "C7-126d-section-068.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-069.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-070.json": "6040cd5df6e6420d5ba1288728193c271d31d413d5e08139f34c8d08b77b4106",
    "C7-126d-section-071.json": "46faa17bd55554ad130e7a834dc0b57b9eaced6703870b5c3b6d3f9b55cbf446",
    "C7-126d-section-072.json": "653be4bfdd062a0643bc2ae8951def55e6db33f0c4f8795fd4d3776e6fd14c09",
    "C7-126d-section-073.json": "f2a8dcb60ed142ee4d940706395dd9dd111bf1fd16f5088d98c00d933c3eca6d",
    "C7-126d-section-074.json": "7fab1ead176fae542dc3a067687cbd72c2dd440ad8d44cfb36a8ce4653aaf026",
    "C7-126d-section-075.json": "f00d04513b85027f593f1f9e1d18743c435702adf2071d801dadaf21c37934f1",
    "C7-126d-section-076.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-077.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-078.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-079.json": "73a55b4b6e76be4a43a17e3030ade48d34e1eb2d837cb0237462291ff033cd1f",
    "C7-126d-section-080.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-081.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-082.json": "326ac64c729087aa5aa26e6d39994cda0a16a0cc2eae6396e0572def8816d2a9",
    "C7-126d-section-083.json": "532fa0803d9b70dd5da5dccd362e774b56d1d3af8fc5584e17c7b7569825dc45",
    "C7-126d-section-084.json": "0b8840c5a820912da31d2b522a2edb19526be4c5420096348e9ff3285ae22d27",
    "C7-126d-section-085.json": "abb2f1205a09fb95c0294106a3a3202c0d2519c163ef20bdd13831463e9fd7ee",
    "C7-126d-section-086.json": "1a06365c560864fb692df0dfcd71c936ca144d6964608dbe5e3dd92a0494f1e6",
    "C7-126d-section-087.json": "f20a1127aad34809650479e1b5e5da61368f7f32187069fe4ca5602386db8b66",
    "C7-126d-section-088.json": "d23c5431d8223ff83d71277500ab91c25a7a8fcd7963407e051f9de7a7f880a2",
    "C7-126d-section-089.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-090.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-091.json": "6404ef3bd6dc7627e68066a2890a0f6e7b849d73f8e3269ac5fbd3047aaf23cb",
    "C7-126d-section-092.json": "04163bc579d1b0469be298d7ccbc7f4f7af93c952843ba970bc17a9a156f39fa",
    "C7-126d-section-093.json": "ef8c0e2599d69241e0f59de6ba62961b020fedfed772fa71912805b5da09b8c1",
    "C7-126d-section-094.json": "1a9c3c058bc133cdb8868b38ada3f69d7097099b73c74e3a9ee34bef4451b269",
    "C7-126d-section-095.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126d-section-096.json": "45e3d67acb156b3d11be91fa1a100cd6dca33f7bc4c91eccef737ca48202e27d",
    "C7-126d-section-097.json": "5f41130f4e0f2de9f106bc15bde2c0aa399e21a67d920e8a5719ca3ba65bc4f3",
    "C7-126d-section-098.json": "3a325d68a1019b4dc28ee88f17a88c61ff29f90c36fe502f14f34b4e883973cb",
    "C7-126d-section-099.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-100.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-1000.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-1001.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-1002.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-1003.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-1004.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-1005.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-1006.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-1007.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-1008.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-1009.json": "2bc6750235f3876758c059861909edc0a00361f1e359e1ac65eaa8fba1c71e37",
    "C7-126d-section-101.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-1010.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-1011.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-1012.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-1013.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-1014.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-1015.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-1016.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-1017.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-1018.json": "3da2f81fd1338f8b54926936afd062b937cce817c17bc904bb6f35243b2f9041",
    "C7-126d-section-1019.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-102.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-1020.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-1021.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-1022.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-1023.json": "db3017dbdb2f93059d6e984c89f175c6be378f592e7e2f53a469b3c48dd11a9c",
    "C7-126d-section-1024.json": "f499455fc3b1cf729f3cf573b4c9b369081293197d6726eca13a1ec26da9cd65",
    "C7-126d-section-1025.json": "842a95549751395947f7430212ecd5b5fb0180cadf7336c555f54e6490bae467",
    "C7-126d-section-1026.json": "df0ab6ac4365ded706894ab6e565897eea28f5e459f1c8fec79e336f76b7e362",
    "C7-126d-section-1027.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126d-section-1028.json": "54ae11ea790d719699fc5c458e4167bb4e8eb799268ae89fa437492b1b74e9c8",
    "C7-126d-section-1029.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-103.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-1030.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126d-section-1031.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126d-section-1032.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126d-section-1033.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126d-section-1034.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126d-section-1035.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126d-section-1036.json": "d0a8290c964868fdef3951c35d3dfbc146645b16223449afc543482c4c28ae15",
    "C7-126d-section-1037.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126d-section-1038.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126d-section-1039.json": "b21d5fc7d6a1c4d2055e5e76049c8905c7b044baa13a39453053c7c6f5e47e73",
    "C7-126d-section-104.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-1040.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126d-section-1041.json": "488e38e3dc18d94f8a02aa008b81f8222d1297ae62175490fe6fce4402141612",
    "C7-126d-section-1042.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-1043.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-1044.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-1045.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-1046.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-1047.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-1048.json": "87216513e4cbdaf6e031f3692b0097c604d14558b5b4af86841eb09ee2186dad",
    "C7-126d-section-1049.json": "c342519da937d211fad9cc89aa58380a86430ad4e11ed8a6ddc532977c1173bc",
    "C7-126d-section-105.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-1050.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-1051.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-1052.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-1053.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-1054.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-1055.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-1056.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-1057.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-1058.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-1059.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-106.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-1060.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126d-section-1061.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126d-section-1062.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-1063.json": "2c2a430172bc8e2076573b11868e3428cf5b9343c26df1b8d96667a43dbc783f",
    "C7-126d-section-1064.json": "059940c0732e0170454c5ab61da8ba0151e045ebbf2edd018e5cb9be623e9b1f",
    "C7-126d-section-1065.json": "9d76d3d7491d972908b9457cc0a8b26f370be0ae05bcd601166c913113599a51",
    "C7-126d-section-1066.json": "3c520519919572750ad2b067256400e661ef3b85ab73919262452f589a71fd04",
    "C7-126d-section-1067.json": "36b967daa9671937aade400e51cc76aa7d59ef132151207f37703c87af106a86",
    "C7-126d-section-1068.json": "d0a8290c964868fdef3951c35d3dfbc146645b16223449afc543482c4c28ae15",
    "C7-126d-section-1069.json": "761dc222abbf371977c12488cc116ce5fbeaae68ab0da5d3ccbff5b8e5f5388f",
    "C7-126d-section-107.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-1070.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126d-section-1071.json": "d0a8290c964868fdef3951c35d3dfbc146645b16223449afc543482c4c28ae15",
    "C7-126d-section-1072.json": "d87da5eb435fb9b593cdb64e140396891b6923e01da2ab113dc4643b5a198218",
    "C7-126d-section-1073.json": "d7a3ba3ee7e363e51510bfcca8479f1816582047261397f1f06d2923a664f711",
    "C7-126d-section-1074.json": "8d4abf9b11602865363899d52657b4e6500ad19ce79dfcc84111bcb3e7dacb0e",
    "C7-126d-section-1075.json": "f9e088c15321db146aaa1727d0bcb34ae71bc9069c99ff82405fc6ce10f15a11",
    "C7-126d-section-1076.json": "3c2222726feea20fc012367fd0e88680656b78b888f56be32fe8566eacbe6386",
    "C7-126d-section-1077.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-1078.json": "b7b0d9d85f47a49ff808d71b2b385f20e634fe0322e4db5b799256656b700a42",
    "C7-126d-section-1079.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-108.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-1080.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-1081.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-1082.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-1083.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-1084.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-1085.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-1086.json": "d0a8290c964868fdef3951c35d3dfbc146645b16223449afc543482c4c28ae15",
    "C7-126d-section-1087.json": "f1f83706428659119b3cd39ecbe4dbef7ce8ec422a4a31b855819ef404e22a07",
    "C7-126d-section-1088.json": "6ee6f3d3669f1cc3bdde1e624c39cebcdb56179389588f1094b1237ce95b2b37",
    "C7-126d-section-1089.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-109.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-1090.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-1091.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-1092.json": "4126386e787c477fd909a8a596444a7206b7f820cb43c0b84b16fb8ae4b28b2c",
    "C7-126d-section-110.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-111.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-112.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-113.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-114.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-115.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-116.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-117.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-118.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-119.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-120.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-121.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-122.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-123.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-124.json": "e0e4e4cfcd944769173a26fa5a18c352bdfff0c75412c41612b5e289bf2ace3e",
    "C7-126d-section-125.json": "4a55fdd2db1e6a1a7d0e486bda6016f03ad59455cb8f46c048e671c58334b4ec",
    "C7-126d-section-126.json": "44c62ed8699809dc82866f6da14bf7d8d2d1eb7f5ab93178259f5ea928305c8e",
    "C7-126d-section-127.json": "6c62badb404ce04c091312cdf2ae5873bebb035f217c331f345281cef1aa1e6c",
    "C7-126d-section-128.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-129.json": "ee9bd3753ee0a006e6446f58f982406a3367da978fe063dbcf4919ab7a3540cd",
    "C7-126d-section-130.json": "6f28692e75d98dcf136190007b1bf89a2fd9253607133216930c2f0b752a38bd",
    "C7-126d-section-131.json": "64c3fb67e83e6740d259e4d7e838d2c5c68e427213756ff883779a3d9c3f1c81",
    "C7-126d-section-132.json": "d9a7d2b619500ad07a87a9d98ab6e1c49fa14d9732caedbc135658ef2b2912fc",
    "C7-126d-section-133.json": "d531048ab39eb8813650a652baba779d3749b7944376b9e5a1f1df25e011d2f3",
    "C7-126d-section-134.json": "cfa3f0ca5e3aee85be304617c9741ef7eb0097b20c2a2857da61e0672a86b9b0",
    "C7-126d-section-135.json": "c91afe8ad513ba3ad5bc6b8e5844a7af358ca3be75e5991a988f675b77a1da28",
    "C7-126d-section-136.json": "d00b67c9c2c3e8f2d34ee4feb0fe1bc027092997c9c9801cbd6052b59a64952a",
    "C7-126d-section-137.json": "5622862aaa1f4d47c1166a751f7c76bf7600a2967614d39aa47a14f9fb40d4ac",
    "C7-126d-section-138.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-139.json": "26e5d434eb964ab0bf70ea9cf5117b5aa5b01dc47086e7be91eea3194c4bf2da",
    "C7-126d-section-140.json": "44040812e115c9c692846789520bbcc064d0e242f5e0cb8d951bd64e6af8964e",
    "C7-126d-section-141.json": "3f095b49b92f1a71381af701ebb52d434bcb677a43c265f673a61e59d2d1a1df",
    "C7-126d-section-142.json": "069564729e9371f8898ec9e1e3ed2b449836f5699a127cbd2609d92482041bd9",
    "C7-126d-section-143.json": "60647762146094b8db738c3c96d94231330188eae9c82bb1e5edb7de5140914f",
    "C7-126d-section-144.json": "70199953fa2c0abb62df18b2430f477c5f3077eeec822036a27f8adc224211e7",
    "C7-126d-section-145.json": "8c8edf660da2e778e208a79c6418e2610c1e8e9ebb3bd5886742e888972c8c92",
    "C7-126d-section-146.json": "fdec9ad33dcc6b98c22330bf22ef3256dc27281ae96c4ae71be66e12b31ac003",
    "C7-126d-section-147.json": "ebaf6ea658f36eeb1eaff2c561e04902984391eb48dcc9c4c0d3c7f533ac645d",
    "C7-126d-section-148.json": "8c0f5c02275c1d4c2db063bf322e70f796e0f75930186d51a8bd26ec3ee55a57",
    "C7-126d-section-149.json": "4442019f001085ac7a7305a4f78da84ea42cb0d91c1fccd3f75749ee53b43831",
    "C7-126d-section-150.json": "4ab3f677f5b5075fe64d632ef83e12c11ccbbe5d80f09f727fbc368ecf832e16",
    "C7-126d-section-151.json": "950b40bb8d46a9e72ce46882391832fb5d460a506edc6ce15b4945a2c7208192",
    "C7-126d-section-152.json": "4f1ecfa30e2594fa8eac26d9d0506a875ca774adc4f6d837dc68d2bf972bb800",
    "C7-126d-section-153.json": "7c86a2c2014d648c224d44c49b2e826cfb4059ed9a72511252343faa761e59be",
    "C7-126d-section-154.json": "e9f5cb8dccb77a69e358f7bb8ceb19f3af48af82a104b0f3587f0938c773f572",
    "C7-126d-section-155.json": "0913286893d38b908b57c0766ba5be370ec40e7c5a7caf16827d6c168e14f069",
    "C7-126d-section-156.json": "995f0606d0e9f88150767544acb82862404d2973a5871e38c09c5696e5994f3c",
    "C7-126d-section-157.json": "68434e76b8e0f05ac528a53eb4dbea89ac5e6deca502fdc6e206d25ec11d33cd",
    "C7-126d-section-158.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-159.json": "9018ad06662d3c3d38a5564d40342aa6de47d826c2cceb8a180f6e7d436265fe",
    "C7-126d-section-160.json": "7c2c56ff7a00ab7cd9d330f20237e096dc64f710b21a9825176390925262dc3f",
    "C7-126d-section-161.json": "94f5184182f04595b7ad11e1b5b1db3ee176e64f0ccd548645924a4cc7866b79",
    "C7-126d-section-162.json": "089dae2f083c5d120ba40a8984bdaa45c0554c601f8e6bbef2cff7afb9262ba8",
    "C7-126d-section-163.json": "9ea6e9d6ec47bab0fce19f86d11230f3d84b1c7f4fb8c56826e5914d00e65675",
    "C7-126d-section-164.json": "090aab248cd9b8e371402cfb885dddfe03b776e302b8073f2d3c56c05012e4d1",
    "C7-126d-section-165.json": "496b5cb67de55c722a31100df3117aa81b31b0286741bf6725adc093f8d57675",
    "C7-126d-section-166.json": "d427e8478f3fbd3ac6d31bb04c0b46a7250a1889927d187761317b96f8dedadf",
    "C7-126d-section-167.json": "528254a542f1eb49549a988d7332695b5d6acd8e6c71bdc8e38e9f0ae10d423d",
    "C7-126d-section-168.json": "e421f3636a415d3c77ce3d883f1a3565ffa4fd6393f9147b511bff0c81420b37",
    "C7-126d-section-169.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-170.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-171.json": "7a5cd1590c5990269c04206738e1d36bd877e1b1b24333c3d05383bfbdb0835a",
    "C7-126d-section-172.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-173.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-174.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-175.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-176.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-177.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-178.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-179.json": "fdd06341d23760b059a3b1646cd94569b0edf440438d8f088fd30ee9b512083b",
    "C7-126d-section-180.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-181.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-182.json": "18fcd48f5bd48229bcdb7b2a5e604f6fc791e9fbc406f96e890959f32e20dfd8",
    "C7-126d-section-183.json": "5b6e0d1c94d3a934ec1cbbdf9ab4b94b1549dc711c09755e6116245b171acada",
    "C7-126d-section-184.json": "9e63c58653402f576a4944a81fb90f421502b525ad5cccf8baeda539888eab85",
    "C7-126d-section-185.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-186.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-187.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-188.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-189.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-190.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-191.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-192.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-193.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-194.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-195.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-196.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-197.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-198.json": "301058124708975ca87e6bbfd55c0253739e994719b20e27d8a61b363cd4eba5",
    "C7-126d-section-199.json": "71d19ee4d615ed7c0c9e5bddf8efdaf1d6900b97e858cfb0445d94995cf50492",
    "C7-126d-section-200.json": "ebd314164967e35a3d4727709f85d2de4e38ff3298411ae4dd97282daafb8596",
    "C7-126d-section-201.json": "ef17ddb8edf11ea316b4d0921267e26ba8f7caece5c00fd43240ad7fc1f91da0",
    "C7-126d-section-202.json": "d605a8fc5bd42d6618df52223fe627243d5071893f875f12259cb6ac45536d80",
    "C7-126d-section-203.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-204.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-205.json": "9b4fe8994361c3f954ce53db407de7d5b996419b6b1b5dd4e6ace11faea5ffcf",
    "C7-126d-section-206.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-207.json": "14917a40c4283b1079a77b2be5ab9bd06ce46d8914276dcd11d4371007e41715",
    "C7-126d-section-208.json": "f963ba7b89fae164289a9b13c1f04b243eff5f5d6b63043fea8e06764e4fec5b",
    "C7-126d-section-209.json": "426d5da737086c9f3bb98c5e03cb182b496b2617ed8e7309b0ec7755da582e44",
    "C7-126d-section-210.json": "4650a6618c9b4b863238a522e36af58522831b063546fe472300585f36120532",
    "C7-126d-section-211.json": "a3dda13d7ddb20aba68c6867313dc40039677140b3d125bbd3f315fbfb1c5aa7",
    "C7-126d-section-212.json": "b42cd75c2bd4690ec9a482cea441de33cc83ea356b298ac16583757492e0e24e",
    "C7-126d-section-213.json": "45d0e28a941c376d61aaf8df40164cf0d5e77a85e182e485b9146d0082a5dd14",
    "C7-126d-section-214.json": "003e2091df1d791007655ffbda805262a4d1d530c3ca3b7b96a46646c05e2d54",
    "C7-126d-section-215.json": "7875de1aebcb154023f3755dd947339888f3fd806ee0e86bbb511c56053db327",
    "C7-126d-section-216.json": "664608703c718742d2ba1e77afbcf676ad575de3cc4e91ddcf98f9849682cac8",
    "C7-126d-section-217.json": "ac9d647509ec95463543696d793b2eb8ee9ccbc62cc5a7c58770e9222265d185",
    "C7-126d-section-218.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-219.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-220.json": "22bf30a73b4930e4e94a64903f76e74a684fddff78d646f0685dda646aafc3db",
    "C7-126d-section-221.json": "ad7b64353d3641747056cfce5bcac71763ce2d8365762dd2e12b65bd409b4b3e",
    "C7-126d-section-222.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-223.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-224.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-225.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-226.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-227.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-228.json": "f284a36206dfc0185d3a29ec605fe7917cbfbb3cab6b1db94e846c00e9908f06",
    "C7-126d-section-229.json": "256a32eb1a135ff2fa93ee7ee63b226a89392d519072ae87e931cebe91c45f47",
    "C7-126d-section-230.json": "3301d2681fed292ab68ac42f18a8da8d6db8e2f373a6be1a7f7fa374a1702481",
    "C7-126d-section-231.json": "dd08d7a9ba0a831e6674665e6c1f9a875e937ad6e07f6597a6b481e0b10a938f",
    "C7-126d-section-232.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-233.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-234.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-235.json": "1a5e0318398f7cecab545ead76a99049b6ff5aa89d0d67ab224dcd5386372d9c",
    "C7-126d-section-236.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-237.json": "3bb72d94a1dcae1d84d30802b51c014d2faac3f4cf0aa9407c39e1110c782452",
    "C7-126d-section-238.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-239.json": "758101fc34b96458bc59ae2fd2143278f65a7e35220076089ce53dcf5f584cd2",
    "C7-126d-section-240.json": "4a22a4adee61e4ee496ac1fd30ea76462f69aafaaed8ce888622b7521c139bd5",
    "C7-126d-section-241.json": "c04a7c5215d719cd1a033deb7bf103a5fa5d68b18004a7de12ae616a6c87b67c",
    "C7-126d-section-242.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-243.json": "bcad6d3f2994cb9cfefd1688cbb8f33632824f4001602c8291f250d9f1528fb7",
    "C7-126d-section-244.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-245.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-246.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-247.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-248.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-249.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-250.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-251.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-252.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-253.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-254.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-255.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-256.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-257.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-258.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-259.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-260.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-261.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-262.json": "267c4d48d8ed3d978fc61a8a7c447181548edec59321fd095b3cc2266f7b3a5a",
    "C7-126d-section-263.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-264.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-265.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-266.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-267.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-268.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-269.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-270.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-271.json": "3b2b6354969c349fcebd6ff74776ef891b63bf0f34e43e9babbf09df3f98a73d",
    "C7-126d-section-272.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-273.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-274.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-275.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-276.json": "7cafb61249ede45a86d6f8f2e584ef5ce346a42012ee2ae01a0176278b836595",
    "C7-126d-section-277.json": "6e4988286463b07e56ff26574b149ca452227dd7dc2ed17006ced99649ad8138",
    "C7-126d-section-278.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-279.json": "1fa9df216263a3a9b89561edeed35e833f3b77376e29329f32de556d17676c67",
    "C7-126d-section-280.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-281.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-282.json": "6fa7fe88cd8a80bb578f57e5cc53cf9e8ccec0317aa3825aad887714e3f1abcf",
    "C7-126d-section-283.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-284.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-285.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-286.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-287.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-288.json": "d11250351532103d9269bd3b080422d2866b960a7da0c03a40a247c452f5d8b4",
    "C7-126d-section-289.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-290.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-291.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-292.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-293.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-294.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-295.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-296.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-297.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-298.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-299.json": "737114f8e962e576372dac5bf7567f5c229a5cb3054cd3c66c10abeb5bb4f30c",
    "C7-126d-section-300.json": "adbebc4fc2856385d586a9ee300ff8a7363a06bd88e36c051ab099d1b0fe1598",
    "C7-126d-section-301.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-302.json": "6627f29742425ad10dd75451e9d47ac1aacaa7d055cae4efbf8d379de8047941",
    "C7-126d-section-303.json": "7df4d74095056849fea6b15a8df2ae0d8e3791b623c26f0de24cfa26855c6ee0",
    "C7-126d-section-304.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-305.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-306.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-307.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-308.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-309.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-310.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-311.json": "8ce77232d19714469f68197dca75f82cb903a9654706f1d919b60a55d232be67",
    "C7-126d-section-312.json": "f4131e80858ab5dd5d3d3368fba4c81922d7dd7e80c88fdfb7af968c17f362cb",
    "C7-126d-section-313.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-314.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-315.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-316.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-317.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-318.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-319.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-320.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-321.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-322.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-323.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-324.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-325.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-326.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-327.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-328.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-329.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-330.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-331.json": "84f16736dfa5e716bbca2c939a34a7447286a9e4ce55fc72ae8a4c05f818d265",
    "C7-126d-section-332.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-333.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-334.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-335.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-336.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-337.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-338.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-339.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-340.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-341.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-342.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-343.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-344.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-345.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-346.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-347.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-348.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-349.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-350.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-351.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-352.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-353.json": "4a781198afa90e373a2666339e37dedf810f02a77410aaf4d920aca905d40751",
    "C7-126d-section-354.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-355.json": "2b4ca30dbcf346cc7441eccaba6b544295cab7d5036a01e71102f261b3bc7858",
    "C7-126d-section-356.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-357.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-358.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-359.json": "a25202ad6a04e85c1507af6159427107c8a8707ea64195869b433e8459aea2d7",
    "C7-126d-section-360.json": "949b680f500c0c81b414e7d1af01389006026c671af538b9216ae75057ce8538",
    "C7-126d-section-361.json": "3cc284070c8bb9a1cb5f1c06e9a9738b79f59b8a95044baa4624961e78aa145d",
    "C7-126d-section-362.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-363.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-364.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-365.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-366.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-367.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-368.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-369.json": "5d80008cec3b53e6582dd0b4b44ce5920824bc705a97eb35543533278b00e4a6",
    "C7-126d-section-370.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-371.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-372.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-373.json": "9eb3b9fd9102a3c95dac5811f2eda038cb077fea6016353d0b8fdbfb1117a7cc",
    "C7-126d-section-374.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-375.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-376.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-377.json": "dadbcdcb6125fd1150495f1909005a9ce059cf782ed1907c4743b1aad2251460",
    "C7-126d-section-378.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-379.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-380.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-381.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-382.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-383.json": "0d8f95c378c9312648c4dde9221cdc75f371327bcfb02b4a84ffe7407b153ddf",
    "C7-126d-section-384.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-385.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-386.json": "02a2ccd20f616572444111ac4c73c18e7d4e4da5e42ed40073529d235d83c821",
    "C7-126d-section-387.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-388.json": "271d8a4e10a90092f4d07e332c62451b5186d914071064bb3214aa86cd55fb9b",
    "C7-126d-section-389.json": "60012fa7e6f890ea6fcd1a7aab0cc703f5c5baa31d788e294c89aaeb3e125c2a",
    "C7-126d-section-390.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-391.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-392.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-393.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-394.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-395.json": "ba404b75de3e52c2f91f4534525ff8610703b634b4594a4ddc43f8091e962062",
    "C7-126d-section-396.json": "a9e175500e43de2e489478243c4752898e5bdef4ab20a0ae5fb2eb4b6879be30",
    "C7-126d-section-397.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-398.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-399.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-400.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-401.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-402.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-403.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-404.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-405.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-406.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-407.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-408.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-409.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-410.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-411.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-412.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-413.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-414.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-415.json": "f1570046659f7d997c2ec6e197c6adb9f096da486945febaf2220ed0ab732239",
    "C7-126d-section-416.json": "f61239c9ba420012aece3e30f4908638de7d5c622febad525c5268bfeb9cd31b",
    "C7-126d-section-417.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-418.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-419.json": "8c7e2c8be04c75202c4ba36e1b4565da0e3d8120ae9960a2fb5371343abe6008",
    "C7-126d-section-420.json": "8185c710b26b6e55a4cf9bbdcc35c0a6c1f8f471f925f3776e8cc09cced6a7f7",
    "C7-126d-section-421.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-422.json": "e28e80c3a20dc17b109740649166b244d885061c2462858a136e10110a3123cd",
    "C7-126d-section-423.json": "6c6d0fc395468c623a227d13091713bd8bf48cae9eaaa0ad42592ccdd3656553",
    "C7-126d-section-424.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-425.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-426.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-427.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-428.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-429.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-430.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-431.json": "789b7b484a742c3a083dd043d3fd5f23f2fb7b94365a7ae0348d7db449b5ffb5",
    "C7-126d-section-432.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-433.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-434.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-435.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-436.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-437.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-438.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-439.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-440.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-441.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-442.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-443.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-444.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-445.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-446.json": "76cddff54682423277d43c8fe190bec19af8e8ee625914646c33442b925969d5",
    "C7-126d-section-447.json": "30525d104835a8abb18c15bde1545cdcbddf5c0f46940388f3c86b3f5f0bd25a",
    "C7-126d-section-448.json": "804d3631c8feb80f0a7747f56e7bc37ee51d04f77f24e2a6c4cee239c5229b85",
    "C7-126d-section-449.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-450.json": "a090a3c9c476fde34d784934e50f0e517516ca8f46a5b4cc78621927639c586d",
    "C7-126d-section-451.json": "1089f0d5db7a4c2b30ff7d3d652d1e812f8c29cf4e5e02ddc3461b8d7a79f04d",
    "C7-126d-section-452.json": "1d5c310e522c6658b9402cd57b0197c76f3f673d37801a8a9069281ddfb1ed97",
    "C7-126d-section-453.json": "6e996fabb90f9368a4985b24fe4271f67cf585463439b2759f32c23d69516464",
    "C7-126d-section-454.json": "b5317529a9a3c27ba08bb60af2afd23d9ed1ba51e4a34032422a24917e66e62b",
    "C7-126d-section-455.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-456.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-457.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-458.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-459.json": "da1c9605459895b8b7e5063b56f0e5cd4a72003e45079c25e476624d237b66c7",
    "C7-126d-section-460.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-461.json": "59d8f826c64d99070216077a7c63f13841852b48603fbe554f6fa9efe5770efe",
    "C7-126d-section-462.json": "335364cd9cdf0d84d193a7e15f9a6f5e800a1a33b5199215319d79bd7c9e84cd",
    "C7-126d-section-463.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-464.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-465.json": "2e970a54126d7583684a46e2c52fc98d824b75ef9c5672618812d02ca0f92bd8",
    "C7-126d-section-466.json": "f1da483258cec0a784265e2401ca3fd9e637751dd02ffa2d6b66b33fd1f9ef0d",
    "C7-126d-section-467.json": "3c015fc1965d6a9474d871efb521c552589e16a069b516a146cd72cd30a2993a",
    "C7-126d-section-468.json": "b65480e96f3ed4d1f71388d092183bb2df69ab2a3e39f9dfae6c16684bdaab1c",
    "C7-126d-section-469.json": "228c723862946588422b6ee6a8c51124e1358084402fc7d1a9cfa339a210176e",
    "C7-126d-section-470.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-471.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-472.json": "7ed35884c0e54c8f476e2b0a7ae971c0cc9e601a17ba2e8ec88018d67408e23e",
    "C7-126d-section-473.json": "a67e6a98297a65707f7318d22346529e56b1381495bd54b2f15d62f16e3958ca",
    "C7-126d-section-474.json": "965c07645fefa7ac2d85470ad2fe408c31b5ad089bcd2aad449baa36a3250129",
    "C7-126d-section-475.json": "85d5c367b390b38f152d2e6fb90e9a0b29e1852aa96a4e296637c151377fe05b",
    "C7-126d-section-476.json": "4a821b3d5b5a7d4c6fcc3e8d7f9bbd39f8e5b721e78bbbdf0eb89b0828e92299",
    "C7-126d-section-477.json": "1b2af22e3d2f0b1c06bf96630e27de5f66736267b3689beb1e76e86225486748",
    "C7-126d-section-478.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-479.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-480.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-481.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-482.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-483.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-484.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-485.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-486.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-487.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-488.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-489.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-490.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-491.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-492.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-493.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-494.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-495.json": "c398b426b8ff08d4e727bf9da7b15754d575dbf05d5fd09a0e3f67cc77acba85",
    "C7-126d-section-496.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-497.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-498.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-499.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-500.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-501.json": "06b332500031b017501b3376f1b0101e518dbd52bc9f1a5a1b242a84bbd6dd81",
    "C7-126d-section-502.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-503.json": "bba5158c1c83e3b2283bb3b77e8810f9e558726a962c0cd81ebe49e9c1875a37",
    "C7-126d-section-504.json": "31984cdb33bd0d00f283c3f3e361f57c2e5718fb309a556f73dd7618cf00609a",
    "C7-126d-section-505.json": "0dca8b5da08521e0a4c29716efc9edf442adc9d02863511a48a88a68f44a67ac",
    "C7-126d-section-506.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-507.json": "521f8eab8adbe150c5d6502c7aa668e16f126069dd7246d61916926fc3c4a590",
    "C7-126d-section-508.json": "a11470310656c05606f5f2ca3f124df5c82ca23fc2a48b0c51d7442738ec0d5c",
    "C7-126d-section-509.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-510.json": "3721141ded47bc536cd2100d29217e2c13d337b68336cf6fec585cf1ebadda8c",
    "C7-126d-section-511.json": "c664c31393fb835b2df220ed5380197fc1abba7f89ab771933f2d94475c90027",
    "C7-126d-section-512.json": "be05f051ca5d4ee8a326d369ce40828b1856bba079b22c757b278cf76b7f3fa3",
    "C7-126d-section-513.json": "fbb94509b653c08e94e45a8eda002c5700f2c55e334a89e93a3805b3516b6448",
    "C7-126d-section-514.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-515.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-516.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-517.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-518.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-519.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-520.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-521.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-522.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-523.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-524.json": "ce19fd8e4980437e6b0baf1cd3b93ddde0d92b0c02e5484adfbab95620c83bec",
    "C7-126d-section-525.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-526.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-527.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-528.json": "96020caa1fe935ee90e7b284fae80520874b529273d8132fba0183d2ffde8b7e",
    "C7-126d-section-529.json": "905692bf7893e95004b4e2c5d624534a55923b38180a87dc88bbc47e234af583",
    "C7-126d-section-530.json": "143703537d728a2f137c9561d1015d49352b2e4378f7c37d898668ae07200519",
    "C7-126d-section-531.json": "6b051b5347a28c0a9a6b47048afef402ebc1af4cf43933df3c162df9802f31a6",
    "C7-126d-section-532.json": "e324044fb619853ab89eacc1c43186daeeebebccc2b7fe4496750da9fbdabc4a",
    "C7-126d-section-533.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-534.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-535.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-536.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-537.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-538.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-539.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-540.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-541.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-542.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-543.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-544.json": "4a2709f881b7473baae5217ca24e93a8a96abdee0d5558bf87168ba7964f9206",
    "C7-126d-section-545.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-546.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-547.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-548.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-549.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-550.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-551.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-552.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-553.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-554.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-555.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-556.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-557.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-558.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-559.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-560.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-561.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-562.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-563.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-564.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-565.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-566.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-567.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-568.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-569.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-570.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-571.json": "e9fb8d31f4bee3de679a8bad42b92c87d16605e8d7f4d2516540e2e62d9ed01b",
    "C7-126d-section-572.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-573.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-574.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-575.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-576.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-577.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-578.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-579.json": "4235558663da36af17f4d37943e2126590b195d96d03d4038705a8d796e1d3da",
    "C7-126d-section-580.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-581.json": "9bf7d857336fa7cdd069eed85e32a66c1ebb47367a16428316bb42c01f7f10a2",
    "C7-126d-section-582.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-583.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-584.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-585.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-586.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-587.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-588.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-589.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-590.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-591.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-592.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-593.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-594.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-595.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-596.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-597.json": "4bd66bc5fa8a47f54e6a03ef665b2d99b26e98e121d30bc8f6d2b55993a3ac81",
    "C7-126d-section-598.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-599.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-600.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-601.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-602.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-603.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-604.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-605.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-606.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-607.json": "cb84c5198a1e40c86ad2c924286f740c89b953d16c8577271b22e216c4ba8ae2",
    "C7-126d-section-608.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-609.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-610.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-611.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-612.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-613.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-614.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-615.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-616.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-617.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-618.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-619.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-620.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-621.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-622.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-623.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-624.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-625.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-626.json": "467340699cec2aec15353621ab2bb602d1444aa252ebdbdcd1dd02a37f7ea00e",
    "C7-126d-section-627.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-628.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-629.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-630.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-631.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-632.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-633.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-634.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-635.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-636.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-637.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-638.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-639.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-640.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-641.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-642.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-643.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-644.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-645.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-646.json": "e4af6c4c53e9e7a981e1c8218578e25c03022a08c41f5ebf1a27250b8c680af9",
    "C7-126d-section-647.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-648.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-649.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-650.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-651.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-652.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-653.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-654.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-655.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-656.json": "ae0473fa82a84debd6254b4092b3de1dc291a8322b59bbd780ce1c7e82b68ee2",
    "C7-126d-section-657.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-658.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-659.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-660.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-661.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-662.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-663.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-664.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-665.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-666.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-667.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-668.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-669.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-670.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-671.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-672.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-673.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-674.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-675.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-676.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-677.json": "08cda9d8ee0584dd66d563ddd1eb2b0d3dd7ebcc2aff94c4de0cadde5b58195e",
    "C7-126d-section-678.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-679.json": "1ba48db866a893d8743f1a6dad0c6cbe8cb709a1a935831e57cbe5929a922150",
    "C7-126d-section-680.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-681.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-682.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-683.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-684.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-685.json": "ee150d8a304f60241a3b3ef5b4f5f5da8c96dd215e83e8922a87c5f0bbcb65e2",
    "C7-126d-section-686.json": "c433890590581c251682e8f0bab181f48e07840c4ff810b52cab0d9ae649e0ff",
    "C7-126d-section-687.json": "77b60bb6c99a0a8acd2f2c06705d3a00a5bc0c0798d1e75b00b7325ad2aacb0c",
    "C7-126d-section-688.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-689.json": "00d7b9ea9c80486f5897caf8052ae4d6e6218b51bbc24f8dc17a2739daa67512",
    "C7-126d-section-690.json": "948dfce1c00296edf0f4c9a5414f1c9d556ca38036e0f0176e711fd128a2e21f",
    "C7-126d-section-691.json": "a1d89f1524058b7d92ab9ca4858974a1a67db75944335a42e0029b0791485e5d",
    "C7-126d-section-692.json": "9dafe40318cb203d0e8c49ff69a0025cf9202580432cff2310e05e5ca50141c9",
    "C7-126d-section-693.json": "9331cf46bab28feffd9d77a6010b087aff5f1d41a968a5fc83377d81664723d0",
    "C7-126d-section-694.json": "50064109e39a2c88102fc1d55c0273d43c3bd7a0288fe26bfd6b8696f3722d42",
    "C7-126d-section-695.json": "497bf29ddc20e62d34f5c31b74c2eb4d2212106f72532cb4ee61c8cc6ff41527",
    "C7-126d-section-696.json": "c04eb77434dc9adc0d038a4ed0e09743b6e3db92ddf544abea2889fb98417763",
    "C7-126d-section-697.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-698.json": "672869b375cbb9e5be9dd7b8fa52dc0140c5d6b3ab6b484f342f69c6a973cfc5",
    "C7-126d-section-699.json": "8b31d48eacff0bca67c7d873c7cef4d68d0612ee0bc143406e3a2debcf057ed5",
    "C7-126d-section-700.json": "37ba2121f018ab7a13f2e9306d255389d4386c33a1295e4954f60d567572cf81",
    "C7-126d-section-701.json": "19559430bd8ba6acc30346154b9129373a15d392f8a65da5a7a23ab961b259f0",
    "C7-126d-section-702.json": "8206d31b98c104c202b27871fef8ee9dac45f4d9fc4f1e5d61b3069a4f9cb84a",
    "C7-126d-section-703.json": "4483678272651ad61b90bbf73085689d633677c5e9850bbd8f104c74dd6bbc5d",
    "C7-126d-section-704.json": "1912236b4a56a801ad1bc0bbe852c8f20e80efce108d635af183638ef15084fb",
    "C7-126d-section-705.json": "15f4b6d8b366f06e74c248c322e39f6305d0fd23430ee3db0ef8bbdf89eddbcf",
    "C7-126d-section-706.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-707.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-708.json": "47105b04c9ed185c32cf797fdd331ce7cf757acb58110ea88560bc5e2de334fd",
    "C7-126d-section-709.json": "22653e505bf211a8fedaecf9575cf1fc237341828b7874ec3c1f14bbbd207bf6",
    "C7-126d-section-710.json": "d1abdc0cdb13f3d573fe0740e350a58398770e9bf8ee6610b7a1de1c9ddd139f",
    "C7-126d-section-711.json": "da89de01d98b11ab066a9601d3d201da78f051df04ca68bf962149bced633fdb",
    "C7-126d-section-712.json": "7ff073c06a73bdbe7a9630382dca3a0b9ebb32b09f053c5ab0b79f70b2d463bd",
    "C7-126d-section-713.json": "082e111191f6b2eb0bfb8fa1cf00ef2acbe02598729af3d86ff76173409788b4",
    "C7-126d-section-714.json": "229ef8a18541045e13899501f7cc006d87d8478a1060290543b8cba7daa8895d",
    "C7-126d-section-715.json": "d62692341cf27ab5bef280ecb3da23e6fb2e2ad0cfe931115c16a62e3b1b836b",
    "C7-126d-section-716.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-717.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-718.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-719.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-720.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-721.json": "331c2035d507e2c2449bfe27472ad064c93168b75876b0b4f7731d4c7e2cb02f",
    "C7-126d-section-722.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-723.json": "64db68cd8826eb1b97482e195bc430a9e68692f74b9cccfb2dec5c4e7711546c",
    "C7-126d-section-724.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-725.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-726.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-727.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-728.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-729.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-730.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-731.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-732.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-733.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-734.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-735.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-736.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-737.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-738.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-739.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-740.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-741.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-742.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-743.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-744.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-745.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-746.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-747.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-748.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-749.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-750.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-751.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-752.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-753.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-754.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-755.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-756.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-757.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-758.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-759.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-760.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-761.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-762.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-763.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-764.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-765.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-766.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-767.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-768.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-769.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-770.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-771.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-772.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-773.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-774.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-775.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-776.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-777.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-778.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-779.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-780.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-781.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-782.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-783.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-784.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-785.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-786.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-787.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-788.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-789.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-790.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-791.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-792.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-793.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-794.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-795.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-796.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-797.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-798.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-799.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-800.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-801.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-802.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-803.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-804.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-805.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-806.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-807.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-808.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-809.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-810.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-811.json": "065f487c2b655a8d7075c07ab35d92745de19928a8d4967bc60286f42a17a99d",
    "C7-126d-section-812.json": "fb753b8fe8afb552af12e33bbe59994b2c39123bd45a8e2d56bad9fa7e129489",
    "C7-126d-section-813.json": "9876c059750f047eefbdcd2cf11e3003b0089a0ecb15d9cdfcf76945d64171c5",
    "C7-126d-section-814.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-815.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-816.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-817.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-818.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-819.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-820.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-821.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-822.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-823.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-824.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-825.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-826.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-827.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-828.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-829.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-830.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-831.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-832.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-833.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-834.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-835.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-836.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-837.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-838.json": "7fe8265373f52cf975ff4494c7559357883fdebae4fd14026eaabddd58e42b73",
    "C7-126d-section-839.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-840.json": "e4c2b2e779afc4ebf3b8ea92a77c3a09a74cb057279078a25cc5f38a915204c6",
    "C7-126d-section-841.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-842.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-843.json": "a858cddafefc42621ca9868d353625ef5cca464833a25e45e284c187b3e3a460",
    "C7-126d-section-844.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-845.json": "c9247e5188b3a5ef676e78b4fa5c2ba2baf7e50e99bb1d2cf88251461f638d36",
    "C7-126d-section-846.json": "823fa0dfe37d16e1c4014f501cf415c7b08c995e5be7d266f3fdc378c4e55893",
    "C7-126d-section-847.json": "0037f3f01ffd1245b37aab1e32be1670dc750df2188e0a61e39b2933ae90d787",
    "C7-126d-section-848.json": "e0256a8bfe7070591398f621609e3cd934c37d4321c426271f65d1e5a6696fe8",
    "C7-126d-section-849.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-850.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-851.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-852.json": "be221f76e5cb5b70f0c516f207f61297b2a59ed7dff1a60a8e8183881dc18791",
    "C7-126d-section-853.json": "b617e8f96bbfa1c291b3917411c6ce04e0ecd440ae99b9fff802a86812bb3c8b",
    "C7-126d-section-854.json": "d5532fb4aae9ac97b6b5ae9356a5ffa17e08ffd07bf6c5d993665f09e1e496d1",
    "C7-126d-section-855.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-856.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-857.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C7-126d-section-858.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C7-126d-section-859.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-860.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-861.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-862.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-863.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C7-126d-section-864.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-865.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-866.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-867.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C7-126d-section-868.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-869.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-870.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-871.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-872.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-873.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-874.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-875.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-876.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-877.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-878.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-879.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-880.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C7-126d-section-881.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C7-126d-section-882.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C7-126d-section-883.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-884.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C7-126d-section-885.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-886.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-887.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-888.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-889.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-890.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-891.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-892.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-893.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-894.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-895.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-896.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-897.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-898.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-899.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-900.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-901.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-902.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C7-126d-section-903.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C7-126d-section-904.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C7-126d-section-905.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-906.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-907.json": "f474ed66ea6cbacd2983d01c96207011aeac2fd43096e2b3c7792fa29dd62398",
    "C7-126d-section-908.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-909.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-910.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-911.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C7-126d-section-912.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-913.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-914.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C7-126d-section-915.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C7-126d-section-916.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-917.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-918.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-919.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-920.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-921.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-922.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-923.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-924.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-925.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-926.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-927.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-928.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C7-126d-section-929.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C7-126d-section-930.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-931.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C7-126d-section-932.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-933.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C7-126d-section-934.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C7-126d-section-935.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-936.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-937.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-938.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-939.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-940.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-941.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-942.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-943.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-944.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-945.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-946.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-947.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-948.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-949.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-950.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-951.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-952.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-953.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-954.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-955.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-956.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-957.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-958.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-959.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C7-126d-section-960.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C7-126d-section-961.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-962.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-963.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-964.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-965.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-966.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-967.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-968.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-969.json": "bd5939ac9c153f9cfabbbc6c48aea8b0dc9094035e4ce13a26d43bc7452fc6a9",
    "C7-126d-section-970.json": "112e1afb5f374934212c442a3bc7d2efc2fb371de7ae6592c0b3d35f8471d7fa",
    "C7-126d-section-971.json": "6c1a75c1e2d14fa89b73088cec9ec64672538bfe0f451f7c5cdb1e20cd57d544",
    "C7-126d-section-972.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-973.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-974.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-975.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-976.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-977.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-978.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-979.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-980.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-981.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-982.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-983.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-984.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-985.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "C7-126d-section-986.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-987.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-988.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-989.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C7-126d-section-990.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C7-126d-section-991.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-992.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "C7-126d-section-993.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-994.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "C7-126d-section-995.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-996.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-section-997.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-998.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "C7-126d-section-999.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "C7-126d-survivors.json": "b14842e533c4e7838a08e392b5d07267a72d264ef0af8f42fd2bedd432d0ec03",
    "C7-126d.json": "b1412ca36e2591e309df638ee2bb22b8285c27a939d33b81b52c1926bae32452",
    "inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "inventory.json": "4d2ebf4e4c105be15cee65affb8400892269a5e65a2853aaef11af19e21cf4cd"
  }
}


==> anc/verify/enumeration-records/C7-126d/inputs.json <==
{
  "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
  "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
  "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
  "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
  "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
  "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
  "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
  "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
  "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
  "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
  "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
  "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
  "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
  "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
  "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
  "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
  "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
  "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
  "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
  "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
  "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
  "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
  "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
  "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
  "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
  "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
  "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
  "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
  "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
  "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
  "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
  "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
  "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
  "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
  "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
  "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
  "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
  "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
  "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
  "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
  "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
  "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
  "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
  "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
  "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
  "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
  "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
  "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
  "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
  "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
  "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
  "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
  "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
  "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
  "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
  "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
  "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
  "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
  "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
  "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
  "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
  "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
  "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
  "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
  "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
  "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
  "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
  "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
  "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
  "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
  "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
  "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
  "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
  "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
  "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
  "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
  "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
  "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
  "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
  "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
  "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
  "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
  "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
  "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
  "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
  "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
  "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
  "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
  "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
  "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
  "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
  "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
  "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
  "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
  "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
  "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
  "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
  "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
  "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
  "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
  "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
  "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
  "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
  "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
  "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
  "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
}


==> anc/verify/enumeration-records/C7-126d/inventory.json <==
{
  "C7-126d": [
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      32,
      33,
      34,
      35,
      64,
      72
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      32,
      33,
      34,
      35,
      64,
      73,
      74,
      75,
      76,
      77,
      78,
      88,
      89,
      90,
      91
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      32,
      33,
      34,
      35,
      64,
      104,
      105,
      106,
      107,
      123
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      32,
      33,
      34,
      35,
      64,
      108,
      109,
      110,
      111,
      124,
      125
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      36,
      37,
      38,
      39,
      104,
      105,
      106,
      107,
      124
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      36,
      37,
      38,
      39,
      108,
      109,
      110,
      111
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      36,
      37,
      38,
      39,
      120
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      40,
      41,
      42,
      43,
      72,
      81,
      82,
      83,
      84,
      85,
      86,
      112,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      40,
      41,
      42,
      43,
      88,
      89,
      90,
      91,
      124
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      40,
      41,
      42,
      43,
      120,
      123
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      56,
      57,
      58,
      59,
      65,
      66,
      67,
      68,
      69,
      70,
      72,
      88,
      89,
      90,
      91
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      56,
      57,
      58,
      59,
      65,
      66,
      67,
      68,
      69,
      70,
      73,
      74,
      75,
      76,
      77,
      78,
      92,
      93,
      94,
      95
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      56,
      57,
      58,
      59,
      65,
      66,
      67,
      68,
      69,
      70,
      104,
      105,
      106,
      107,
      112,
      113,
      114,
      115,
      122,
      125
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      56,
      57,
      58,
      59,
      65,
      66,
      67,
      68,
      69,
      70,
      108,
      109,
      110,
      111,
      123
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      60,
      61,
      62,
      63,
      71,
      108,
      109,
      110,
      111
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      72,
      80
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      72,
      96,
      97,
      98,
      99
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      72,
      104,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      73,
      74,
      75,
      76,
      77,
      78,
      81,
      82,
      83,
      84,
      85,
      86
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      73,
      74,
      75,
      76,
      77,
      78,
      96,
      97,
      98,
      99
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      73,
      74,
      75,
      76,
      77,
      78,
      112,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      88,
      89,
      90,
      91,
      96,
      97,
      98,
      99
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      88,
      89,
      90,
      91,
      112,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      104,
      105,
      106,
      107,
      116,
      117,
      118,
      119
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      104,
      105,
      106,
      107,
      120
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      108,
      109,
      110,
      111,
      116,
      117,
      118,
      119
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      24,
      25,
      26,
      27,
      108,
      109,
      110,
      111,
      120
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      65,
      66,
      67,
      68,
      69,
      70,
      72
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      65,
      66,
      67,
      68,
      69,
      70,
      73,
      74,
      75,
      76,
      77,
      78,
      88,
      89,
      90,
      91
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      65,
      66,
      67,
      68,
      69,
      70,
      104,
      105,
      106,
      107,
      123
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      65,
      66,
      67,
      68,
      69,
      70,
      108,
      109,
      110,
      111,
      125
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      28,
      29,
      30,
      31,
      36,
      37,
      38,
      39,
      64,
      72,
      81,
      82,
      83,
      84,
      85,
      86
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      28,
      29,
      30,
      31,
      36,
      37,
      38,
      39,
      64,
      104,
      105,
      106,
      107,
      112,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      28,
      29,
      30,
      31,
      36,
      37,
      38,
      39,
      64,
      108,
      109,
      110,
      111,
      120
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      28,
      29,
      30,
      31,
      40,
      41,
      42,
      43,
      73,
      74,
      75,
      76,
      77,
      78,
      104,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      28,
      29,
      30,
      31,
      56,
      57,
      58,
      59,
      71,
      104,
      105,
      106,
      107,
      125
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      28,
      29,
      30,
      31,
      72,
      104,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      32,
      33,
      34,
      35,
      40,
      41,
      42,
      43,
      48,
      72
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      32,
      33,
      34,
      35,
      40,
      41,
      42,
      43,
      48,
      73,
      74,
      75,
      76,
      77,
      78,
      88,
      89,
      90,
      91,
      104,
      105,
      106,
      107,
      123,
      124
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      32,
      33,
      34,
      35,
      44,
      45,
      46,
      47,
      49,
      50,
      51,
      52,
      53,
      54,
      72,
      124
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      32,
      33,
      34,
      35,
      44,
      45,
      46,
      47,
      49,
      50,
      51,
      52,
      53,
      54,
      73,
      74,
      75,
      76,
      77,
      78,
      88,
      89,
      90,
      91
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      32,
      33,
      34,
      35,
      44,
      45,
      46,
      47,
      49,
      50,
      51,
      52,
      53,
      54,
      79,
      92,
      93,
      94,
      95,
      104,
      105,
      106,
      107,
      123
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      32,
      33,
      34,
      35,
      55,
      73,
      74,
      75,
      76,
      77,
      78,
      81,
      82,
      83,
      84,
      85,
      86,
      88,
      89,
      90,
      91,
      96,
      97,
      98,
      99
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      32,
      33,
      34,
      35,
      71,
      108,
      109,
      110,
      111,
      116,
      117,
      118,
      119,
      122,
      125
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      32,
      33,
      34,
      35,
      72,
      80,
      104,
      105,
      106,
      107,
      112,
      113,
      114,
      115,
      120,
      123
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      32,
      33,
      34,
      35,
      72,
      81,
      82,
      83,
      84,
      85,
      86,
      96,
      97,
      98,
      99
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      32,
      33,
      34,
      35,
      73,
      74,
      75,
      76,
      77,
      78,
      88,
      89,
      90,
      91,
      108,
      109,
      110,
      111,
      125
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      32,
      33,
      34,
      35,
      73,
      74,
      75,
      76,
      77,
      78,
      88,
      89,
      90,
      91,
      112,
      113,
      114,
      115,
      120
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      72,
      123
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      73,
      74,
      75,
      76,
      77,
      78,
      104,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      79,
      88,
      89,
      90,
      91,
      108,
      109,
      110,
      111,
      124
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      36,
      37,
      38,
      39,
      44,
      45,
      46,
      47,
      48,
      72,
      87,
      96,
      97,
      98,
      99,
      112,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      36,
      37,
      38,
      39,
      44,
      45,
      46,
      47,
      48,
      73,
      74,
      75,
      76,
      77,
      78,
      81,
      82,
      83,
      84,
      85,
      86,
      120,
      121,
      123,
      124
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      36,
      37,
      38,
      39,
      49,
      50,
      51,
      52,
      53,
      54,
      73,
      74,
      75,
      76,
      77,
      78
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      36,
      37,
      38,
      39,
      73,
      74,
      75,
      76,
      77,
      78,
      108,
      109,
      110,
      111
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      40,
      41,
      42,
      43,
      49,
      50,
      51,
      52,
      53,
      54,
      56,
      57,
      58,
      59,
      72,
      80,
      88,
      89,
      90,
      91,
      96,
      97,
      98,
      99,
      121,
      124
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      40,
      41,
      42,
      43,
      49,
      50,
      51,
      52,
      53,
      54,
      56,
      57,
      58,
      59,
      73,
      74,
      75,
      76,
      77,
      78,
      92,
      93,
      94,
      95,
      104,
      105,
      106,
      107,
      125
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      40,
      41,
      42,
      43,
      55,
      60,
      61,
      62,
      63,
      88,
      89,
      90,
      91,
      124
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      40,
      41,
      42,
      43,
      73,
      74,
      75,
      76,
      77,
      78,
      81,
      82,
      83,
      84,
      85,
      86,
      104,
      105,
      106,
      107,
      112,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      40,
      41,
      42,
      43,
      73,
      74,
      75,
      76,
      77,
      78,
      96,
      97,
      98,
      99,
      104,
      105,
      106,
      107,
      121
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      44,
      45,
      46,
      47,
      55,
      56,
      57,
      58,
      59,
      73,
      74,
      75,
      76,
      77,
      78,
      92,
      93,
      94,
      95
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      48,
      56,
      57,
      58,
      59,
      72,
      88,
      89,
      90,
      91,
      104,
      105,
      106,
      107,
      125
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      48,
      56,
      57,
      58,
      59,
      73,
      74,
      75,
      76,
      77,
      78,
      92,
      93,
      94,
      95,
      108,
      109,
      110,
      111,
      123,
      124
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      48,
      60,
      61,
      62,
      63,
      72,
      92,
      93,
      94,
      95,
      108,
      109,
      110,
      111,
      122
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      48,
      60,
      61,
      62,
      63,
      88,
      89,
      90,
      91,
      96,
      97,
      98,
      99,
      104,
      105,
      106,
      107,
      112,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      48,
      64,
      72,
      80
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      48,
      64,
      73,
      74,
      75,
      76,
      77,
      78,
      123,
      124,
      125
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      48,
      64,
      88,
      89,
      90,
      91,
      104,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      48,
      65,
      66,
      67,
      68,
      69,
      70,
      72
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      48,
      65,
      66,
      67,
      68,
      69,
      70,
      73,
      74,
      75,
      76,
      77,
      78,
      123,
      124
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      48,
      65,
      66,
      67,
      68,
      69,
      70,
      88,
      89,
      90,
      91,
      104,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      48,
      72,
      81,
      82,
      83,
      84,
      85,
      86,
      120,
      121
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      48,
      73,
      74,
      75,
      76,
      77,
      78,
      96,
      97,
      98,
      99,
      112,
      113,
      114,
      115,
      123,
      124
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      49,
      50,
      51,
      52,
      53,
      54,
      60,
      61,
      62,
      63,
      72,
      92,
      93,
      94,
      95,
      104,
      105,
      106,
      107,
      124
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      49,
      50,
      51,
      52,
      53,
      54,
      60,
      61,
      62,
      63,
      73,
      74,
      75,
      76,
      77,
      78,
      108,
      109,
      110,
      111
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      49,
      50,
      51,
      52,
      53,
      54,
      60,
      61,
      62,
      63,
      88,
      89,
      90,
      91,
      125
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      49,
      50,
      51,
      52,
      53,
      54,
      64,
      72,
      124,
      125
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      49,
      50,
      51,
      52,
      53,
      54,
      64,
      73,
      74,
      75,
      76,
      77,
      78
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      49,
      50,
      51,
      52,
      53,
      54,
      64,
      88,
      89,
      90,
      91
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      49,
      50,
      51,
      52,
      53,
      54,
      64,
      92,
      93,
      94,
      95,
      104,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      49,
      50,
      51,
      52,
      53,
      54,
      65,
      66,
      67,
      68,
      69,
      70,
      72,
      122,
      124
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      49,
      50,
      51,
      52,
      53,
      54,
      65,
      66,
      67,
      68,
      69,
      70,
      73,
      74,
      75,
      76,
      77,
      78
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      49,
      50,
      51,
      52,
      53,
      54,
      65,
      66,
      67,
      68,
      69,
      70,
      88,
      89,
      90,
      91,
      100,
      101,
      102,
      103,
      112,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      49,
      50,
      51,
      52,
      53,
      54,
      72,
      81,
      82,
      83,
      84,
      85,
      86,
      124
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      49,
      50,
      51,
      52,
      53,
      54,
      72,
      100,
      101,
      102,
      103,
      112,
      113,
      114,
      115,
      124
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      49,
      50,
      51,
      52,
      53,
      54,
      73,
      74,
      75,
      76,
      77,
      78,
      81,
      82,
      83,
      84,
      85,
      86
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      49,
      50,
      51,
      52,
      53,
      54,
      73,
      74,
      75,
      76,
      77,
      78,
      96,
      97,
      98,
      99
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      49,
      50,
      51,
      52,
      53,
      54,
      73,
      74,
      75,
      76,
      77,
      78,
      100,
      101,
      102,
      103,
      112,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      49,
      50,
      51,
      52,
      53,
      54,
      92,
      93,
      94,
      95,
      100,
      101,
      102,
      103,
      104,
      105,
      106,
      107,
      112,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      55,
      72,
      96,
      97,
      98,
      99,
      104,
      105,
      106,
      107,
      122
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      55,
      92,
      93,
      94,
      95,
      100,
      101,
      102,
      103,
      121,
      124
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      56,
      57,
      58,
      59,
      64,
      72,
      88,
      89,
      90,
      91
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      56,
      57,
      58,
      59,
      64,
      73,
      74,
      75,
      76,
      77,
      78,
      92,
      93,
      94,
      95
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      56,
      57,
      58,
      59,
      64,
      104,
      105,
      106,
      107,
      124,
      125
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      56,
      57,
      58,
      59,
      72,
      81,
      82,
      83,
      84,
      85,
      86,
      88,
      89,
      90,
      91,
      100,
      101,
      102,
      103
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      56,
      57,
      58,
      59,
      72,
      88,
      89,
      90,
      91,
      108,
      109,
      110,
      111,
      123
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      56,
      57,
      58,
      59,
      72,
      88,
      89,
      90,
      91,
      112,
      113,
      114,
      115,
      122
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      56,
      57,
      58,
      59,
      73,
      74,
      75,
      76,
      77,
      78,
      81,
      82,
      83,
      84,
      85,
      86,
      92,
      93,
      94,
      95,
      100,
      101,
      102,
      103
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      56,
      57,
      58,
      59,
      73,
      74,
      75,
      76,
      77,
      78,
      92,
      93,
      94,
      95,
      112,
      113,
      114,
      115,
      122
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      60,
      61,
      62,
      63,
      64,
      72,
      92,
      93,
      94,
      95,
      96,
      97,
      98,
      99
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      60,
      61,
      62,
      63,
      64,
      121,
      122,
      124,
      125
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      60,
      61,
      62,
      63,
      65,
      66,
      67,
      68,
      69,
      70,
      104,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      60,
      61,
      62,
      63,
      65,
      66,
      67,
      68,
      69,
      70,
      108,
      109,
      110,
      111,
      124
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      60,
      61,
      62,
      63,
      65,
      66,
      67,
      68,
      69,
      70,
      122
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      60,
      61,
      62,
      63,
      88,
      89,
      90,
      91,
      108,
      109,
      110,
      111
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      64,
      72,
      112,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      64,
      73,
      74,
      75,
      76,
      77,
      78,
      81,
      82,
      83,
      84,
      85,
      86
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      64,
      73,
      74,
      75,
      76,
      77,
      78,
      96,
      97,
      98,
      99
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      64,
      73,
      74,
      75,
      76,
      77,
      78,
      112,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      64,
      88,
      89,
      90,
      91,
      96,
      97,
      98,
      99
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      64,
      88,
      89,
      90,
      91,
      112,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      64,
      104,
      105,
      106,
      107,
      121,
      122
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      65,
      66,
      67,
      68,
      69,
      70,
      72,
      80
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      65,
      66,
      67,
      68,
      69,
      70,
      72,
      81,
      82,
      83,
      84,
      85,
      86
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      65,
      66,
      67,
      68,
      69,
      70,
      72,
      96,
      97,
      98,
      99
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      65,
      66,
      67,
      68,
      69,
      70,
      72,
      112,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      65,
      66,
      67,
      68,
      69,
      70,
      73,
      74,
      75,
      76,
      77,
      78,
      81,
      82,
      83,
      84,
      85,
      86
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      65,
      66,
      67,
      68,
      69,
      70,
      73,
      74,
      75,
      76,
      77,
      78,
      96,
      97,
      98,
      99
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      65,
      66,
      67,
      68,
      69,
      70,
      73,
      74,
      75,
      76,
      77,
      78,
      112,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      65,
      66,
      67,
      68,
      69,
      70,
      88,
      89,
      90,
      91,
      96,
      97,
      98,
      99
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      65,
      66,
      67,
      68,
      69,
      70,
      104,
      105,
      106,
      107,
      116,
      117,
      118,
      119
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      65,
      66,
      67,
      68,
      69,
      70,
      108,
      109,
      110,
      111,
      116,
      117,
      118,
      119
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      65,
      66,
      67,
      68,
      69,
      70,
      108,
      109,
      110,
      111,
      122
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      72,
      81,
      82,
      83,
      84,
      85,
      86,
      104,
      105,
      106,
      107,
      116,
      117,
      118,
      119
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      24,
      25,
      26,
      28,
      32,
      56,
      64,
      65,
      66,
      67,
      72,
      73,
      74,
      75,
      88,
      89,
      90,
      92,
      105,
      106,
      107,
      108,
      109,
      110,
      123,
      125
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      24,
      25,
      26,
      28,
      32,
      56,
      64,
      65,
      66,
      67,
      104
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      24,
      25,
      26,
      28,
      33,
      34,
      35,
      36,
      37,
      38,
      40,
      41,
      42,
      44,
      72,
      73,
      74,
      75,
      80,
      81,
      82,
      83,
      104,
      112,
      120,
      123
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      24,
      25,
      26,
      28,
      33,
      34,
      35,
      36,
      37,
      38,
      40,
      41,
      42,
      44,
      76,
      77,
      78,
      79,
      88,
      89,
      90,
      92,
      105,
      106,
      107,
      108,
      109,
      110,
      124
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      24,
      25,
      26,
      28,
      39,
      43,
      45,
      46,
      47,
      72,
      73,
      74,
      75,
      123
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      24,
      25,
      26,
      28,
      57,
      58,
      59,
      60,
      61,
      62,
      68,
      69,
      70,
      71,
      72,
      73,
      74,
      75,
      91,
      93,
      94,
      95,
      111,
      123
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      24,
      25,
      26,
      28,
      57,
      58,
      59,
      60,
      61,
      62,
      68,
      69,
      70,
      71,
      88,
      89,
      90,
      92,
      105,
      106,
      107,
      108,
      109,
      110
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      24,
      25,
      26,
      28,
      57,
      58,
      59,
      60,
      61,
      62,
      68,
      69,
      70,
      71,
      104,
      125
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      24,
      25,
      26,
      28,
      63,
      88,
      89,
      90,
      92,
      96,
      97,
      98,
      100,
      105,
      106,
      107,
      108,
      109,
      110,
      113,
      114,
      115,
      116,
      117,
      118
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      24,
      25,
      26,
      28,
      72,
      73,
      74,
      75,
      96,
      97,
      98,
      100,
      113,
      114,
      115,
      116,
      117,
      118,
      123
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      24,
      25,
      26,
      28,
      88,
      89,
      90,
      92,
      105,
      106,
      107,
      108,
      109,
      110,
      112
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      27,
      29,
      30,
      31,
      32,
      56,
      68,
      69,
      70,
      71,
      72,
      73,
      74,
      75,
      88,
      89,
      90,
      92,
      111,
      112
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      27,
      29,
      30,
      31,
      32,
      56,
      68,
      69,
      70,
      71,
      105,
      106,
      107,
      108,
      109,
      110,
      113,
      114,
      115,
      116,
      117,
      118,
      120,
      122,
      123,
      125
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      27,
      29,
      30,
      31,
      39,
      40,
      41,
      42,
      44,
      76,
      77,
      78,
      79,
      105,
      106,
      107,
      108,
      109,
      110
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      27,
      29,
      30,
      31,
      57,
      58,
      59,
      60,
      61,
      62,
      105,
      106,
      107,
      108,
      109,
      110
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      32,
      40,
      41,
      42,
      44,
      48,
      49,
      50,
      51,
      56,
      72,
      73,
      74,
      75,
      88,
      89,
      90,
      92,
      104,
      124
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      32,
      40,
      41,
      42,
      44,
      48,
      49,
      50,
      51,
      56,
      76,
      77,
      78,
      79,
      91,
      93,
      94,
      95,
      105,
      106,
      107,
      108,
      109,
      110,
      123,
      125
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      32,
      43,
      45,
      46,
      47,
      52,
      53,
      54,
      55,
      56,
      72,
      73,
      74,
      75,
      80,
      81,
      82,
      83,
      88,
      89,
      90,
      92,
      96,
      97,
      98,
      100
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      32,
      43,
      45,
      46,
      47,
      52,
      53,
      54,
      55,
      56,
      76,
      77,
      78,
      79,
      91,
      93,
      94,
      95,
      104,
      121
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      32,
      56,
      72,
      73,
      74,
      75,
      88,
      89,
      90,
      92,
      113,
      114,
      115,
      116,
      117,
      118,
      120,
      122
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      32,
      56,
      104,
      112
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      32,
      56,
      104,
      113,
      114,
      115,
      116,
      117,
      118,
      120,
      122
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      33,
      34,
      35,
      36,
      37,
      38,
      43,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      72,
      73,
      74,
      75,
      124
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      33,
      34,
      35,
      36,
      37,
      38,
      43,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      76,
      77,
      78,
      79,
      88,
      89,
      90,
      92,
      104,
      123
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      33,
      34,
      35,
      36,
      37,
      38,
      43,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      91,
      93,
      94,
      95,
      105,
      106,
      107,
      108,
      109,
      110
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      33,
      34,
      35,
      36,
      37,
      38,
      52,
      53,
      54,
      55,
      76,
      77,
      78,
      79,
      88,
      89,
      90,
      92
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      33,
      34,
      35,
      36,
      37,
      38,
      72,
      73,
      74,
      75,
      84,
      85,
      86,
      87,
      96,
      97,
      98,
      100
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      33,
      34,
      35,
      36,
      37,
      38,
      72,
      73,
      74,
      75,
      113,
      114,
      115,
      116,
      117,
      118
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      33,
      34,
      35,
      36,
      37,
      38,
      76,
      77,
      78,
      79,
      84,
      85,
      86,
      87,
      88,
      89,
      90,
      92,
      96,
      97,
      98,
      100
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      33,
      34,
      35,
      36,
      37,
      38,
      76,
      77,
      78,
      79,
      88,
      89,
      90,
      92,
      112,
      120
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      33,
      34,
      35,
      36,
      37,
      38,
      76,
      77,
      78,
      79,
      88,
      89,
      90,
      92,
      113,
      114,
      115,
      116,
      117,
      118
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      33,
      34,
      35,
      36,
      37,
      38,
      104,
      113,
      114,
      115,
      116,
      117,
      118,
      123
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      33,
      34,
      35,
      36,
      37,
      38,
      105,
      106,
      107,
      108,
      109,
      110,
      113,
      114,
      115,
      116,
      117,
      118
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      39,
      48,
      49,
      50,
      51,
      72,
      73,
      74,
      75,
      96,
      97,
      98,
      100,
      112,
      124
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      39,
      48,
      49,
      50,
      51,
      76,
      77,
      78,
      79,
      84,
      85,
      86,
      87,
      120,
      123
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      40,
      41,
      42,
      44,
      72,
      73,
      74,
      75,
      84,
      85,
      86,
      87,
      104,
      113,
      114,
      115,
      116,
      117,
      118
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      40,
      41,
      42,
      44,
      76,
      77,
      78,
      79,
      84,
      85,
      86,
      87,
      105,
      106,
      107,
      108,
      109,
      110,
      113,
      114,
      115,
      116,
      117,
      118
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      40,
      41,
      42,
      44,
      76,
      77,
      78,
      79,
      96,
      97,
      98,
      100,
      105,
      106,
      107,
      108,
      109,
      110,
      121
    ],
    [
      0,
      1,
      2,
      6,
      7,
      10,
      40,
      41,
      42,
      44,
      88,
      89,
      90,
      92,
      96,
      97,
      98,
      100,
      121,
      124
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      24,
      25,
      26,
      32,
      39,
      40,
      41,
      42,
      48,
      64,
      72,
      81,
      82,
      83,
      96,
      97,
      98,
      112,
      119,
      121
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      24,
      25,
      26,
      32,
      39,
      40,
      41,
      42,
      48,
      64,
      76,
      77,
      78,
      84,
      85,
      86,
      91,
      99,
      105,
      106,
      107,
      113,
      114,
      115,
      120,
      123
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      24,
      25,
      26,
      33,
      34,
      35,
      43,
      48,
      57,
      58,
      59,
      68,
      69,
      70,
      72,
      91,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      24,
      25,
      26,
      33,
      34,
      35,
      43,
      48,
      57,
      58,
      59,
      68,
      69,
      70,
      73,
      74,
      75,
      93,
      94,
      95,
      108,
      109,
      110,
      124
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      24,
      25,
      26,
      33,
      34,
      35,
      43,
      48,
      57,
      58,
      59,
      68,
      69,
      70,
      76,
      77,
      78,
      88,
      89,
      90,
      104,
      111,
      123,
      125
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      24,
      25,
      26,
      36,
      37,
      38,
      45,
      46,
      47,
      48,
      73,
      74,
      75,
      91,
      105,
      106,
      107,
      124
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      24,
      25,
      26,
      48,
      56,
      63,
      65,
      66,
      67,
      72,
      88,
      89,
      90,
      104,
      111
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      24,
      25,
      26,
      48,
      56,
      63,
      65,
      66,
      67,
      73,
      74,
      75,
      92,
      124
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      24,
      25,
      26,
      48,
      56,
      63,
      65,
      66,
      67,
      91,
      105,
      106,
      107,
      125
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      24,
      25,
      26,
      48,
      60,
      61,
      62,
      71,
      72,
      93,
      94,
      95,
      99,
      108,
      109,
      110,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      24,
      25,
      26,
      48,
      60,
      61,
      62,
      71,
      88,
      89,
      90,
      96,
      97,
      98,
      104,
      111,
      112,
      119
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      24,
      25,
      26,
      48,
      72,
      80,
      122,
      125
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      24,
      25,
      26,
      48,
      73,
      74,
      75,
      81,
      82,
      83,
      121,
      124
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      24,
      25,
      26,
      48,
      73,
      74,
      75,
      96,
      97,
      98,
      112,
      119,
      124
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      24,
      25,
      26,
      48,
      73,
      74,
      75,
      99,
      113,
      114,
      115,
      124
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      24,
      25,
      26,
      48,
      88,
      89,
      90,
      99,
      104,
      111,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      27,
      32,
      39,
      45,
      46,
      47,
      52,
      53,
      54,
      73,
      74,
      75,
      88,
      89,
      90,
      105,
      106,
      107,
      123
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      27,
      32,
      39,
      45,
      46,
      47,
      52,
      53,
      54,
      76,
      77,
      78,
      91,
      124
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      27,
      32,
      39,
      45,
      46,
      47,
      52,
      53,
      54,
      79,
      93,
      94,
      95,
      104,
      111
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      27,
      33,
      34,
      35,
      40,
      41,
      42,
      52,
      53,
      54,
      57,
      58,
      59,
      64,
      72,
      91
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      27,
      33,
      34,
      35,
      40,
      41,
      42,
      52,
      53,
      54,
      57,
      58,
      59,
      64,
      73,
      74,
      75,
      93,
      94,
      95,
      104,
      111,
      123,
      125
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      27,
      33,
      34,
      35,
      40,
      41,
      42,
      52,
      53,
      54,
      57,
      58,
      59,
      64,
      76,
      77,
      78,
      88,
      89,
      90,
      105,
      106,
      107,
      124
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      27,
      36,
      37,
      38,
      44,
      52,
      53,
      54,
      73,
      74,
      75,
      81,
      82,
      83,
      91,
      99,
      120,
      123
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      27,
      36,
      37,
      38,
      44,
      52,
      53,
      54,
      76,
      77,
      78,
      87,
      96,
      97,
      98,
      113,
      114,
      115,
      124
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      27,
      52,
      53,
      54,
      60,
      61,
      62,
      65,
      66,
      67,
      76,
      77,
      78,
      92,
      108,
      109,
      110,
      124
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      27,
      52,
      53,
      54,
      60,
      61,
      62,
      65,
      66,
      67,
      88,
      89,
      90,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      27,
      52,
      53,
      54,
      71,
      93,
      94,
      95,
      104,
      111
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      27,
      52,
      53,
      54,
      76,
      77,
      78,
      84,
      85,
      86,
      121,
      124
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      27,
      52,
      53,
      54,
      76,
      77,
      78,
      101,
      102,
      103,
      112,
      119,
      124
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      27,
      52,
      53,
      54,
      88,
      89,
      90,
      99,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      27,
      52,
      53,
      54,
      88,
      89,
      90,
      101,
      102,
      103,
      105,
      106,
      107,
      112,
      119
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      27,
      52,
      53,
      54,
      93,
      94,
      95,
      101,
      102,
      103,
      104,
      111,
      112,
      119
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      28,
      32,
      39,
      65,
      66,
      67,
      72,
      104,
      111
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      28,
      32,
      39,
      65,
      66,
      67,
      105,
      106,
      107,
      123
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      28,
      33,
      34,
      35,
      57,
      58,
      59,
      71,
      104,
      111,
      123,
      125
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      29,
      30,
      31,
      33,
      34,
      35,
      57,
      58,
      59,
      65,
      66,
      67,
      72,
      80,
      91,
      99,
      104,
      111,
      112,
      119,
      120,
      122,
      123,
      125
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      29,
      30,
      31,
      33,
      34,
      35,
      57,
      58,
      59,
      65,
      66,
      67,
      73,
      74,
      75,
      93,
      94,
      95
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      29,
      30,
      31,
      33,
      34,
      35,
      57,
      58,
      59,
      65,
      66,
      67,
      76,
      77,
      78,
      88,
      89,
      90,
      108,
      109,
      110,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      29,
      30,
      31,
      45,
      46,
      47,
      73,
      74,
      75,
      81,
      82,
      83,
      105,
      106,
      107,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      29,
      30,
      31,
      45,
      46,
      47,
      76,
      77,
      78,
      87,
      99,
      112,
      119,
      121
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      29,
      30,
      31,
      91,
      101,
      102,
      103,
      104,
      111
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      29,
      30,
      31,
      91,
      104,
      111,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      32,
      39,
      44,
      49,
      50,
      51,
      79,
      93,
      94,
      95,
      105,
      106,
      107,
      123
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      33,
      34,
      35,
      44,
      55,
      57,
      58,
      59,
      73,
      74,
      75,
      93,
      94,
      95
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      57,
      58,
      59,
      72,
      81,
      82,
      83,
      91,
      101,
      102,
      103,
      113,
      114,
      115,
      124
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      57,
      58,
      59,
      76,
      77,
      78,
      84,
      85,
      86,
      88,
      89,
      90,
      96,
      97,
      98
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      57,
      58,
      59,
      79,
      92,
      104,
      111,
      123,
      125
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      33,
      34,
      35,
      57,
      58,
      59,
      72,
      84,
      85,
      86,
      91,
      96,
      97,
      98
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      33,
      34,
      35,
      57,
      58,
      59,
      73,
      74,
      75,
      81,
      82,
      83,
      93,
      94,
      95,
      101,
      102,
      103
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      33,
      34,
      35,
      57,
      58,
      59,
      73,
      74,
      75,
      84,
      85,
      86,
      93,
      94,
      95,
      96,
      97,
      98
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      33,
      34,
      35,
      57,
      58,
      59,
      73,
      74,
      75,
      93,
      94,
      95,
      112,
      119,
      120,
      122
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      33,
      34,
      35,
      57,
      58,
      59,
      73,
      74,
      75,
      93,
      94,
      95,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      33,
      34,
      35,
      57,
      58,
      59,
      76,
      77,
      78,
      88,
      89,
      90,
      112,
      119,
      120,
      122
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      33,
      34,
      35,
      57,
      58,
      59,
      104,
      111,
      113,
      114,
      115,
      123,
      125
    ],
    [
      0,
      1,
      2,
      13,
      16,
      17,
      33,
      34,
      35,
      57,
      58,
      59,
      105,
      106,
      107,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      28,
      44,
      92,
      101,
      102,
      103,
      121
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      28,
      57,
      58,
      59,
      64,
      71,
      104,
      125
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      29,
      30,
      31,
      33,
      34,
      35,
      65,
      66,
      67,
      72,
      79,
      81,
      82,
      83,
      92
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      29,
      30,
      31,
      33,
      34,
      35,
      65,
      66,
      67,
      104,
      113,
      114,
      115,
      123
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      29,
      30,
      31,
      33,
      34,
      35,
      65,
      66,
      67,
      108,
      109,
      110,
      116,
      117,
      118
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      29,
      30,
      31,
      33,
      34,
      35,
      65,
      66,
      67,
      111,
      124,
      125
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      29,
      30,
      31,
      57,
      58,
      59,
      108,
      109,
      110,
      119,
      120
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      33,
      34,
      35,
      40,
      41,
      42,
      73,
      74,
      75,
      104,
      123
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      33,
      34,
      35,
      43,
      48,
      55,
      73,
      74,
      75,
      124
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      33,
      34,
      35,
      44,
      73,
      74,
      75,
      108,
      109,
      110
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      72,
      79,
      80,
      87,
      92,
      100,
      104,
      112,
      120,
      121,
      123,
      124
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      73,
      74,
      75,
      84,
      85,
      86,
      96,
      97,
      98,
      116,
      117,
      118
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      93,
      94,
      95,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      33,
      34,
      35,
      73,
      74,
      75,
      81,
      82,
      83,
      105,
      106,
      107,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      39,
      43,
      49,
      50,
      51,
      72,
      79,
      123,
      124
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      39,
      45,
      46,
      47,
      73,
      74,
      75,
      123
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      40,
      41,
      42,
      52,
      53,
      54,
      57,
      58,
      59,
      73,
      74,
      75,
      93,
      94,
      95,
      104,
      125
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      44,
      48,
      55,
      57,
      58,
      59,
      73,
      74,
      75,
      93,
      94,
      95,
      108,
      109,
      110,
      124
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      45,
      46,
      47,
      57,
      58,
      59,
      72,
      79,
      91,
      96,
      97,
      98,
      104,
      125
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      45,
      46,
      47,
      57,
      58,
      59,
      73,
      74,
      75,
      81,
      82,
      83,
      93,
      94,
      95,
      101,
      102,
      103
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      48,
      55,
      63,
      73,
      74,
      75,
      91,
      105,
      106,
      107,
      124
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      49,
      50,
      51,
      57,
      58,
      59,
      72,
      79,
      91,
      111,
      123,
      124
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      49,
      50,
      51,
      57,
      58,
      59,
      73,
      74,
      75,
      93,
      94,
      95,
      100,
      105,
      106,
      107,
      112,
      122
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      49,
      50,
      51,
      57,
      58,
      59,
      88,
      89,
      90,
      96,
      97,
      98,
      108,
      109,
      110,
      116,
      117,
      118
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      49,
      50,
      51,
      63,
      93,
      94,
      95,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      49,
      50,
      51,
      65,
      66,
      67,
      73,
      74,
      75,
      81,
      82,
      83
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      49,
      50,
      51,
      65,
      66,
      67,
      88,
      89,
      90,
      100,
      108,
      109,
      110,
      112
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      49,
      50,
      51,
      72,
      79,
      81,
      82,
      83,
      123,
      124
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      49,
      50,
      51,
      72,
      79,
      96,
      97,
      98,
      116,
      117,
      118,
      123,
      124
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      49,
      50,
      51,
      72,
      79,
      101,
      102,
      103,
      113,
      114,
      115,
      123,
      124
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      49,
      50,
      51,
      73,
      74,
      75,
      101,
      102,
      103,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      49,
      50,
      51,
      88,
      89,
      90,
      101,
      102,
      103,
      108,
      109,
      110,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      49,
      50,
      51,
      93,
      94,
      95,
      101,
      102,
      103,
      105,
      106,
      107,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      57,
      58,
      59,
      65,
      66,
      67,
      73,
      74,
      75,
      93,
      94,
      95,
      96,
      97,
      98
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      57,
      58,
      59,
      65,
      66,
      67,
      104,
      112,
      121,
      122,
      124,
      125
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      57,
      58,
      59,
      65,
      66,
      67,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      57,
      58,
      59,
      65,
      66,
      67,
      108,
      109,
      110
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      57,
      58,
      59,
      73,
      74,
      75,
      93,
      94,
      95,
      111,
      123
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      65,
      66,
      67,
      105,
      106,
      107,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      65,
      66,
      67,
      105,
      106,
      107,
      116,
      117,
      118
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      65,
      66,
      67,
      105,
      106,
      107,
      121,
      122
    ],
    [
      0,
      1,
      2,
      18,
      19,
      20,
      65,
      66,
      67,
      108,
      109,
      110,
      121,
      122
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      32,
      44,
      49,
      50,
      51,
      64,
      72,
      111,
      124
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      32,
      44,
      49,
      50,
      51,
      64,
      73,
      74,
      75,
      88,
      89,
      90
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      32,
      44,
      49,
      50,
      51,
      64,
      79,
      93,
      94,
      95,
      105,
      106,
      107,
      123
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      32,
      44,
      49,
      50,
      51,
      64,
      92,
      104
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      32,
      55,
      64,
      73,
      74,
      75,
      81,
      82,
      83,
      88,
      89,
      90,
      96,
      97,
      98
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      32,
      55,
      64,
      105,
      106,
      107,
      116,
      117,
      118,
      122,
      123
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      32,
      64,
      72,
      80
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      32,
      64,
      72,
      104
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      32,
      64,
      72,
      113,
      114,
      115,
      120
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      32,
      64,
      73,
      74,
      75,
      88,
      89,
      90,
      112
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      32,
      64,
      73,
      74,
      75,
      88,
      89,
      90,
      113,
      114,
      115,
      120
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      32,
      64,
      104,
      112
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      32,
      64,
      104,
      116,
      117,
      118,
      122
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      72,
      108,
      109,
      110,
      124
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      73,
      74,
      75
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      76,
      77,
      78,
      88,
      89,
      90
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      79,
      92,
      104,
      123
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      93,
      94,
      95,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      33,
      34,
      35,
      63,
      72,
      84,
      85,
      86,
      96,
      97,
      98
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      33,
      34,
      35,
      63,
      104,
      113,
      114,
      115,
      123
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      33,
      34,
      35,
      72,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      33,
      34,
      35,
      73,
      74,
      75,
      84,
      85,
      86,
      96,
      97,
      98
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      33,
      34,
      35,
      73,
      74,
      75,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      33,
      34,
      35,
      73,
      74,
      75,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      33,
      34,
      35,
      76,
      77,
      78,
      84,
      85,
      86,
      88,
      89,
      90,
      96,
      97,
      98
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      33,
      34,
      35,
      76,
      77,
      78,
      88,
      89,
      90,
      112,
      120
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      33,
      34,
      35,
      76,
      77,
      78,
      88,
      89,
      90,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      33,
      34,
      35,
      104,
      116,
      117,
      118,
      121,
      123
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      33,
      34,
      35,
      105,
      106,
      107,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      33,
      34,
      35,
      105,
      106,
      107,
      116,
      117,
      118,
      121
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      33,
      34,
      35,
      108,
      109,
      110,
      116,
      117,
      118,
      121,
      124
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      36,
      37,
      38,
      104,
      113,
      114,
      115,
      121
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      36,
      37,
      38,
      104,
      116,
      117,
      118
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      36,
      37,
      38,
      105,
      106,
      107,
      113,
      114,
      115,
      121,
      124
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      36,
      37,
      38,
      105,
      106,
      107,
      116,
      117,
      118,
      124
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      36,
      37,
      38,
      105,
      106,
      107,
      120,
      124
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      36,
      37,
      38,
      108,
      109,
      110,
      116,
      117,
      118
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      36,
      37,
      38,
      108,
      109,
      110,
      120
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      39,
      49,
      50,
      51,
      72,
      92,
      104,
      124
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      40,
      41,
      42,
      49,
      50,
      51,
      56,
      65,
      66,
      67,
      72,
      81,
      82,
      83,
      88,
      89,
      90,
      100,
      112,
      124
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      40,
      41,
      42,
      49,
      50,
      51,
      56,
      65,
      66,
      67,
      76,
      77,
      78,
      93,
      94,
      95,
      105,
      106,
      107,
      125
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      40,
      41,
      42,
      49,
      50,
      51,
      56,
      65,
      66,
      67,
      79,
      87,
      108,
      109,
      110,
      116,
      117,
      118,
      120,
      123
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      40,
      41,
      42,
      52,
      53,
      54,
      57,
      58,
      59,
      68,
      69,
      70,
      72,
      81,
      82,
      83,
      91,
      101,
      102,
      103,
      112,
      122
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      40,
      41,
      42,
      52,
      53,
      54,
      57,
      58,
      59,
      68,
      69,
      70,
      76,
      77,
      78,
      96,
      97,
      98,
      105,
      106,
      107,
      121
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      40,
      41,
      42,
      52,
      53,
      54,
      57,
      58,
      59,
      68,
      69,
      70,
      111,
      119,
      120,
      123
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      40,
      41,
      42,
      55,
      60,
      61,
      62,
      71,
      79,
      96,
      97,
      98,
      108,
      109,
      110,
      121
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      43,
      49,
      50,
      51,
      73,
      74,
      75,
      101,
      102,
      103,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      43,
      49,
      50,
      51,
      76,
      77,
      78,
      84,
      85,
      86,
      92,
      100,
      104,
      112
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      43,
      52,
      53,
      54,
      56,
      65,
      66,
      67,
      72,
      80,
      88,
      89,
      90,
      96,
      97,
      98
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      43,
      52,
      53,
      54,
      56,
      65,
      66,
      67,
      105,
      106,
      107,
      116,
      117,
      118,
      120,
      125
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      49,
      50,
      51,
      57,
      58,
      59,
      68,
      69,
      70,
      72,
      91,
      124
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      49,
      50,
      51,
      57,
      58,
      59,
      68,
      69,
      70,
      73,
      74,
      75,
      93,
      94,
      95,
      105,
      106,
      107,
      116,
      117,
      118
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      49,
      50,
      51,
      57,
      58,
      59,
      68,
      69,
      70,
      79,
      100,
      111,
      112,
      122,
      123
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      49,
      50,
      51,
      57,
      58,
      59,
      68,
      69,
      70,
      88,
      89,
      90,
      96,
      97,
      98
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      49,
      50,
      51,
      72,
      80,
      121,
      124
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      49,
      50,
      51,
      72,
      96,
      97,
      98,
      124
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      49,
      50,
      51,
      72,
      101,
      102,
      103,
      113,
      114,
      115,
      124
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      49,
      50,
      51,
      73,
      74,
      75,
      81,
      82,
      83,
      122,
      125
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      49,
      50,
      51,
      73,
      74,
      75,
      100,
      112
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      49,
      50,
      51,
      88,
      89,
      90,
      101,
      102,
      103,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      49,
      50,
      51,
      92,
      101,
      102,
      103,
      104,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      49,
      50,
      51,
      93,
      94,
      95,
      101,
      102,
      103,
      105,
      106,
      107,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      52,
      53,
      54,
      60,
      61,
      62,
      71,
      76,
      77,
      78,
      108,
      109,
      110
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      52,
      53,
      54,
      73,
      74,
      75,
      81,
      82,
      83,
      105,
      106,
      107,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      56,
      65,
      66,
      67,
      72,
      88,
      89,
      90,
      113,
      114,
      115,
      122
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      56,
      65,
      66,
      67,
      73,
      74,
      75,
      81,
      82,
      83,
      92,
      100
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      56,
      65,
      66,
      67,
      73,
      74,
      75,
      92,
      112
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      56,
      65,
      66,
      67,
      73,
      74,
      75,
      92,
      113,
      114,
      115,
      122
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      56,
      65,
      66,
      67,
      104,
      116,
      117,
      118,
      120
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      57,
      58,
      59,
      68,
      69,
      70,
      72,
      80,
      91,
      99
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      57,
      58,
      59,
      68,
      69,
      70,
      72,
      91,
      96,
      97,
      98
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      57,
      58,
      59,
      68,
      69,
      70,
      72,
      91,
      104,
      125
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      57,
      58,
      59,
      68,
      69,
      70,
      72,
      91,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      57,
      58,
      59,
      68,
      69,
      70,
      73,
      74,
      75,
      81,
      82,
      83,
      93,
      94,
      95,
      101,
      102,
      103
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      57,
      58,
      59,
      68,
      69,
      70,
      73,
      74,
      75,
      93,
      94,
      95,
      96,
      97,
      98
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      57,
      58,
      59,
      68,
      69,
      70,
      73,
      74,
      75,
      93,
      94,
      95,
      112,
      122
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      57,
      58,
      59,
      68,
      69,
      70,
      73,
      74,
      75,
      93,
      94,
      95,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      57,
      58,
      59,
      68,
      69,
      70,
      88,
      89,
      90,
      112,
      122
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      57,
      58,
      59,
      68,
      69,
      70,
      104,
      116,
      117,
      118,
      125
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      57,
      58,
      59,
      68,
      69,
      70,
      105,
      106,
      107,
      119,
      120
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      57,
      58,
      59,
      68,
      69,
      70,
      108,
      109,
      110,
      116,
      117,
      118
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      57,
      58,
      59,
      68,
      69,
      70,
      108,
      109,
      110,
      119,
      120
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      72,
      80,
      105,
      106,
      107,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      72,
      96,
      97,
      98,
      104
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      72,
      96,
      97,
      98,
      105,
      106,
      107,
      120,
      122
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      72,
      104,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      73,
      74,
      75,
      96,
      97,
      98,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      24,
      25,
      26,
      73,
      74,
      75,
      105,
      106,
      107,
      112
    ],
    [
      0,
      1,
      2,
      27,
      28,
      32,
      65,
      66,
      67,
      105,
      106,
      107,
      123
    ],
    [
      0,
      1,
      2,
      27,
      28,
      33,
      34,
      35,
      64,
      104,
      123
    ],
    [
      0,
      1,
      2,
      27,
      32,
      40,
      41,
      42,
      48,
      76,
      77,
      78,
      91,
      105,
      106,
      107,
      123
    ],
    [
      0,
      1,
      2,
      27,
      32,
      44,
      49,
      50,
      51,
      79,
      93,
      94,
      95,
      105,
      106,
      107,
      123
    ],
    [
      0,
      1,
      2,
      27,
      32,
      72,
      105,
      106,
      107,
      123
    ],
    [
      0,
      1,
      2,
      27,
      33,
      34,
      35,
      43,
      48,
      64,
      72,
      99,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      27,
      33,
      34,
      35,
      43,
      48,
      64,
      73,
      74,
      75,
      124
    ],
    [
      0,
      1,
      2,
      27,
      33,
      34,
      35,
      43,
      48,
      64,
      76,
      77,
      78,
      88,
      89,
      90,
      104,
      123
    ],
    [
      0,
      1,
      2,
      27,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      64,
      72,
      124
    ],
    [
      0,
      1,
      2,
      27,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      64,
      73,
      74,
      75
    ],
    [
      0,
      1,
      2,
      27,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      64,
      76,
      77,
      78,
      88,
      89,
      90
    ],
    [
      0,
      1,
      2,
      27,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      64,
      79,
      92,
      104,
      123
    ],
    [
      0,
      1,
      2,
      27,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      64,
      93,
      94,
      95,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      27,
      33,
      34,
      35,
      64,
      72,
      80,
      104,
      112,
      120,
      123
    ],
    [
      0,
      1,
      2,
      27,
      33,
      34,
      35,
      64,
      72,
      84,
      85,
      86,
      96,
      97,
      98
    ],
    [
      0,
      1,
      2,
      27,
      33,
      34,
      35,
      64,
      73,
      74,
      75,
      81,
      82,
      83
    ],
    [
      0,
      1,
      2,
      27,
      33,
      34,
      35,
      64,
      73,
      74,
      75,
      112,
      120
    ],
    [
      0,
      1,
      2,
      27,
      33,
      34,
      35,
      64,
      73,
      74,
      75,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      27,
      33,
      34,
      35,
      64,
      76,
      77,
      78,
      84,
      85,
      86,
      88,
      89,
      90,
      96,
      97,
      98
    ],
    [
      0,
      1,
      2,
      27,
      33,
      34,
      35,
      64,
      76,
      77,
      78,
      88,
      89,
      90,
      112,
      120
    ],
    [
      0,
      1,
      2,
      27,
      33,
      34,
      35,
      64,
      76,
      77,
      78,
      88,
      89,
      90,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      27,
      33,
      34,
      35,
      64,
      104,
      113,
      114,
      115,
      123
    ],
    [
      0,
      1,
      2,
      27,
      33,
      34,
      35,
      64,
      104,
      119,
      122,
      123
    ],
    [
      0,
      1,
      2,
      27,
      39,
      48,
      76,
      77,
      78,
      84,
      85,
      86,
      120,
      123
    ],
    [
      0,
      1,
      2,
      27,
      39,
      71,
      76,
      77,
      78,
      111
    ],
    [
      0,
      1,
      2,
      27,
      40,
      41,
      42,
      49,
      50,
      51,
      56,
      68,
      69,
      70,
      76,
      77,
      78,
      84,
      85,
      86,
      93,
      94,
      95,
      101,
      102,
      103,
      105,
      106,
      107,
      113,
      114,
      115,
      122,
      125
    ],
    [
      0,
      1,
      2,
      27,
      40,
      41,
      42,
      65,
      66,
      67,
      72,
      80
    ],
    [
      0,
      1,
      2,
      27,
      40,
      41,
      42,
      65,
      66,
      67,
      76,
      77,
      78,
      87,
      92,
      105,
      106,
      107,
      116,
      117,
      118
    ],
    [
      0,
      1,
      2,
      27,
      43,
      49,
      50,
      51,
      65,
      66,
      67,
      72,
      101,
      102,
      103,
      113,
      114,
      115,
      124
    ],
    [
      0,
      1,
      2,
      27,
      48,
      56,
      68,
      69,
      70,
      91,
      99,
      105,
      106,
      107,
      113,
      114,
      115,
      122,
      125
    ],
    [
      0,
      1,
      2,
      27,
      48,
      57,
      58,
      59,
      72,
      91,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      27,
      48,
      65,
      66,
      67,
      91,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      27,
      48,
      73,
      74,
      75,
      91,
      105,
      106,
      107,
      124
    ],
    [
      0,
      1,
      2,
      27,
      49,
      50,
      51,
      57,
      58,
      59,
      73,
      74,
      75,
      93,
      94,
      95,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      27,
      49,
      50,
      51,
      60,
      61,
      62,
      72,
      93,
      94,
      95,
      105,
      106,
      107,
      124
    ],
    [
      0,
      1,
      2,
      27,
      56,
      68,
      69,
      70,
      73,
      74,
      75,
      81,
      82,
      83,
      92,
      100,
      105,
      106,
      107,
      113,
      114,
      115,
      122,
      125
    ],
    [
      0,
      1,
      2,
      28,
      32,
      40,
      41,
      42,
      48,
      65,
      66,
      67,
      72
    ],
    [
      0,
      1,
      2,
      28,
      32,
      40,
      41,
      42,
      48,
      65,
      66,
      67,
      73,
      74,
      75,
      88,
      89,
      90,
      104,
      124
    ],
    [
      0,
      1,
      2,
      28,
      32,
      40,
      41,
      42,
      48,
      65,
      66,
      67,
      76,
      77,
      78,
      91,
      105,
      106,
      107,
      123
    ],
    [
      0,
      1,
      2,
      28,
      32,
      44,
      49,
      50,
      51,
      65,
      66,
      67,
      72,
      124
    ],
    [
      0,
      1,
      2,
      28,
      32,
      44,
      49,
      50,
      51,
      65,
      66,
      67,
      73,
      74,
      75,
      88,
      89,
      90,
      100,
      112
    ],
    [
      0,
      1,
      2,
      28,
      32,
      44,
      49,
      50,
      51,
      65,
      66,
      67,
      79,
      93,
      94,
      95,
      105,
      106,
      107,
      123
    ],
    [
      0,
      1,
      2,
      28,
      32,
      55,
      65,
      66,
      67,
      73,
      74,
      75,
      81,
      82,
      83,
      88,
      89,
      90,
      96,
      97,
      98
    ],
    [
      0,
      1,
      2,
      28,
      32,
      65,
      66,
      67,
      72,
      80
    ],
    [
      0,
      1,
      2,
      28,
      32,
      65,
      66,
      67,
      72,
      112
    ],
    [
      0,
      1,
      2,
      28,
      32,
      65,
      66,
      67,
      72,
      113,
      114,
      115,
      120
    ],
    [
      0,
      1,
      2,
      28,
      32,
      65,
      66,
      67,
      73,
      74,
      75,
      88,
      89,
      90,
      113,
      114,
      115,
      120
    ],
    [
      0,
      1,
      2,
      28,
      32,
      65,
      66,
      67,
      104,
      113,
      114,
      115,
      120
    ],
    [
      0,
      1,
      2,
      28,
      32,
      65,
      66,
      67,
      105,
      106,
      107,
      113,
      114,
      115,
      120,
      123
    ],
    [
      0,
      1,
      2,
      28,
      32,
      65,
      66,
      67,
      105,
      106,
      107,
      116,
      117,
      118,
      122,
      123
    ],
    [
      0,
      1,
      2,
      28,
      33,
      34,
      35,
      43,
      48,
      76,
      77,
      78,
      88,
      89,
      90,
      104,
      123
    ],
    [
      0,
      1,
      2,
      28,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      79,
      92,
      104,
      123
    ],
    [
      0,
      1,
      2,
      28,
      40,
      41,
      42,
      49,
      50,
      51,
      56,
      73,
      74,
      75,
      92,
      104
    ],
    [
      0,
      1,
      2,
      28,
      40,
      41,
      42,
      52,
      53,
      54,
      57,
      58,
      59,
      71,
      73,
      74,
      75,
      93,
      94,
      95,
      104,
      125
    ],
    [
      0,
      1,
      2,
      28,
      44,
      48,
      63,
      64,
      73,
      74,
      75,
      96,
      97,
      98,
      112,
      124
    ],
    [
      0,
      1,
      2,
      28,
      48,
      56,
      72,
      88,
      89,
      90,
      104
    ],
    [
      0,
      1,
      2,
      28,
      48,
      57,
      58,
      59,
      71,
      88,
      89,
      90,
      104,
      125
    ],
    [
      0,
      1,
      2,
      28,
      48,
      68,
      69,
      70,
      73,
      74,
      75,
      91,
      105,
      106,
      107,
      124
    ],
    [
      0,
      1,
      2,
      28,
      49,
      50,
      51,
      57,
      58,
      59,
      71,
      92,
      104,
      125
    ],
    [
      0,
      1,
      2,
      28,
      49,
      50,
      51,
      64,
      92,
      104
    ],
    [
      0,
      1,
      2,
      28,
      49,
      50,
      51,
      72,
      92,
      104,
      124
    ],
    [
      0,
      1,
      2,
      28,
      57,
      58,
      59,
      71,
      72,
      91,
      104,
      125
    ],
    [
      0,
      1,
      2,
      28,
      64,
      72,
      104
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      32,
      40,
      41,
      42,
      48,
      68,
      69,
      70,
      76,
      77,
      78,
      91,
      105,
      106,
      107,
      123
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      32,
      44,
      49,
      50,
      51,
      68,
      69,
      70,
      79,
      93,
      94,
      95,
      105,
      106,
      107,
      123
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      32,
      68,
      69,
      70,
      73,
      74,
      75,
      88,
      89,
      90,
      105,
      106,
      107,
      123
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      33,
      34,
      35,
      40,
      41,
      42,
      65,
      66,
      67,
      72
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      33,
      34,
      35,
      40,
      41,
      42,
      65,
      66,
      67,
      73,
      74,
      75,
      104,
      123
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      33,
      34,
      35,
      40,
      41,
      42,
      65,
      66,
      67,
      76,
      77,
      78,
      88,
      89,
      90,
      105,
      106,
      107,
      124
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      33,
      34,
      35,
      43,
      48,
      65,
      66,
      67,
      72
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      33,
      34,
      35,
      43,
      48,
      65,
      66,
      67,
      73,
      74,
      75,
      124
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      33,
      34,
      35,
      43,
      48,
      65,
      66,
      67,
      76,
      77,
      78,
      88,
      89,
      90,
      104,
      123
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      33,
      34,
      35,
      43,
      48,
      65,
      66,
      67,
      91,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      65,
      66,
      67,
      72,
      116,
      117,
      118,
      124
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      65,
      66,
      67,
      73,
      74,
      75,
      101,
      102,
      103,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      65,
      66,
      67,
      76,
      77,
      78,
      87,
      88,
      89,
      90,
      100,
      112,
      120
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      33,
      34,
      35,
      65,
      66,
      67,
      72,
      84,
      85,
      86,
      96,
      97,
      98
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      33,
      34,
      35,
      65,
      66,
      67,
      72,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      33,
      34,
      35,
      65,
      66,
      67,
      73,
      74,
      75,
      81,
      82,
      83
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      33,
      34,
      35,
      65,
      66,
      67,
      73,
      74,
      75,
      84,
      85,
      86,
      96,
      97,
      98
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      33,
      34,
      35,
      65,
      66,
      67,
      73,
      74,
      75,
      112,
      120
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      33,
      34,
      35,
      65,
      66,
      67,
      76,
      77,
      78,
      84,
      85,
      86,
      88,
      89,
      90,
      96,
      97,
      98
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      33,
      34,
      35,
      65,
      66,
      67,
      104,
      116,
      117,
      118,
      123
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      33,
      34,
      35,
      65,
      66,
      67,
      105,
      106,
      107,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      33,
      34,
      35,
      65,
      66,
      67,
      105,
      106,
      107,
      119,
      122
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      33,
      34,
      35,
      65,
      66,
      67,
      108,
      109,
      110,
      119,
      122
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      39,
      48,
      63,
      76,
      77,
      78,
      84,
      85,
      86,
      120,
      122,
      123,
      125
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      40,
      41,
      42,
      49,
      50,
      51,
      56,
      71,
      76,
      77,
      78,
      93,
      94,
      95,
      105,
      106,
      107,
      125
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      40,
      41,
      42,
      52,
      53,
      54,
      57,
      58,
      59,
      76,
      77,
      78,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      48,
      56,
      71,
      91,
      105,
      106,
      107,
      125
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      48,
      57,
      58,
      59,
      72,
      91,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      48,
      73,
      74,
      75,
      91,
      105,
      106,
      107,
      124
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      49,
      50,
      51,
      57,
      58,
      59,
      73,
      74,
      75,
      93,
      94,
      95,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      49,
      50,
      51,
      60,
      61,
      62,
      72,
      93,
      94,
      95,
      105,
      106,
      107,
      124
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      56,
      71,
      72,
      88,
      89,
      90,
      105,
      106,
      107,
      125
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      56,
      71,
      73,
      74,
      75,
      92,
      105,
      106,
      107,
      125
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      57,
      58,
      59,
      88,
      89,
      90,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      29,
      30,
      31,
      72,
      81,
      82,
      83,
      104,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      32,
      40,
      41,
      42,
      48,
      72,
      80
    ],
    [
      0,
      1,
      2,
      32,
      40,
      41,
      42,
      48,
      72,
      84,
      85,
      86,
      99,
      113,
      114,
      115,
      120
    ],
    [
      0,
      1,
      2,
      32,
      40,
      41,
      42,
      48,
      73,
      74,
      75,
      84,
      85,
      86,
      88,
      89,
      90,
      99,
      104,
      113,
      114,
      115,
      120,
      124
    ],
    [
      0,
      1,
      2,
      32,
      43,
      44,
      49,
      50,
      51,
      72,
      124
    ],
    [
      0,
      1,
      2,
      32,
      44,
      49,
      50,
      51,
      72,
      80,
      121,
      124
    ],
    [
      0,
      1,
      2,
      32,
      44,
      49,
      50,
      51,
      72,
      81,
      82,
      83,
      96,
      97,
      98,
      124
    ],
    [
      0,
      1,
      2,
      32,
      44,
      49,
      50,
      51,
      72,
      87,
      101,
      102,
      103,
      113,
      114,
      115,
      120,
      124
    ],
    [
      0,
      1,
      2,
      32,
      44,
      49,
      50,
      51,
      79,
      93,
      94,
      95,
      100,
      105,
      106,
      107,
      112,
      123
    ],
    [
      0,
      1,
      2,
      32,
      44,
      49,
      50,
      51,
      92,
      100,
      104,
      112
    ],
    [
      0,
      1,
      2,
      32,
      72,
      81,
      82,
      83,
      96,
      97,
      98,
      104
    ],
    [
      0,
      1,
      2,
      32,
      72,
      81,
      82,
      83,
      96,
      97,
      98,
      105,
      106,
      107,
      116,
      117,
      118,
      122,
      123
    ],
    [
      0,
      1,
      2,
      32,
      72,
      81,
      82,
      83,
      96,
      97,
      98,
      113,
      114,
      115,
      120
    ],
    [
      0,
      1,
      2,
      32,
      73,
      74,
      75,
      88,
      89,
      90,
      105,
      106,
      107,
      112,
      123
    ],
    [
      0,
      1,
      2,
      33,
      34,
      35,
      40,
      41,
      42,
      63,
      76,
      77,
      78,
      84,
      85,
      86,
      88,
      89,
      90,
      96,
      97,
      98,
      105,
      106,
      107,
      113,
      114,
      115,
      121,
      124
    ],
    [
      0,
      1,
      2,
      33,
      34,
      35,
      40,
      41,
      42,
      68,
      69,
      70,
      76,
      77,
      78,
      88,
      89,
      90,
      105,
      106,
      107,
      124
    ],
    [
      0,
      1,
      2,
      33,
      34,
      35,
      40,
      41,
      42,
      72,
      84,
      85,
      86,
      96,
      97,
      98,
      113,
      114,
      115,
      121
    ],
    [
      0,
      1,
      2,
      33,
      34,
      35,
      40,
      41,
      42,
      73,
      74,
      75,
      84,
      85,
      86,
      96,
      97,
      98,
      104,
      113,
      114,
      115,
      121,
      123
    ],
    [
      0,
      1,
      2,
      33,
      34,
      35,
      43,
      44,
      48,
      73,
      74,
      75,
      124
    ],
    [
      0,
      1,
      2,
      33,
      34,
      35,
      43,
      48,
      63,
      91,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      33,
      34,
      35,
      43,
      48,
      72,
      81,
      82,
      83,
      121
    ],
    [
      0,
      1,
      2,
      33,
      34,
      35,
      43,
      48,
      73,
      74,
      75,
      81,
      82,
      83,
      121,
      124
    ],
    [
      0,
      1,
      2,
      33,
      34,
      35,
      43,
      48,
      73,
      74,
      75,
      84,
      85,
      86,
      96,
      97,
      98,
      112,
      120,
      124
    ],
    [
      0,
      1,
      2,
      33,
      34,
      35,
      43,
      48,
      76,
      77,
      78,
      88,
      89,
      90,
      99,
      104,
      113,
      114,
      115,
      123
    ],
    [
      0,
      1,
      2,
      33,
      34,
      35,
      43,
      48,
      91,
      99,
      105,
      106,
      107,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      63,
      93,
      94,
      95,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      68,
      69,
      70,
      93,
      94,
      95,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      72,
      84,
      85,
      86,
      96,
      97,
      98,
      124
    ],
    [
      0,
      1,
      2,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      73,
      74,
      75,
      81,
      82,
      83
    ],
    [
      0,
      1,
      2,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      73,
      74,
      75,
      87,
      100,
      112,
      120
    ],
    [
      0,
      1,
      2,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      76,
      77,
      78,
      88,
      89,
      90,
      101,
      102,
      103,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      79,
      92,
      101,
      102,
      103,
      104,
      113,
      114,
      115,
      123
    ],
    [
      0,
      1,
      2,
      33,
      34,
      35,
      45,
      46,
      47,
      49,
      50,
      51,
      93,
      94,
      95,
      101,
      102,
      103,
      105,
      106,
      107,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      33,
      34,
      35,
      52,
      53,
      54,
      63,
      76,
      77,
      78,
      88,
      89,
      90,
      111,
      125
    ],
    [
      0,
      1,
      2,
      33,
      34,
      35,
      68,
      69,
      70,
      73,
      74,
      75,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      33,
      34,
      35,
      71,
      72,
      81,
      82,
      83,
      105,
      106,
      107,
      116,
      117,
      118
    ],
    [
      0,
      1,
      2,
      33,
      34,
      35,
      72,
      84,
      85,
      86,
      96,
      97,
      98,
      105,
      106,
      107,
      119,
      122
    ],
    [
      0,
      1,
      2,
      33,
      34,
      35,
      73,
      74,
      75,
      84,
      85,
      86,
      96,
      97,
      98,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      33,
      34,
      35,
      73,
      74,
      75,
      105,
      106,
      107,
      112,
      120
    ],
    [
      0,
      1,
      2,
      36,
      37,
      38,
      40,
      41,
      42,
      72,
      84,
      85,
      86,
      113,
      114,
      115,
      123
    ],
    [
      0,
      1,
      2,
      36,
      37,
      38,
      40,
      41,
      42,
      72,
      87,
      96,
      97,
      98,
      116,
      117,
      118,
      121,
      123
    ],
    [
      0,
      1,
      2,
      36,
      37,
      38,
      40,
      41,
      42,
      73,
      74,
      75,
      84,
      85,
      86,
      104,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      36,
      37,
      38,
      40,
      41,
      42,
      73,
      74,
      75,
      87,
      96,
      97,
      98,
      104,
      116,
      117,
      118,
      121
    ],
    [
      0,
      1,
      2,
      36,
      37,
      38,
      40,
      41,
      42,
      76,
      77,
      78,
      84,
      85,
      86,
      105,
      106,
      107,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      36,
      37,
      38,
      40,
      41,
      42,
      76,
      77,
      78,
      87,
      96,
      97,
      98,
      105,
      106,
      107,
      116,
      117,
      118,
      121
    ],
    [
      0,
      1,
      2,
      36,
      37,
      38,
      40,
      41,
      42,
      79,
      87,
      88,
      89,
      90,
      96,
      97,
      98,
      108,
      109,
      110,
      116,
      117,
      118,
      121,
      124
    ],
    [
      0,
      1,
      2,
      39,
      40,
      41,
      42,
      52,
      53,
      54,
      57,
      58,
      59,
      76,
      77,
      78,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      39,
      43,
      57,
      58,
      59,
      72,
      91,
      111,
      123
    ],
    [
      0,
      1,
      2,
      39,
      45,
      46,
      47,
      57,
      58,
      59,
      73,
      74,
      75,
      93,
      94,
      95,
      111,
      123
    ],
    [
      0,
      1,
      2,
      39,
      45,
      46,
      47,
      63,
      64,
      88,
      89,
      90,
      96,
      97,
      98,
      105,
      106,
      107,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      39,
      48,
      57,
      58,
      59,
      72,
      91,
      96,
      97,
      98,
      105,
      106,
      107,
      112,
      122
    ],
    [
      0,
      1,
      2,
      39,
      48,
      57,
      58,
      59,
      76,
      77,
      78,
      84,
      85,
      86,
      111,
      119,
      120,
      123
    ],
    [
      0,
      1,
      2,
      39,
      48,
      65,
      66,
      67,
      72,
      96,
      97,
      98,
      112
    ],
    [
      0,
      1,
      2,
      39,
      49,
      50,
      51,
      64,
      72,
      81,
      82,
      83,
      124
    ],
    [
      0,
      1,
      2,
      39,
      49,
      50,
      51,
      64,
      93,
      94,
      95,
      101,
      102,
      103,
      105,
      106,
      107,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      39,
      57,
      58,
      59,
      64,
      72,
      81,
      82,
      83,
      91,
      101,
      102,
      103
    ],
    [
      0,
      1,
      2,
      39,
      57,
      58,
      59,
      64,
      105,
      106,
      107,
      113,
      114,
      115,
      121,
      124
    ],
    [
      0,
      1,
      2,
      39,
      64,
      72,
      81,
      82,
      83,
      104
    ],
    [
      0,
      1,
      2,
      40,
      41,
      42,
      49,
      50,
      51,
      56,
      72,
      84,
      85,
      86,
      88,
      89,
      90,
      101,
      102,
      103,
      113,
      114,
      115,
      122,
      124
    ],
    [
      0,
      1,
      2,
      40,
      41,
      42,
      49,
      50,
      51,
      56,
      73,
      74,
      75,
      81,
      82,
      83,
      92,
      100,
      104,
      112
    ],
    [
      0,
      1,
      2,
      40,
      41,
      42,
      49,
      50,
      51,
      56,
      73,
      74,
      75,
      84,
      85,
      86,
      92,
      101,
      102,
      103,
      104,
      113,
      114,
      115,
      122
    ],
    [
      0,
      1,
      2,
      40,
      41,
      42,
      52,
      53,
      54,
      57,
      58,
      59,
      65,
      66,
      67,
      72,
      91
    ],
    [
      0,
      1,
      2,
      40,
      41,
      42,
      52,
      53,
      54,
      57,
      58,
      59,
      65,
      66,
      67,
      73,
      74,
      75,
      81,
      82,
      83,
      93,
      94,
      95,
      101,
      102,
      103,
      104,
      112,
      122,
      125
    ],
    [
      0,
      1,
      2,
      40,
      41,
      42,
      52,
      53,
      54,
      57,
      58,
      59,
      65,
      66,
      67,
      76,
      77,
      78,
      100,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      40,
      41,
      42,
      52,
      53,
      54,
      57,
      58,
      59,
      65,
      66,
      67,
      79,
      96,
      97,
      98,
      108,
      109,
      110,
      121
    ],
    [
      0,
      1,
      2,
      40,
      41,
      42,
      52,
      53,
      54,
      57,
      58,
      59,
      72,
      84,
      85,
      86,
      91,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      40,
      41,
      42,
      52,
      53,
      54,
      57,
      58,
      59,
      73,
      74,
      75,
      84,
      85,
      86,
      93,
      94,
      95,
      104,
      113,
      114,
      115,
      125
    ],
    [
      0,
      1,
      2,
      40,
      41,
      42,
      52,
      53,
      54,
      57,
      58,
      59,
      73,
      74,
      75,
      93,
      94,
      95,
      96,
      97,
      98,
      104,
      121,
      125
    ],
    [
      0,
      1,
      2,
      40,
      41,
      42,
      52,
      53,
      54,
      57,
      58,
      59,
      76,
      77,
      78,
      84,
      85,
      86,
      105,
      106,
      107,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      40,
      41,
      42,
      65,
      66,
      67,
      72,
      84,
      85,
      86,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      40,
      41,
      42,
      65,
      66,
      67,
      72,
      96,
      97,
      98,
      121
    ],
    [
      0,
      1,
      2,
      40,
      41,
      42,
      65,
      66,
      67,
      73,
      74,
      75,
      84,
      85,
      86,
      104,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      40,
      41,
      42,
      65,
      66,
      67,
      76,
      77,
      78,
      84,
      85,
      86,
      105,
      106,
      107,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      40,
      41,
      42,
      65,
      66,
      67,
      76,
      77,
      78,
      96,
      97,
      98,
      105,
      106,
      107,
      121
    ],
    [
      0,
      1,
      2,
      40,
      41,
      42,
      65,
      66,
      67,
      88,
      89,
      90,
      96,
      97,
      98,
      121,
      124
    ],
    [
      0,
      1,
      2,
      43,
      52,
      53,
      54,
      56,
      64,
      72,
      80,
      88,
      89,
      90,
      96,
      97,
      98
    ],
    [
      0,
      1,
      2,
      43,
      57,
      58,
      59,
      65,
      66,
      67,
      73,
      74,
      75,
      93,
      94,
      95,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      48,
      56,
      64,
      72,
      88,
      89,
      90,
      104
    ],
    [
      0,
      1,
      2,
      48,
      56,
      64,
      73,
      74,
      75,
      92,
      124
    ],
    [
      0,
      1,
      2,
      48,
      56,
      64,
      91,
      105,
      106,
      107,
      125
    ],
    [
      0,
      1,
      2,
      48,
      56,
      72,
      81,
      82,
      83,
      88,
      89,
      90,
      100,
      104,
      121
    ],
    [
      0,
      1,
      2,
      48,
      56,
      72,
      88,
      89,
      90,
      99,
      104,
      113,
      114,
      115,
      122
    ],
    [
      0,
      1,
      2,
      48,
      56,
      73,
      74,
      75,
      81,
      82,
      83,
      92,
      100,
      121,
      124
    ],
    [
      0,
      1,
      2,
      48,
      56,
      73,
      74,
      75,
      91,
      92,
      105,
      106,
      107,
      124,
      125
    ],
    [
      0,
      1,
      2,
      48,
      57,
      58,
      59,
      72,
      80,
      91,
      99,
      105,
      106,
      107,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      48,
      57,
      58,
      59,
      72,
      81,
      82,
      83,
      91,
      101,
      102,
      103,
      105,
      106,
      107,
      116,
      117,
      118,
      121
    ],
    [
      0,
      1,
      2,
      48,
      57,
      58,
      59,
      73,
      74,
      75,
      81,
      82,
      83,
      93,
      94,
      95,
      101,
      102,
      103,
      108,
      109,
      110,
      116,
      117,
      118,
      121,
      124
    ],
    [
      0,
      1,
      2,
      48,
      57,
      58,
      59,
      73,
      74,
      75,
      93,
      94,
      95,
      96,
      97,
      98,
      108,
      109,
      110,
      112,
      122,
      124
    ],
    [
      0,
      1,
      2,
      48,
      65,
      66,
      67,
      72,
      80
    ],
    [
      0,
      1,
      2,
      48,
      65,
      66,
      67,
      72,
      81,
      82,
      83,
      121
    ],
    [
      0,
      1,
      2,
      48,
      65,
      66,
      67,
      72,
      99,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      48,
      65,
      66,
      67,
      73,
      74,
      75,
      81,
      82,
      83,
      121,
      124
    ],
    [
      0,
      1,
      2,
      48,
      65,
      66,
      67,
      73,
      74,
      75,
      96,
      97,
      98,
      112,
      124
    ],
    [
      0,
      1,
      2,
      48,
      65,
      66,
      67,
      73,
      74,
      75,
      99,
      113,
      114,
      115,
      124
    ],
    [
      0,
      1,
      2,
      48,
      65,
      66,
      67,
      88,
      89,
      90,
      99,
      104,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      48,
      65,
      66,
      67,
      91,
      99,
      105,
      106,
      107,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      48,
      72,
      81,
      82,
      83,
      99,
      113,
      114,
      115,
      121
    ],
    [
      0,
      1,
      2,
      48,
      73,
      74,
      75,
      81,
      82,
      83,
      91,
      99,
      105,
      106,
      107,
      113,
      114,
      115,
      121,
      124
    ],
    [
      0,
      1,
      2,
      48,
      73,
      74,
      75,
      91,
      96,
      97,
      98,
      105,
      106,
      107,
      112,
      124
    ],
    [
      0,
      1,
      2,
      49,
      50,
      51,
      57,
      58,
      59,
      72,
      91,
      92,
      104,
      124,
      125
    ],
    [
      0,
      1,
      2,
      49,
      50,
      51,
      64,
      72,
      80,
      121,
      124
    ],
    [
      0,
      1,
      2,
      49,
      50,
      51,
      64,
      72,
      92,
      104,
      124
    ],
    [
      0,
      1,
      2,
      49,
      50,
      51,
      64,
      72,
      96,
      97,
      98,
      124
    ],
    [
      0,
      1,
      2,
      49,
      50,
      51,
      64,
      72,
      100,
      112,
      124
    ],
    [
      0,
      1,
      2,
      49,
      50,
      51,
      64,
      72,
      101,
      102,
      103,
      113,
      114,
      115,
      124
    ],
    [
      0,
      1,
      2,
      49,
      50,
      51,
      64,
      73,
      74,
      75,
      81,
      82,
      83
    ],
    [
      0,
      1,
      2,
      49,
      50,
      51,
      64,
      73,
      74,
      75,
      96,
      97,
      98
    ],
    [
      0,
      1,
      2,
      49,
      50,
      51,
      64,
      73,
      74,
      75,
      100,
      112
    ],
    [
      0,
      1,
      2,
      49,
      50,
      51,
      64,
      73,
      74,
      75,
      101,
      102,
      103,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      49,
      50,
      51,
      64,
      88,
      89,
      90,
      101,
      102,
      103,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      49,
      50,
      51,
      64,
      92,
      101,
      102,
      103,
      104,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      49,
      50,
      51,
      72,
      81,
      82,
      83,
      92,
      104,
      124
    ],
    [
      0,
      1,
      2,
      49,
      50,
      51,
      72,
      92,
      101,
      102,
      103,
      104,
      113,
      114,
      115,
      124
    ],
    [
      0,
      1,
      2,
      55,
      63,
      68,
      69,
      70,
      79,
      91,
      111,
      124
    ],
    [
      0,
      1,
      2,
      56,
      64,
      72,
      88,
      89,
      90,
      112
    ],
    [
      0,
      1,
      2,
      56,
      64,
      72,
      88,
      89,
      90,
      113,
      114,
      115,
      122
    ],
    [
      0,
      1,
      2,
      56,
      64,
      73,
      74,
      75,
      81,
      82,
      83,
      92,
      100
    ],
    [
      0,
      1,
      2,
      56,
      64,
      73,
      74,
      75,
      92,
      112
    ],
    [
      0,
      1,
      2,
      56,
      64,
      73,
      74,
      75,
      92,
      113,
      114,
      115,
      122
    ],
    [
      0,
      1,
      2,
      56,
      64,
      104,
      112
    ],
    [
      0,
      1,
      2,
      56,
      64,
      104,
      113,
      114,
      115,
      122
    ],
    [
      0,
      1,
      2,
      56,
      72,
      81,
      82,
      83,
      88,
      89,
      90,
      100,
      105,
      106,
      107,
      116,
      117,
      118,
      120,
      125
    ],
    [
      0,
      1,
      2,
      56,
      72,
      81,
      82,
      83,
      88,
      89,
      90,
      100,
      113,
      114,
      115,
      122
    ],
    [
      0,
      1,
      2,
      56,
      73,
      74,
      75,
      92,
      105,
      106,
      107,
      112,
      125
    ],
    [
      0,
      1,
      2,
      57,
      58,
      59,
      64,
      72,
      80,
      91,
      99
    ],
    [
      0,
      1,
      2,
      57,
      58,
      59,
      64,
      72,
      91,
      96,
      97,
      98
    ],
    [
      0,
      1,
      2,
      57,
      58,
      59,
      64,
      72,
      91,
      104,
      125
    ],
    [
      0,
      1,
      2,
      57,
      58,
      59,
      64,
      72,
      91,
      112,
      122
    ],
    [
      0,
      1,
      2,
      57,
      58,
      59,
      64,
      72,
      91,
      113,
      114,
      115,
      121
    ],
    [
      0,
      1,
      2,
      57,
      58,
      59,
      64,
      73,
      74,
      75,
      81,
      82,
      83,
      93,
      94,
      95,
      101,
      102,
      103
    ],
    [
      0,
      1,
      2,
      57,
      58,
      59,
      64,
      73,
      74,
      75,
      93,
      94,
      95,
      96,
      97,
      98
    ],
    [
      0,
      1,
      2,
      57,
      58,
      59,
      64,
      73,
      74,
      75,
      93,
      94,
      95,
      112,
      122
    ],
    [
      0,
      1,
      2,
      57,
      58,
      59,
      64,
      73,
      74,
      75,
      93,
      94,
      95,
      113,
      114,
      115,
      121
    ],
    [
      0,
      1,
      2,
      57,
      58,
      59,
      64,
      88,
      89,
      90,
      113,
      114,
      115,
      121
    ],
    [
      0,
      1,
      2,
      57,
      58,
      59,
      64,
      104,
      113,
      114,
      115,
      121,
      125
    ],
    [
      0,
      1,
      2,
      57,
      58,
      59,
      65,
      66,
      67,
      72,
      91,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      57,
      58,
      59,
      65,
      66,
      67,
      88,
      89,
      90,
      105,
      106,
      107
    ],
    [
      0,
      1,
      2,
      57,
      58,
      59,
      72,
      81,
      82,
      83,
      91,
      101,
      102,
      103,
      104,
      125
    ],
    [
      0,
      1,
      2,
      57,
      58,
      59,
      72,
      91,
      96,
      97,
      98,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      57,
      58,
      59,
      72,
      91,
      104,
      113,
      114,
      115,
      125
    ],
    [
      0,
      1,
      2,
      57,
      58,
      59,
      88,
      89,
      90,
      105,
      106,
      107,
      112,
      122
    ],
    [
      0,
      1,
      2,
      63,
      65,
      66,
      67,
      88,
      89,
      90,
      96,
      97,
      98,
      105,
      106,
      107,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      64,
      72,
      96,
      97,
      98,
      104
    ],
    [
      0,
      1,
      2,
      64,
      72,
      96,
      97,
      98,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      64,
      72,
      104,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      64,
      73,
      74,
      75,
      96,
      97,
      98,
      113,
      114,
      115,
      123,
      125
    ],
    [
      0,
      1,
      2,
      64,
      88,
      89,
      90,
      105,
      106,
      107,
      112
    ],
    [
      0,
      1,
      2,
      65,
      66,
      67,
      72,
      96,
      97,
      98,
      113,
      114,
      115
    ],
    [
      0,
      1,
      2,
      65,
      66,
      67,
      73,
      74,
      75,
      96,
      97,
      98,
      113,
      114,
      115,
      123
    ],
    [
      0,
      1,
      2,
      72,
      96,
      97,
      98,
      104,
      113,
      114,
      115
    ],
    [
      0,
      1,
      3,
      24,
      35,
      36,
      41,
      42,
      43,
      73,
      74,
      76,
      123
    ],
    [
      0,
      1,
      3,
      24,
      35,
      36,
      41,
      42,
      43,
      75,
      77,
      78,
      88,
      104,
      105,
      106,
      124
    ],
    [
      0,
      1,
      3,
      24,
      35,
      59,
      67,
      69,
      70,
      72,
      80,
      104,
      105,
      106,
      112,
      113,
      114
    ],
    [
      0,
      1,
      3,
      24,
      35,
      59,
      67,
      69,
      70,
      89,
      90,
      91,
      115,
      123,
      125
    ],
    [
      0,
      1,
      3,
      24,
      36,
      104,
      105,
      106,
      116,
      124
    ],
    [
      0,
      1,
      3,
      24,
      36,
      108,
      116
    ],
    [
      0,
      1,
      3,
      24,
      40,
      72,
      88
    ],
    [
      0,
      1,
      3,
      24,
      41,
      42,
      43,
      49,
      50,
      52,
      72,
      80,
      88,
      96,
      121,
      124
    ],
    [
      0,
      1,
      3,
      24,
      41,
      42,
      43,
      49,
      50,
      52,
      73,
      74,
      76,
      87,
      116,
      120
    ],
    [
      0,
      1,
      3,
      24,
      41,
      42,
      43,
      49,
      50,
      52,
      75,
      77,
      78,
      92,
      93,
      94,
      104,
      105,
      106
    ],
    [
      0,
      1,
      3,
      24,
      41,
      42,
      43,
      49,
      50,
      52,
      89,
      90,
      91
    ],
    [
      0,
      1,
      3,
      24,
      41,
      42,
      43,
      59,
      67,
      69,
      70,
      73,
      74,
      76,
      95,
      115,
      125
    ],
    [
      0,
      1,
      3,
      24,
      41,
      42,
      43,
      59,
      67,
      69,
      70,
      75,
      77,
      78,
      83,
      85,
      86,
      104,
      105,
      106,
      112,
      113,
      114
    ],
    [
      0,
      1,
      3,
      24,
      41,
      42,
      43,
      64,
      72
    ],
    [
      0,
      1,
      3,
      24,
      41,
      42,
      43,
      64,
      73,
      74,
      76,
      89,
      90,
      91
    ],
    [
      0,
      1,
      3,
      24,
      41,
      42,
      43,
      64,
      75,
      77,
      78,
      104,
      105,
      106
    ],
    [
      0,
      1,
      3,
      24,
      41,
      42,
      43,
      64,
      88,
      109,
      110,
      111,
      124
    ],
    [
      0,
      1,
      3,
      24,
      41,
      42,
      43,
      72,
      97,
      98,
      99
    ],
    [
      0,
      1,
      3,
      24,
      41,
      42,
      43,
      73,
      74,
      76,
      81,
      82,
      84
    ],
    [
      0,
      1,
      3,
      24,
      41,
      42,
      43,
      73,
      74,
      76,
      83,
      85,
      86,
      112,
      113,
      114
    ],
    [
      0,
      1,
      3,
      24,
      41,
      42,
      43,
      73,
      74,
      76,
      96,
      121
    ],
    [
      0,
      1,
      3,
      24,
      41,
      42,
      43,
      73,
      74,
      76,
      97,
      98,
      99
    ],
    [
      0,
      1,
      3,
      24,
      41,
      42,
      43,
      75,
      77,
      78,
      96,
      104,
      105,
      106,
      121
    ],
    [
      0,
      1,
      3,
      24,
      41,
      42,
      43,
      75,
      77,
      78,
      97,
      98,
      99,
      104,
      105,
      106
    ],
    [
      0,
      1,
      3,
      24,
      41,
      42,
      43,
      88,
      97,
      98,
      99,
      124
    ],
    [
      0,
      1,
      3,
      24,
      41,
      42,
      43,
      89,
      90,
      91,
      97,
      98,
      99
    ],
    [
      0,
      1,
      3,
      24,
      47,
      72,
      96,
      112,
      113,
      114
    ],
    [
      0,
      1,
      3,
      24,
      64,
      72,
      80
    ],
    [
      0,
      1,
      3,
      24,
      64,
      72,
      81,
      82,
      84,
      97,
      98,
      99
    ],
    [
      0,
      1,
      3,
      24,
      64,
      72,
      88,
      104,
      105,
      106
    ],
    [
      0,
      1,
      3,
      24,
      64,
      72,
      112,
      113,
      114
    ],
    [
      0,
      1,
      3,
      24,
      64,
      73,
      74,
      76,
      89,
      90,
      91,
      107,
      108,
      123,
      125
    ],
    [
      0,
      1,
      3,
      24,
      64,
      104,
      105,
      106,
      115,
      120
    ],
    [
      0,
      1,
      3,
      24,
      64,
      107,
      115,
      120,
      123
    ],
    [
      0,
      1,
      3,
      24,
      72,
      81,
      82,
      84,
      88
    ],
    [
      0,
      1,
      3,
      24,
      72,
      81,
      82,
      84,
      104,
      105,
      106,
      116
    ],
    [
      0,
      1,
      3,
      24,
      72,
      88,
      97,
      98,
      99
    ],
    [
      0,
      1,
      3,
      24,
      72,
      88,
      112,
      113,
      114
    ],
    [
      0,
      1,
      3,
      24,
      72,
      97,
      98,
      99,
      104,
      105,
      106,
      120,
      122
    ],
    [
      0,
      1,
      3,
      24,
      104,
      105,
      106,
      116,
      120
    ],
    [
      0,
      1,
      3,
      24,
      108,
      116,
      120,
      123
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      35,
      36,
      40,
      72,
      123
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      35,
      104,
      105,
      106,
      115
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      35,
      107,
      115
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      35,
      107,
      117,
      118,
      119,
      121
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      36,
      44,
      45,
      46,
      48,
      72,
      96
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      36,
      44,
      45,
      46,
      48,
      73,
      74,
      76,
      81,
      82,
      84,
      121,
      124
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      40,
      48,
      72
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      40,
      48,
      73,
      74,
      76,
      89,
      90,
      91,
      104,
      105,
      106,
      124
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      40,
      48,
      88
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      40,
      65,
      66,
      68,
      72,
      88,
      116,
      120
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      40,
      65,
      66,
      68,
      73,
      74,
      76,
      81,
      82,
      84,
      104,
      105,
      106,
      112,
      113,
      114
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      40,
      65,
      66,
      68,
      89,
      90,
      91,
      124
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      40,
      72,
      80
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      40,
      72,
      97,
      98,
      99,
      121
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      40,
      73,
      74,
      76,
      96,
      104,
      105,
      106
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      40,
      73,
      74,
      76,
      97,
      98,
      99,
      104,
      105,
      106,
      121
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      40,
      88,
      96
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      40,
      88,
      97,
      98,
      99,
      121
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      41,
      42,
      43,
      73,
      74,
      76,
      89,
      90,
      91
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      41,
      42,
      43,
      73,
      74,
      76,
      96,
      121
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      65,
      66,
      68,
      72,
      88,
      107,
      108,
      123,
      125
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      65,
      66,
      68,
      73,
      74,
      76,
      89,
      90,
      91,
      109,
      110,
      111
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      72,
      81,
      82,
      84,
      97,
      98,
      99
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      72,
      81,
      82,
      84,
      104,
      105,
      106,
      116
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      73,
      74,
      76,
      81,
      82,
      84,
      89,
      90,
      91,
      97,
      98,
      99
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      73,
      74,
      76,
      89,
      90,
      91,
      96
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      73,
      74,
      76,
      89,
      90,
      91,
      112,
      113,
      114
    ],
    [
      0,
      1,
      3,
      25,
      26,
      27,
      107,
      117,
      118,
      119,
      123
    ],
    [
      0,
      1,
      3,
      28,
      29,
      30,
      35,
      41,
      42,
      43,
      75,
      77,
      78,
      88,
      104,
      105,
      106,
      124
    ],
    [
      0,
      1,
      3,
      28,
      29,
      30,
      41,
      42,
      43,
      49,
      50,
      52,
      75,
      77,
      78,
      92,
      93,
      94,
      104,
      105,
      106
    ],
    [
      0,
      1,
      3,
      28,
      29,
      30,
      41,
      42,
      43,
      67,
      69,
      70,
      75,
      77,
      78,
      104,
      105,
      106
    ],
    [
      0,
      1,
      3,
      28,
      29,
      30,
      67,
      69,
      70,
      72,
      104,
      105,
      106
    ],
    [
      0,
      1,
      3,
      28,
      29,
      30,
      72,
      88,
      104,
      105,
      106
    ],
    [
      0,
      1,
      3,
      35,
      41,
      42,
      43,
      72,
      81,
      82,
      84,
      120
    ],
    [
      0,
      1,
      3,
      35,
      41,
      42,
      43,
      73,
      74,
      76,
      81,
      82,
      84,
      120,
      123
    ],
    [
      0,
      1,
      3,
      35,
      41,
      42,
      43,
      73,
      74,
      76,
      83,
      85,
      86,
      96,
      112,
      113,
      114,
      121,
      123
    ],
    [
      0,
      1,
      3,
      36,
      40,
      72,
      80,
      120,
      123
    ],
    [
      0,
      1,
      3,
      36,
      40,
      72,
      81,
      82,
      84,
      112,
      113,
      114,
      123
    ],
    [
      0,
      1,
      3,
      36,
      40,
      72,
      87,
      97,
      98,
      99,
      117,
      118,
      119,
      121,
      123
    ],
    [
      0,
      1,
      3,
      40,
      48,
      72,
      80
    ],
    [
      0,
      1,
      3,
      40,
      48,
      72,
      81,
      82,
      84,
      97,
      98,
      99,
      112,
      113,
      114,
      121
    ],
    [
      0,
      1,
      3,
      40,
      48,
      72,
      88
    ],
    [
      0,
      1,
      3,
      40,
      72,
      81,
      82,
      84,
      88,
      112,
      113,
      114
    ],
    [
      0,
      1,
      3,
      41,
      42,
      43,
      49,
      50,
      52,
      73,
      74,
      76,
      89,
      90,
      91
    ],
    [
      0,
      1,
      3,
      41,
      42,
      43,
      73,
      74,
      76,
      83,
      85,
      86,
      89,
      90,
      91,
      112,
      113,
      114
    ],
    [
      0,
      1,
      3,
      41,
      42,
      43,
      73,
      74,
      76,
      89,
      90,
      91,
      96,
      121
    ],
    [
      0,
      1,
      3,
      72,
      81,
      82,
      84,
      88,
      97,
      98,
      99
    ],
    [
      0,
      1,
      3,
      72,
      81,
      82,
      84,
      88,
      104,
      105,
      106,
      116,
      120
    ],
    [
      0,
      1,
      3,
      72,
      81,
      82,
      84,
      97,
      98,
      99,
      104,
      105,
      106,
      116,
      122
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      24,
      27,
      28,
      31,
      36,
      39,
      40,
      43,
      44,
      47,
      72,
      75,
      84,
      87,
      97,
      98,
      113,
      114,
      117,
      118,
      121,
      123
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      24,
      27,
      28,
      31,
      36,
      39,
      40,
      43,
      44,
      47,
      73,
      74,
      77,
      78,
      81,
      82,
      85,
      86,
      104,
      107,
      112,
      115
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      24,
      27,
      28,
      31,
      36,
      39,
      40,
      43,
      44,
      47,
      88,
      91,
      92,
      95,
      108,
      111
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      24,
      27,
      28,
      31,
      60,
      63,
      88,
      91,
      92,
      95,
      108,
      111
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      24,
      27,
      28,
      31,
      72,
      75,
      80,
      83,
      120,
      123
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      24,
      27,
      28,
      31,
      72,
      75,
      81,
      82,
      85,
      86,
      123
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      24,
      27,
      28,
      31,
      72,
      75,
      96,
      99,
      100,
      103,
      116,
      119,
      123
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      24,
      27,
      28,
      31,
      73,
      74,
      77,
      78,
      96,
      99,
      100,
      103,
      116,
      119
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      24,
      27,
      28,
      31,
      73,
      74,
      77,
      78,
      97,
      98,
      113,
      114,
      117,
      118
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      24,
      27,
      28,
      31,
      88,
      91,
      92,
      95,
      96,
      99,
      100,
      103,
      108,
      111,
      116,
      119
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      24,
      27,
      28,
      31,
      88,
      91,
      92,
      95,
      97,
      98,
      108,
      111,
      113,
      114,
      117,
      118
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      24,
      27,
      28,
      31,
      89,
      90,
      105,
      106,
      109,
      110,
      112,
      115
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      25,
      26,
      36,
      39,
      45,
      46,
      48,
      51,
      73,
      74,
      77,
      78,
      123,
      124
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      25,
      26,
      48,
      51,
      60,
      63,
      68,
      71,
      88,
      91,
      92,
      95,
      105,
      106,
      109,
      110
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      25,
      26,
      48,
      51,
      72,
      75,
      81,
      82,
      85,
      86,
      120,
      121
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      25,
      26,
      48,
      51,
      72,
      75,
      96,
      99,
      100,
      103,
      113,
      114,
      117,
      118
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      25,
      26,
      48,
      51,
      73,
      74,
      77,
      78,
      81,
      82,
      85,
      86,
      120,
      121,
      123,
      124
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      25,
      26,
      48,
      51,
      73,
      74,
      77,
      78,
      96,
      99,
      100,
      103,
      113,
      114,
      117,
      118,
      123,
      124
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      25,
      26,
      48,
      51,
      73,
      74,
      77,
      78,
      97,
      98,
      112,
      115,
      123,
      124
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      25,
      26,
      48,
      51,
      88,
      91,
      92,
      95,
      96,
      99,
      100,
      103,
      105,
      106,
      109,
      110,
      113,
      114,
      117,
      118
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      25,
      26,
      48,
      51,
      88,
      91,
      92,
      95,
      97,
      98,
      105,
      106,
      109,
      110,
      112,
      115
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      29,
      30,
      40,
      43,
      44,
      47,
      76,
      79,
      105,
      106,
      109,
      110
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      36,
      39,
      49,
      50,
      53,
      54,
      73,
      74,
      77,
      78
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      40,
      43,
      44,
      47,
      72,
      75,
      81,
      82,
      85,
      86,
      112,
      115
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      40,
      43,
      44,
      47,
      73,
      74,
      77,
      78,
      84,
      87,
      104,
      107,
      113,
      114,
      117,
      118
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      40,
      43,
      44,
      47,
      73,
      74,
      77,
      78,
      96,
      99,
      100,
      103,
      104,
      107
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      40,
      43,
      44,
      47,
      76,
      79,
      84,
      87,
      105,
      106,
      109,
      110,
      113,
      114,
      117,
      118
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      40,
      43,
      44,
      47,
      76,
      79,
      96,
      99,
      100,
      103,
      105,
      106,
      109,
      110
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      40,
      43,
      44,
      47,
      76,
      79,
      97,
      98,
      105,
      106,
      109,
      110,
      121
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      40,
      43,
      44,
      47,
      88,
      91,
      92,
      95,
      97,
      98,
      121
    ],
    [
      0,
      1,
      4,
      5,
      7,
      10,
      12,
      15,
      40,
      43,
      44,
      47,
      89,
      90,
      97,
      98,
      121,
      124
    ],
    [
      0,
      1,
      4,
      5,
      20,
      25,
      26,
      41,
      42,
      88,
      91,
      97,
      98,
      124
    ],
    [
      0,
      1,
      4,
      5,
      20,
      25,
      26,
      60,
      63,
      71,
      109,
      110,
      117,
      118
    ],
    [
      0,
      1,
      4,
      5,
      20,
      28,
      31,
      36,
      39,
      109,
      110,
      120
    ],
    [
      0,
      1,
      4,
      5,
      20,
      36,
      39,
      40,
      43,
      51,
      79,
      89,
      90,
      109,
      110,
      124
    ],
    [
      0,
      1,
      4,
      5,
      20,
      36,
      39,
      44,
      47,
      72,
      87,
      97,
      98,
      104,
      107,
      113,
      114
    ],
    [
      0,
      1,
      4,
      5,
      20,
      36,
      39,
      44,
      47,
      73,
      74,
      77,
      78,
      81,
      82,
      85,
      86,
      109,
      110,
      117,
      118
    ],
    [
      0,
      1,
      4,
      5,
      20,
      41,
      42,
      55,
      60,
      63,
      72,
      93,
      94,
      100,
      103,
      109,
      110,
      122
    ],
    [
      0,
      1,
      4,
      5,
      20,
      41,
      42,
      55,
      60,
      63,
      75,
      83,
      88,
      91,
      96,
      99,
      104,
      107,
      112,
      115,
      121,
      124
    ],
    [
      0,
      1,
      4,
      5,
      20,
      49,
      50,
      53,
      54,
      60,
      63,
      92,
      95,
      104,
      107
    ],
    [
      0,
      1,
      4,
      5,
      20,
      51,
      71,
      89,
      90,
      100,
      103,
      109,
      110,
      113,
      114
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      36,
      39,
      49,
      50,
      53,
      54,
      60,
      63,
      72,
      93,
      94,
      105,
      106,
      124
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      36,
      39,
      49,
      50,
      53,
      54,
      60,
      63,
      73,
      74,
      77,
      78,
      108,
      111
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      36,
      39,
      55,
      72,
      80,
      108,
      111,
      116,
      119
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      36,
      39,
      104,
      107,
      113,
      114,
      121
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      36,
      39,
      104,
      107,
      116,
      119
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      36,
      39,
      104,
      107,
      120
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      36,
      39,
      105,
      106,
      116,
      119,
      124
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      36,
      39,
      108,
      111,
      120
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      36,
      39,
      120,
      123
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      37,
      38,
      45,
      46,
      72,
      87,
      96,
      99,
      112,
      115
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      40,
      43,
      51,
      67,
      73,
      74,
      77,
      78,
      97,
      98,
      104,
      107,
      121
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      41,
      42,
      72,
      96,
      99,
      121
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      41,
      42,
      73,
      74,
      77,
      78,
      83,
      105,
      106,
      112,
      115
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      41,
      42,
      73,
      74,
      77,
      78,
      96,
      99,
      105,
      106,
      121
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      41,
      42,
      73,
      74,
      77,
      78,
      97,
      98,
      105,
      106
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      41,
      42,
      75,
      83,
      104,
      107,
      112,
      115
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      41,
      42,
      75,
      88,
      91,
      104,
      107,
      124
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      41,
      42,
      75,
      96,
      99,
      104,
      107,
      121
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      41,
      42,
      75,
      97,
      98,
      104,
      107
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      41,
      42,
      88,
      91,
      96,
      99,
      121,
      124
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      41,
      42,
      88,
      91,
      97,
      98,
      124
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      49,
      50,
      53,
      54,
      61,
      62,
      71,
      72,
      92,
      95,
      104,
      107,
      124
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      49,
      50,
      53,
      54,
      67,
      72,
      96,
      99,
      124
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      49,
      50,
      53,
      54,
      67,
      76,
      92,
      95,
      104,
      107,
      116,
      119
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      49,
      50,
      53,
      54,
      67,
      89,
      90,
      97,
      98
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      49,
      50,
      53,
      54,
      72,
      80,
      121,
      124
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      49,
      50,
      53,
      54,
      72,
      81,
      82,
      85,
      86,
      124
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      49,
      50,
      53,
      54,
      72,
      97,
      98,
      124
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      49,
      50,
      53,
      54,
      72,
      100,
      103,
      112,
      115,
      124
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      49,
      50,
      53,
      54,
      73,
      74,
      77,
      78,
      97,
      98
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      49,
      50,
      53,
      54,
      73,
      74,
      77,
      78,
      100,
      103,
      112,
      115
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      49,
      50,
      53,
      54,
      88,
      91,
      96,
      99
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      49,
      50,
      53,
      54,
      88,
      91,
      97,
      98
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      49,
      50,
      53,
      54,
      88,
      91,
      101,
      102,
      113,
      114
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      49,
      50,
      53,
      54,
      89,
      90,
      100,
      103,
      112,
      115
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      49,
      50,
      53,
      54,
      92,
      95,
      100,
      103,
      104,
      107,
      112,
      115
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      49,
      50,
      53,
      54,
      92,
      95,
      101,
      102,
      104,
      107,
      113,
      114
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      60,
      63,
      88,
      91,
      96,
      99,
      104,
      107,
      112,
      115
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      67,
      88,
      91,
      104,
      107
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      72,
      81,
      82,
      85,
      86,
      104,
      107,
      117,
      118
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      72,
      81,
      82,
      85,
      86,
      105,
      106,
      116,
      119
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      72,
      96,
      99,
      104,
      107,
      122
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      72,
      97,
      98,
      104,
      107
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      72,
      97,
      98,
      105,
      106,
      120,
      122
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      72,
      105,
      106,
      112,
      115
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      73,
      74,
      77,
      78,
      96,
      99,
      112,
      115
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      88,
      91,
      97,
      98,
      104,
      107
    ],
    [
      0,
      1,
      4,
      5,
      24,
      27,
      88,
      91,
      104,
      107,
      113,
      114
    ],
    [
      0,
      1,
      4,
      5,
      28,
      31,
      36,
      39,
      45,
      46,
      48,
      79,
      87,
      89,
      90,
      97,
      98,
      104,
      107,
      112,
      115
    ],
    [
      0,
      1,
      4,
      5,
      28,
      31,
      37,
      38,
      44,
      47,
      48,
      61,
      62,
      64,
      73,
      74,
      77,
      78,
      97,
      98,
      112,
      115,
      123,
      124,
      125
    ],
    [
      0,
      1,
      4,
      5,
      28,
      31,
      37,
      38,
      45,
      46,
      64,
      72,
      87,
      96,
      99,
      108,
      111,
      112,
      115
    ],
    [
      0,
      1,
      4,
      5,
      28,
      31,
      37,
      38,
      45,
      46,
      64,
      73,
      74,
      77,
      78,
      81,
      82,
      85,
      86
    ],
    [
      0,
      1,
      4,
      5,
      28,
      31,
      37,
      38,
      45,
      46,
      64,
      75,
      84,
      120,
      124,
      125
    ],
    [
      0,
      1,
      4,
      5,
      28,
      31,
      37,
      38,
      49,
      50,
      53,
      54,
      64,
      92,
      95,
      104,
      107
    ],
    [
      0,
      1,
      4,
      5,
      28,
      31,
      41,
      42,
      68,
      75,
      88,
      91,
      104,
      107,
      124
    ],
    [
      0,
      1,
      4,
      5,
      28,
      31,
      49,
      50,
      53,
      54,
      61,
      62,
      72,
      87,
      92,
      95,
      104,
      107,
      120,
      124
    ],
    [
      0,
      1,
      4,
      5,
      28,
      31,
      49,
      50,
      53,
      54,
      61,
      62,
      73,
      74,
      77,
      78,
      81,
      82,
      85,
      86,
      109,
      110,
      117,
      118
    ],
    [
      0,
      1,
      4,
      5,
      36,
      39,
      40,
      43,
      60,
      63,
      65,
      66,
      69,
      70,
      88,
      91,
      108,
      111
    ],
    [
      0,
      1,
      4,
      5,
      36,
      39,
      40,
      43,
      71,
      73,
      74,
      77,
      78,
      96,
      99,
      104,
      107,
      116,
      119
    ],
    [
      0,
      1,
      4,
      5,
      36,
      39,
      40,
      43,
      71,
      76,
      87,
      97,
      98,
      105,
      106,
      117,
      118,
      121
    ],
    [
      0,
      1,
      4,
      5,
      36,
      39,
      40,
      43,
      72,
      81,
      82,
      85,
      86,
      112,
      115,
      123
    ],
    [
      0,
      1,
      4,
      5,
      36,
      39,
      40,
      43,
      73,
      74,
      77,
      78,
      87,
      97,
      98,
      104,
      107,
      117,
      118,
      121
    ],
    [
      0,
      1,
      4,
      5,
      36,
      39,
      40,
      43,
      76,
      84,
      105,
      106,
      113,
      114
    ],
    [
      0,
      1,
      4,
      5,
      36,
      39,
      40,
      43,
      76,
      96,
      99,
      105,
      106,
      116,
      119
    ],
    [
      0,
      1,
      4,
      5,
      36,
      39,
      40,
      43,
      79,
      87,
      89,
      90,
      97,
      98,
      109,
      110,
      117,
      118,
      121,
      124
    ],
    [
      0,
      1,
      4,
      5,
      36,
      39,
      40,
      43,
      79,
      89,
      90,
      96,
      99,
      109,
      110,
      116,
      119,
      124
    ],
    [
      0,
      1,
      4,
      5,
      36,
      39,
      44,
      47,
      65,
      66,
      69,
      70,
      72,
      87,
      97,
      98,
      113,
      114
    ],
    [
      0,
      1,
      4,
      5,
      40,
      43,
      51,
      65,
      66,
      69,
      70,
      76,
      84,
      92,
      95,
      100,
      103,
      105,
      106,
      113,
      114
    ],
    [
      0,
      1,
      4,
      5,
      40,
      43,
      65,
      66,
      69,
      70,
      72,
      81,
      82,
      85,
      86,
      112,
      115
    ],
    [
      0,
      1,
      4,
      5,
      40,
      43,
      65,
      66,
      69,
      70,
      72,
      97,
      98,
      121
    ],
    [
      0,
      1,
      4,
      5,
      40,
      43,
      65,
      66,
      69,
      70,
      73,
      74,
      77,
      78,
      81,
      82,
      85,
      86,
      104,
      107,
      112,
      115
    ],
    [
      0,
      1,
      4,
      5,
      40,
      43,
      65,
      66,
      69,
      70,
      73,
      74,
      77,
      78,
      84,
      104,
      107,
      113,
      114
    ],
    [
      0,
      1,
      4,
      5,
      40,
      43,
      65,
      66,
      69,
      70,
      73,
      74,
      77,
      78,
      97,
      98,
      104,
      107,
      121
    ],
    [
      0,
      1,
      4,
      5,
      40,
      43,
      65,
      66,
      69,
      70,
      76,
      89,
      90,
      105,
      106,
      124
    ],
    [
      0,
      1,
      4,
      5,
      40,
      43,
      65,
      66,
      69,
      70,
      76,
      96,
      99,
      105,
      106
    ],
    [
      0,
      1,
      4,
      5,
      40,
      43,
      65,
      66,
      69,
      70,
      88,
      91,
      97,
      98,
      121
    ],
    [
      0,
      1,
      4,
      5,
      40,
      43,
      65,
      66,
      69,
      70,
      89,
      90,
      97,
      98,
      121,
      124
    ],
    [
      0,
      1,
      4,
      5,
      40,
      43,
      73,
      74,
      77,
      78,
      84,
      97,
      98,
      104,
      107,
      113,
      114,
      121
    ],
    [
      0,
      1,
      4,
      5,
      40,
      43,
      76,
      89,
      90,
      96,
      99,
      105,
      106,
      124
    ],
    [
      0,
      1,
      4,
      5,
      44,
      47,
      60,
      63,
      64,
      88,
      91,
      96,
      99,
      104,
      107,
      112,
      115
    ],
    [
      0,
      1,
      4,
      5,
      44,
      47,
      61,
      62,
      65,
      66,
      69,
      70,
      79,
      105,
      106,
      117,
      118
    ],
    [
      0,
      1,
      4,
      5,
      44,
      47,
      61,
      62,
      65,
      66,
      69,
      70,
      104,
      107,
      116,
      119,
      121
    ],
    [
      0,
      1,
      4,
      5,
      48,
      65,
      66,
      69,
      70,
      72,
      96,
      99,
      113,
      114
    ],
    [
      0,
      1,
      4,
      5,
      48,
      65,
      66,
      69,
      70,
      73,
      74,
      77,
      78,
      96,
      99,
      113,
      114,
      123,
      124
    ],
    [
      0,
      1,
      4,
      5,
      48,
      65,
      66,
      69,
      70,
      88,
      91,
      96,
      99,
      105,
      106,
      113,
      114
    ],
    [
      0,
      1,
      4,
      5,
      49,
      50,
      53,
      54,
      60,
      63,
      72,
      81,
      82,
      85,
      86,
      93,
      94,
      105,
      106,
      116,
      119,
      124
    ],
    [
      0,
      1,
      4,
      5,
      49,
      50,
      53,
      54,
      60,
      63,
      72,
      93,
      94,
      96,
      99,
      105,
      106,
      124
    ],
    [
      0,
      1,
      4,
      5,
      49,
      50,
      53,
      54,
      60,
      63,
      72,
      93,
      94,
      100,
      103,
      105,
      106,
      112,
      115,
      124
    ],
    [
      0,
      1,
      4,
      5,
      49,
      50,
      53,
      54,
      60,
      63,
      73,
      74,
      77,
      78,
      97,
      98,
      108,
      111,
      122
    ],
    [
      0,
      1,
      4,
      5,
      49,
      50,
      53,
      54,
      60,
      63,
      73,
      74,
      77,
      78,
      100,
      103,
      108,
      111,
      112,
      115
    ],
    [
      0,
      1,
      4,
      5,
      49,
      50,
      53,
      54,
      60,
      63,
      89,
      90,
      97,
      98,
      122,
      125
    ],
    [
      0,
      1,
      4,
      5,
      49,
      50,
      53,
      54,
      60,
      63,
      89,
      90,
      100,
      103,
      112,
      115,
      125
    ],
    [
      0,
      1,
      4,
      5,
      49,
      50,
      53,
      54,
      64,
      72,
      96,
      99,
      124,
      125
    ],
    [
      0,
      1,
      4,
      5,
      49,
      50,
      53,
      54,
      64,
      72,
      100,
      103,
      112,
      115,
      124,
      125
    ],
    [
      0,
      1,
      4,
      5,
      49,
      50,
      53,
      54,
      64,
      73,
      74,
      77,
      78,
      96,
      99
    ],
    [
      0,
      1,
      4,
      5,
      49,
      50,
      53,
      54,
      64,
      73,
      74,
      77,
      78,
      100,
      103,
      112,
      115
    ],
    [
      0,
      1,
      4,
      5,
      49,
      50,
      53,
      54,
      64,
      88,
      91,
      96,
      99
    ],
    [
      0,
      1,
      4,
      5,
      49,
      50,
      53,
      54,
      64,
      88,
      91,
      101,
      102,
      113,
      114
    ],
    [
      0,
      1,
      4,
      5,
      49,
      50,
      53,
      54,
      64,
      92,
      95,
      100,
      103,
      104,
      107,
      112,
      115
    ],
    [
      0,
      1,
      4,
      5,
      60,
      63,
      65,
      66,
      69,
      70,
      104,
      107,
      117,
      118,
      121
    ],
    [
      0,
      1,
      4,
      5,
      60,
      63,
      65,
      66,
      69,
      70,
      104,
      107,
      122
    ],
    [
      0,
      1,
      4,
      5,
      60,
      63,
      65,
      66,
      69,
      70,
      105,
      106,
      113,
      114
    ],
    [
      0,
      1,
      4,
      5,
      60,
      63,
      65,
      66,
      69,
      70,
      105,
      106,
      116,
      119
    ],
    [
      0,
      1,
      4,
      5,
      60,
      63,
      65,
      66,
      69,
      70,
      108,
      111,
      117,
      118,
      121
    ],
    [
      0,
      1,
      4,
      5,
      60,
      63,
      65,
      66,
      69,
      70,
      109,
      110,
      117,
      118,
      121,
      124
    ],
    [
      0,
      1,
      4,
      5,
      64,
      73,
      74,
      77,
      78,
      96,
      99,
      112,
      115
    ],
    [
      0,
      1,
      4,
      5,
      64,
      88,
      91,
      97,
      98,
      104,
      107
    ],
    [
      0,
      1,
      4,
      5,
      64,
      88,
      91,
      104,
      107,
      113,
      114
    ],
    [
      0,
      1,
      4,
      5,
      65,
      66,
      69,
      70,
      73,
      74,
      77,
      78,
      96,
      99,
      112,
      115
    ],
    [
      0,
      1,
      4,
      5,
      65,
      66,
      69,
      70,
      88,
      91,
      97,
      98,
      104,
      107
    ],
    [
      0,
      1,
      4,
      5,
      65,
      66,
      69,
      70,
      88,
      91,
      104,
      107,
      113,
      114
    ],
    [
      0,
      1,
      7,
      10,
      17,
      24,
      28,
      39,
      43,
      47,
      64,
      67,
      72,
      75,
      107,
      123
    ],
    [
      0,
      1,
      7,
      10,
      17,
      25,
      26,
      39,
      45,
      46,
      53,
      54,
      73,
      74,
      81,
      82,
      89,
      90,
      97,
      98,
      107,
      115,
      120,
      123
    ],
    [
      0,
      1,
      7,
      10,
      17,
      25,
      26,
      39,
      45,
      46,
      53,
      54,
      76,
      79,
      85,
      86,
      91,
      95,
      104,
      121
    ],
    [
      0,
      1,
      7,
      10,
      17,
      27,
      31,
      39,
      40,
      44,
      48,
      51,
      76,
      79,
      91,
      95,
      105,
      106,
      109,
      110
    ],
    [
      0,
      1,
      7,
      10,
      17,
      27,
      31,
      48,
      51,
      63,
      68,
      71,
      72,
      75,
      88,
      92,
      97,
      98,
      111,
      112
    ],
    [
      0,
      1,
      7,
      10,
      17,
      27,
      31,
      48,
      51,
      63,
      68,
      71,
      77,
      78,
      93,
      94,
      108,
      115,
      122,
      123
    ],
    [
      0,
      1,
      7,
      10,
      17,
      27,
      31,
      48,
      51,
      63,
      68,
      71,
      91,
      95,
      99,
      103,
      105,
      106,
      109,
      110,
      113,
      114,
      117,
      118
    ],
    [
      0,
      1,
      7,
      10,
      24,
      28,
      35,
      64,
      67,
      72,
      75,
      107,
      123
    ],
    [
      0,
      1,
      7,
      10,
      24,
      28,
      36,
      40,
      44,
      72,
      75,
      88,
      92,
      108,
      123
    ],
    [
      0,
      1,
      7,
      10,
      24,
      28,
      64,
      67,
      72,
      75,
      80,
      83,
      107,
      115,
      120,
      123
    ],
    [
      0,
      1,
      7,
      10,
      24,
      28,
      64,
      67,
      72,
      75,
      81,
      82,
      97,
      98,
      107,
      113,
      114,
      117,
      118,
      123
    ],
    [
      0,
      1,
      7,
      10,
      24,
      28,
      64,
      67,
      72,
      75,
      107,
      112,
      123
    ],
    [
      0,
      1,
      7,
      10,
      24,
      28,
      72,
      75,
      81,
      82,
      88,
      92,
      108,
      123
    ],
    [
      0,
      1,
      7,
      10,
      24,
      28,
      72,
      75,
      88,
      92,
      97,
      98,
      108,
      113,
      114,
      117,
      118,
      123
    ],
    [
      0,
      1,
      7,
      10,
      35,
      40,
      44,
      48,
      51,
      72,
      75
    ],
    [
      0,
      1,
      7,
      10,
      40,
      44,
      48,
      51,
      72,
      75,
      80,
      83
    ],
    [
      0,
      1,
      7,
      10,
      40,
      44,
      48,
      51,
      72,
      75,
      81,
      82,
      97,
      98,
      112,
      121
    ],
    [
      0,
      1,
      7,
      10,
      40,
      44,
      48,
      51,
      72,
      75,
      84,
      87,
      99,
      103,
      113,
      114,
      117,
      118
    ],
    [
      0,
      1,
      7,
      10,
      40,
      44,
      72,
      75,
      84,
      87,
      88,
      92,
      113,
      114,
      117,
      118
    ],
    [
      0,
      1,
      7,
      10,
      40,
      44,
      72,
      75,
      88,
      92,
      97,
      98,
      121
    ],
    [
      0,
      1,
      12,
      13,
      15,
      16,
      25,
      26,
      53,
      54,
      88,
      95,
      97,
      98,
      104,
      111,
      113,
      114
    ],
    [
      0,
      1,
      13,
      16,
      24,
      36,
      45,
      46,
      48,
      72,
      81,
      82,
      99,
      113,
      114,
      121
    ],
    [
      0,
      1,
      13,
      16,
      24,
      48,
      72,
      81,
      82,
      88,
      121
    ],
    [
      0,
      1,
      13,
      16,
      24,
      48,
      72,
      88,
      97,
      98,
      112,
      119
    ],
    [
      0,
      1,
      13,
      16,
      25,
      26,
      65,
      66,
      72,
      81,
      82,
      88,
      104,
      111
    ],
    [
      0,
      1,
      13,
      16,
      25,
      26,
      73,
      74,
      89,
      90,
      96,
      112,
      119
    ],
    [
      0,
      1,
      17,
      24,
      36,
      49,
      50,
      60,
      72,
      81,
      82,
      93,
      94,
      105,
      106,
      116,
      124
    ],
    [
      0,
      1,
      17,
      25,
      26,
      39,
      49,
      50,
      73,
      74,
      89,
      90,
      100,
      112
    ],
    [
      0,
      1,
      17,
      27,
      39,
      43,
      77,
      78,
      87,
      103,
      104,
      121
    ],
    [
      0,
      1,
      17,
      31,
      43,
      52,
      63,
      71,
      77,
      78,
      93,
      94,
      99,
      104
    ],
    [
      0,
      1,
      17,
      65,
      66,
      88,
      97,
      98,
      104,
      113,
      114
    ],
    [
      0,
      1,
      20,
      24,
      35,
      47,
      49,
      50,
      72,
      80,
      92,
      100,
      104,
      112,
      121,
      124
    ],
    [
      0,
      1,
      20,
      24,
      41,
      42,
      64,
      72,
      80,
      109,
      110,
      117,
      118
    ],
    [
      0,
      1,
      20,
      24,
      41,
      42,
      64,
      75,
      85,
      86,
      100,
      104,
      113,
      114
    ],
    [
      0,
      1,
      20,
      24,
      47,
      64,
      72,
      104,
      113,
      114
    ],
    [
      0,
      1,
      20,
      24,
      64,
      72,
      88,
      105,
      106,
      112
    ],
    [
      0,
      1,
      20,
      25,
      26,
      40,
      48,
      73,
      74,
      81,
      82,
      89,
      90,
      97,
      98,
      104,
      112,
      121,
      124
    ],
    [
      0,
      1,
      20,
      25,
      26,
      40,
      65,
      66,
      76,
      89,
      90,
      105,
      106,
      124
    ],
    [
      0,
      1,
      20,
      25,
      26,
      44,
      51,
      65,
      66,
      73,
      74,
      89,
      90,
      109,
      110
    ],
    [
      0,
      1,
      20,
      25,
      26,
      68,
      73,
      74,
      89,
      90,
      105,
      106
    ],
    [
      0,
      1,
      20,
      28,
      41,
      42,
      49,
      50,
      67,
      75,
      92,
      104
    ],
    [
      0,
      1,
      20,
      28,
      47,
      67,
      77,
      78,
      92,
      109,
      110,
      124
    ],
    [
      0,
      1,
      20,
      28,
      69,
      70,
      75,
      83,
      92,
      100,
      109,
      110,
      117,
      118
    ],
    [
      0,
      1,
      24,
      35,
      36,
      41,
      42,
      72,
      85,
      86,
      96,
      113,
      114,
      121
    ],
    [
      0,
      1,
      24,
      35,
      36,
      41,
      42,
      73,
      74,
      87,
      97,
      98,
      115,
      116,
      123
    ],
    [
      0,
      1,
      24,
      35,
      36,
      41,
      42,
      75,
      85,
      86,
      96,
      104,
      113,
      114,
      121
    ],
    [
      0,
      1,
      24,
      35,
      36,
      41,
      42,
      77,
      78,
      85,
      86,
      88,
      96,
      105,
      106,
      113,
      114,
      121,
      124
    ],
    [
      0,
      1,
      24,
      35,
      36,
      41,
      42,
      77,
      78,
      87,
      88,
      97,
      98,
      105,
      106,
      115,
      116,
      124
    ],
    [
      0,
      1,
      24,
      35,
      64,
      72,
      80,
      104,
      112
    ],
    [
      0,
      1,
      24,
      36,
      104,
      116,
      120
    ],
    [
      0,
      1,
      24,
      36,
      105,
      106,
      116,
      120,
      124
    ],
    [
      0,
      1,
      24,
      41,
      42,
      49,
      50,
      72,
      85,
      86,
      88,
      101,
      102,
      113,
      114,
      124
    ],
    [
      0,
      1,
      24,
      41,
      42,
      49,
      50,
      72,
      88,
      97,
      98,
      124
    ],
    [
      0,
      1,
      24,
      41,
      42,
      49,
      50,
      73,
      74,
      83,
      100,
      112
    ],
    [
      0,
      1,
      24,
      41,
      42,
      49,
      50,
      75,
      83,
      92,
      100,
      104,
      112
    ],
    [
      0,
      1,
      24,
      41,
      42,
      49,
      50,
      75,
      85,
      86,
      92,
      101,
      102,
      104,
      113,
      114
    ],
    [
      0,
      1,
      24,
      41,
      42,
      49,
      50,
      77,
      78,
      93,
      94,
      97,
      98,
      105,
      106
    ],
    [
      0,
      1,
      24,
      41,
      42,
      49,
      50,
      89,
      90,
      97,
      98
    ],
    [
      0,
      1,
      24,
      41,
      42,
      64,
      72,
      85,
      86,
      113,
      114
    ],
    [
      0,
      1,
      24,
      41,
      42,
      64,
      73,
      74,
      83,
      89,
      90,
      112
    ],
    [
      0,
      1,
      24,
      41,
      42,
      64,
      73,
      74,
      85,
      86,
      89,
      90,
      113,
      114
    ],
    [
      0,
      1,
      24,
      41,
      42,
      64,
      73,
      74,
      89,
      90,
      96,
      119,
      121
    ],
    [
      0,
      1,
      24,
      41,
      42,
      64,
      75,
      83,
      104,
      112
    ],
    [
      0,
      1,
      24,
      41,
      42,
      64,
      77,
      78,
      96,
      105,
      106,
      119,
      121
    ],
    [
      0,
      1,
      24,
      41,
      42,
      64,
      88,
      96,
      111,
      119,
      121,
      124
    ],
    [
      0,
      1,
      24,
      41,
      42,
      73,
      74,
      83,
      96,
      112,
      121
    ],
    [
      0,
      1,
      24,
      41,
      42,
      75,
      85,
      86,
      88,
      104,
      113,
      114,
      124
    ],
    [
      0,
      1,
      24,
      41,
      42,
      75,
      88,
      97,
      98,
      104,
      124
    ],
    [
      0,
      1,
      24,
      64,
      72,
      81,
      82,
      88,
      97,
      98,
      105,
      106,
      115,
      116,
      120,
      122
    ],
    [
      0,
      1,
      24,
      64,
      72,
      81,
      82,
      97,
      98,
      104
    ],
    [
      0,
      1,
      24,
      64,
      73,
      74,
      81,
      82,
      89,
      90,
      97,
      98,
      107,
      108,
      115,
      116,
      120,
      122,
      123,
      125
    ],
    [
      0,
      1,
      24,
      64,
      73,
      74,
      89,
      90,
      107,
      108,
      112,
      123,
      125
    ],
    [
      0,
      1,
      24,
      72,
      81,
      82,
      88,
      104
    ],
    [
      0,
      1,
      24,
      72,
      81,
      82,
      88,
      113,
      114
    ],
    [
      0,
      1,
      24,
      72,
      81,
      82,
      104,
      113,
      114
    ],
    [
      0,
      1,
      24,
      72,
      88,
      97,
      98,
      104
    ],
    [
      0,
      1,
      24,
      72,
      88,
      104,
      113,
      114
    ],
    [
      0,
      1,
      24,
      72,
      96,
      104,
      113,
      114
    ],
    [
      0,
      1,
      25,
      26,
      35,
      36,
      40,
      72,
      85,
      86,
      96,
      115,
      116,
      123
    ],
    [
      0,
      1,
      25,
      26,
      35,
      105,
      106,
      115,
      120
    ],
    [
      0,
      1,
      25,
      26,
      35,
      107,
      117,
      118,
      121,
      123
    ],
    [
      0,
      1,
      25,
      26,
      40,
      48,
      68,
      76,
      91,
      105,
      106
    ],
    [
      0,
      1,
      25,
      26,
      40,
      48,
      72,
      84,
      99,
      113,
      114
    ],
    [
      0,
      1,
      25,
      26,
      40,
      48,
      73,
      74,
      84,
      89,
      90,
      99,
      104,
      113,
      114,
      124
    ],
    [
      0,
      1,
      25,
      26,
      40,
      48,
      73,
      74,
      89,
      90,
      96,
      104,
      124
    ],
    [
      0,
      1,
      25,
      26,
      40,
      48,
      76,
      91,
      96,
      105,
      106
    ],
    [
      0,
      1,
      25,
      26,
      40,
      48,
      88,
      96
    ],
    [
      0,
      1,
      25,
      26,
      40,
      65,
      66,
      72,
      84,
      88,
      113,
      114
    ],
    [
      0,
      1,
      25,
      26,
      40,
      65,
      66,
      72,
      88,
      97,
      98,
      121
    ],
    [
      0,
      1,
      25,
      26,
      40,
      65,
      66,
      76,
      97,
      98,
      105,
      106,
      121
    ],
    [
      0,
      1,
      25,
      26,
      40,
      65,
      66,
      89,
      90,
      97,
      98,
      121,
      124
    ],
    [
      0,
      1,
      25,
      26,
      40,
      72,
      84,
      97,
      98,
      113,
      114,
      121
    ],
    [
      0,
      1,
      25,
      26,
      40,
      73,
      74,
      84,
      97,
      98,
      104,
      113,
      114,
      121
    ],
    [
      0,
      1,
      25,
      26,
      40,
      76,
      84,
      89,
      90,
      97,
      98,
      105,
      106,
      113,
      114,
      121,
      124
    ],
    [
      0,
      1,
      25,
      26,
      40,
      76,
      89,
      90,
      96,
      105,
      106,
      124
    ],
    [
      0,
      1,
      25,
      26,
      41,
      42,
      73,
      74,
      89,
      90,
      96,
      121
    ],
    [
      0,
      1,
      25,
      26,
      49,
      50,
      60,
      71,
      72,
      81,
      82,
      93,
      94,
      105,
      106,
      116,
      124
    ],
    [
      0,
      1,
      25,
      26,
      49,
      50,
      72,
      81,
      82,
      92,
      104,
      124
    ],
    [
      0,
      1,
      25,
      26,
      49,
      50,
      72,
      81,
      82,
      97,
      98,
      124
    ],
    [
      0,
      1,
      25,
      26,
      49,
      50,
      73,
      74,
      89,
      90,
      101,
      102,
      113,
      114
    ],
    [
      0,
      1,
      25,
      26,
      65,
      66,
      72,
      81,
      82,
      88,
      97,
      98,
      107,
      108,
      117,
      118,
      123,
      125
    ],
    [
      0,
      1,
      25,
      26,
      65,
      66,
      72,
      81,
      82,
      88,
      113,
      114
    ],
    [
      0,
      1,
      25,
      26,
      65,
      66,
      72,
      88,
      107,
      108,
      113,
      114,
      123,
      125
    ],
    [
      0,
      1,
      25,
      26,
      65,
      66,
      73,
      74,
      89,
      90,
      109,
      110,
      112
    ],
    [
      0,
      1,
      25,
      26,
      72,
      81,
      82,
      97,
      98,
      104
    ],
    [
      0,
      1,
      25,
      26,
      72,
      81,
      82,
      97,
      98,
      105,
      106,
      116,
      122
    ],
    [
      0,
      1,
      25,
      26,
      72,
      81,
      82,
      97,
      98,
      113,
      114
    ],
    [
      0,
      1,
      25,
      26,
      73,
      74,
      89,
      90,
      96,
      105,
      106
    ],
    [
      0,
      1,
      25,
      26,
      73,
      74,
      89,
      90,
      105,
      106,
      112
    ],
    [
      0,
      1,
      27,
      40,
      68,
      76,
      84,
      89,
      90,
      97,
      98,
      105,
      106,
      113,
      114,
      121,
      124
    ],
    [
      0,
      1,
      35,
      41,
      42,
      73,
      74,
      83,
      89,
      90,
      107,
      112,
      123
    ],
    [
      0,
      1,
      35,
      41,
      42,
      73,
      74,
      85,
      86,
      89,
      90,
      96,
      107,
      113,
      114,
      121,
      123
    ],
    [
      0,
      1,
      36,
      40,
      72,
      84,
      88,
      108,
      113,
      114,
      123
    ],
    [
      0,
      1,
      36,
      40,
      72,
      87,
      88,
      97,
      98,
      108,
      117,
      118,
      121,
      123
    ],
    [
      0,
      1,
      40,
      48,
      72,
      81,
      82,
      88,
      97,
      98,
      112,
      121
    ],
    [
      0,
      1,
      40,
      72,
      84,
      88,
      97,
      98,
      113,
      114,
      121
    ],
    [
      0,
      1,
      41,
      42,
      49,
      50,
      73,
      74,
      83,
      89,
      90,
      100,
      112
    ],
    [
      0,
      1,
      41,
      42,
      49,
      50,
      73,
      74,
      85,
      86,
      89,
      90,
      101,
      102,
      113,
      114
    ],
    [
      0,
      1,
      72,
      81,
      82,
      88,
      97,
      98,
      104
    ],
    [
      0,
      1,
      72,
      81,
      82,
      88,
      97,
      98,
      113,
      114
    ],
    [
      0,
      1,
      72,
      81,
      82,
      88,
      104,
      113,
      114
    ],
    [
      0,
      1,
      72,
      81,
      82,
      97,
      98,
      104,
      113,
      114
    ],
    [
      0,
      14,
      24,
      41,
      64,
      73,
      85,
      89,
      96,
      113,
      121
    ],
    [
      0,
      14,
      24,
      41,
      64,
      75,
      85,
      96,
      104,
      113,
      121
    ],
    [
      0,
      14,
      24,
      41,
      64,
      77,
      85,
      88,
      96,
      105,
      113,
      121,
      124
    ],
    [
      0,
      24,
      25,
      40,
      41,
      48,
      64,
      74,
      75,
      76,
      77,
      90,
      91,
      104,
      105
    ],
    [
      0,
      24,
      25,
      48,
      65,
      72,
      88,
      89,
      98,
      112
    ],
    [
      0,
      24,
      25,
      48,
      65,
      73,
      98,
      112,
      124
    ],
    [
      0,
      24,
      25,
      48,
      65,
      90,
      91,
      104,
      105
    ],
    [
      0,
      24,
      25,
      48,
      65,
      90,
      98,
      104,
      112
    ],
    [
      0,
      24,
      25,
      48,
      73,
      98,
      99,
      112,
      113,
      124
    ],
    [
      0,
      24,
      25,
      48,
      88,
      89,
      98,
      99,
      112,
      113
    ],
    [
      0,
      24,
      25,
      64,
      65,
      72,
      73,
      88,
      89,
      106,
      107,
      108,
      109,
      112,
      123,
      125
    ],
    [
      0,
      24,
      25,
      64,
      65,
      104,
      105
    ],
    [
      0,
      24,
      25,
      64,
      65,
      104,
      112
    ],
    [
      0,
      24,
      25,
      64,
      72,
      80,
      104,
      112
    ],
    [
      0,
      24,
      25,
      64,
      72,
      104,
      105
    ],
    [
      0,
      24,
      25,
      64,
      72,
      112,
      113
    ],
    [
      0,
      24,
      25,
      64,
      73,
      88,
      89,
      112,
      113
    ],
    [
      0,
      24,
      25,
      64,
      104,
      105,
      114,
      115,
      120
    ],
    [
      0,
      24,
      25,
      72,
      73,
      112,
      113,
      123
    ],
    [
      0,
      24,
      25,
      72,
      96,
      97,
      104,
      105
    ],
    [
      0,
      24,
      25,
      88,
      89,
      106,
      107,
      108,
      109,
      112,
      113
    ],
    [
      0,
      24,
      41,
      48,
      49,
      67,
      75,
      90,
      92,
      104
    ],
    [
      0,
      24,
      41,
      48,
      49,
      72,
      73,
      83,
      88,
      98,
      100,
      112,
      124
    ],
    [
      0,
      24,
      41,
      48,
      49,
      75,
      77,
      90,
      91,
      92,
      93,
      104,
      105
    ],
    [
      0,
      24,
      41,
      48,
      49,
      75,
      83,
      90,
      92,
      98,
      100,
      104,
      112
    ],
    [
      0,
      24,
      41,
      48,
      49,
      75,
      90,
      92,
      97,
      104
    ],
    [
      0,
      24,
      41,
      48,
      67,
      69,
      75,
      77,
      83,
      85,
      90,
      91,
      98,
      99,
      104,
      105,
      112,
      113
    ],
    [
      0,
      24,
      41,
      48,
      72,
      83,
      85,
      98,
      99,
      112,
      113
    ],
    [
      0,
      24,
      41,
      48,
      73,
      83,
      85,
      88,
      98,
      99,
      112,
      113,
      124
    ],
    [
      0,
      24,
      41,
      48,
      75,
      77,
      90,
      91,
      97,
      104,
      105
    ],
    [
      0,
      24,
      41,
      72,
      73,
      83,
      96,
      112,
      121
    ],
    [
      0,
      24,
      41,
      72,
      83,
      85,
      96,
      112,
      113,
      121
    ],
    [
      0,
      24,
      72,
      73,
      88,
      104,
      105
    ],
    [
      0,
      24,
      72,
      73,
      88,
      104,
      113
    ],
    [
      0,
      24,
      72,
      73,
      96,
      104,
      105
    ],
    [
      0,
      24,
      72,
      73,
      96,
      104,
      113
    ],
    [
      0,
      24,
      72,
      73,
      96,
      112,
      113
    ],
    [
      0,
      24,
      72,
      73,
      97,
      104,
      105
    ],
    [
      0,
      24,
      104,
      105,
      114,
      116,
      120
    ],
    [
      0,
      26,
      27,
      28,
      29,
      40,
      66,
      68,
      74,
      76,
      104,
      105
    ],
    [
      0,
      26,
      27,
      28,
      29,
      40,
      74,
      76,
      89,
      104,
      105,
      124
    ],
    [
      0,
      26,
      27,
      28,
      29,
      66,
      67,
      68,
      69,
      104,
      105
    ],
    [
      0,
      26,
      27,
      28,
      29,
      66,
      68,
      72,
      73,
      88,
      104,
      105
    ],
    [
      0,
      26,
      27,
      28,
      29,
      66,
      68,
      89,
      103,
      104,
      105,
      118,
      119
    ],
    [
      0,
      26,
      27,
      40,
      41,
      48,
      74,
      75,
      76,
      77,
      90,
      91,
      104,
      105
    ],
    [
      0,
      26,
      27,
      73,
      88,
      89,
      104,
      105
    ],
    [
      0,
      26,
      28,
      40,
      66,
      74,
      89,
      104,
      124
    ],
    [
      0,
      26,
      49,
      72,
      81,
      92,
      96,
      97,
      104,
      124
    ],
    [
      0,
      30,
      31,
      70,
      72,
      81,
      96,
      97,
      104,
      113
    ],
    [
      0,
      40,
      41,
      48,
      49,
      72,
      73,
      82,
      83,
      88,
      89,
      98,
      100,
      112,
      124
    ],
    [
      0,
      40,
      41,
      48,
      49,
      74,
      75,
      76,
      77,
      90,
      91,
      92,
      93,
      104,
      105
    ],
    [
      0,
      40,
      41,
      48,
      49,
      74,
      75,
      82,
      83,
      90,
      92,
      98,
      100,
      104,
      112
    ],
    [
      0,
      40,
      41,
      48,
      72,
      82,
      83,
      84,
      85,
      98,
      99,
      112,
      113
    ],
    [
      0,
      40,
      41,
      48,
      73,
      82,
      83,
      84,
      85,
      88,
      89,
      98,
      99,
      112,
      113,
      124
    ],
    [
      0,
      40,
      41,
      48,
      74,
      75,
      76,
      77,
      82,
      83,
      84,
      85,
      90,
      91,
      98,
      99,
      104,
      105,
      112,
      113
    ],
    [
      0,
      40,
      41,
      72,
      73,
      82,
      83,
      84,
      85,
      112,
      113
    ],
    [
      0,
      40,
      72,
      73,
      82,
      84,
      88,
      112,
      113
    ],
    [
      0,
      40,
      72,
      73,
      82,
      84,
      97,
      112,
      113,
      121
    ],
    [
      0,
      42,
      43,
      44,
      45,
      50,
      51,
      52,
      53,
      72,
      73,
      88,
      89
    ],
    [
      0,
      72,
      73,
      88,
      89,
      104,
      105
    ],
    [
      0,
      72,
      73,
      88,
      89,
      104,
      113
    ],
    [
      0,
      72,
      73,
      88,
      89,
      112,
      113
    ],
    [
      0,
      72,
      73,
      88,
      97,
      104,
      105
    ],
    [
      0,
      72,
      73,
      96,
      97,
      104,
      105
    ],
    [
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      72,
      73,
      74,
      75,
      76,
      77,
      78,
      79,
      80,
      81,
      82,
      83,
      84,
      85,
      86,
      87
    ],
    [
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      104,
      105,
      106,
      107,
      108,
      109,
      110,
      111,
      120,
      124
    ],
    [
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      64,
      65,
      66,
      67,
      68,
      69,
      70,
      71,
      104,
      105,
      106,
      107,
      108,
      109,
      110,
      111,
      123,
      125
    ],
    [
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      120,
      123
    ],
    [
      24,
      25,
      26,
      27,
      40,
      41,
      42,
      43,
      48,
      64,
      72,
      81,
      82,
      83,
      84,
      85,
      86,
      96,
      97,
      98,
      99
    ],
    [
      24,
      25,
      26,
      27,
      40,
      41,
      42,
      43,
      49,
      50,
      51,
      52,
      53,
      54,
      65,
      66,
      67,
      68,
      69,
      70,
      72,
      81,
      82,
      83,
      84,
      85,
      86,
      88,
      89,
      90,
      91,
      100,
      101,
      102,
      103
    ],
    [
      24,
      25,
      26,
      27,
      40,
      41,
      42,
      43,
      72,
      81,
      82,
      83,
      84,
      85,
      86,
      124
    ],
    [
      24,
      25,
      26,
      27,
      64,
      72,
      104,
      105,
      106,
      107,
      123
    ],
    [
      24,
      25,
      26,
      27,
      64,
      73,
      74,
      75,
      76,
      77,
      78,
      88,
      89,
      90,
      91,
      104,
      105,
      106,
      107,
      123,
      124
    ],
    [
      24,
      25,
      26,
      27,
      64,
      73,
      74,
      75,
      76,
      77,
      78,
      88,
      89,
      90,
      91,
      108,
      109,
      110,
      111,
      125
    ],
    [
      24,
      25,
      26,
      27,
      64,
      79,
      92,
      93,
      94,
      95,
      104,
      105,
      106,
      107,
      123
    ],
    [
      24,
      25,
      26,
      27,
      64,
      79,
      92,
      93,
      94,
      95,
      108,
      109,
      110,
      111,
      125
    ],
    [
      24,
      25,
      26,
      27,
      64,
      104,
      105,
      106,
      107,
      116,
      117,
      118,
      119,
      122,
      123
    ],
    [
      24,
      25,
      26,
      27,
      64,
      108,
      109,
      110,
      111,
      116,
      117,
      118,
      119,
      122,
      125
    ],
    [
      24,
      25,
      26,
      27,
      65,
      66,
      67,
      68,
      69,
      70,
      72,
      88,
      89,
      90,
      91,
      104,
      105,
      106,
      107,
      125
    ],
    [
      24,
      25,
      26,
      27,
      65,
      66,
      67,
      68,
      69,
      70,
      72,
      88,
      89,
      90,
      91,
      108,
      109,
      110,
      111,
      123
    ],
    [
      24,
      25,
      26,
      27,
      65,
      66,
      67,
      68,
      69,
      70,
      73,
      74,
      75,
      76,
      77,
      78,
      87,
      92,
      93,
      94,
      95,
      104,
      105,
      106,
      107,
      116,
      117,
      118,
      119,
      120,
      125
    ],
    [
      24,
      25,
      26,
      27,
      65,
      66,
      67,
      68,
      69,
      70,
      73,
      74,
      75,
      76,
      77,
      78,
      92,
      93,
      94,
      95,
      108,
      109,
      110,
      111,
      123,
      124
    ],
    [
      24,
      25,
      26,
      27,
      65,
      66,
      67,
      68,
      69,
      70,
      108,
      109,
      110,
      111,
      116,
      117,
      118,
      119,
      120,
      123
    ],
    [
      24,
      25,
      26,
      27,
      71,
      72,
      92,
      93,
      94,
      95,
      96,
      97,
      98,
      99,
      108,
      109,
      110,
      111,
      112,
      113,
      114,
      115
    ],
    [
      24,
      25,
      26,
      27,
      71,
      72,
      92,
      93,
      94,
      95,
      104,
      105,
      106,
      107,
      124
    ],
    [
      24,
      25,
      26,
      27,
      71,
      73,
      74,
      75,
      76,
      77,
      78,
      108,
      109,
      110,
      111
    ],
    [
      24,
      25,
      26,
      27,
      71,
      79,
      108,
      109,
      110,
      111
    ],
    [
      24,
      25,
      26,
      27,
      71,
      88,
      89,
      90,
      91,
      108,
      109,
      110,
      111
    ],
    [
      24,
      25,
      26,
      27,
      79,
      88,
      89,
      90,
      91,
      108,
      109,
      110,
      111,
      124
    ],
    [
      24,
      25,
      26,
      28,
      68,
      69,
      70,
      71,
      104,
      112,
      122,
      125
    ],
    [
      24,
      25,
      26,
      28,
      68,
      69,
      70,
      71,
      104,
      113,
      114,
      115,
      116,
      117,
      118,
      125
    ],
    [
      24,
      25,
      26,
      28,
      104,
      113,
      114,
      115,
      116,
      117,
      118,
      123
    ],
    [
      24,
      25,
      26,
      29,
      30,
      31,
      72,
      76,
      77,
      78,
      92,
      104,
      108,
      109,
      110,
      124
    ],
    [
      24,
      25,
      26,
      40,
      41,
      42,
      52,
      53,
      54,
      68,
      69,
      70,
      76,
      77,
      78,
      84,
      85,
      86,
      88,
      89,
      90,
      96,
      97,
      98
    ],
    [
      24,
      25,
      26,
      40,
      41,
      42,
      52,
      53,
      54,
      68,
      69,
      70,
      104,
      111,
      113,
      114,
      115,
      123,
      124,
      125
    ],
    [
      24,
      25,
      26,
      68,
      69,
      70,
      72,
      79,
      91,
      100,
      111,
      112,
      122,
      123,
      124
    ],
    [
      24,
      25,
      26,
      68,
      69,
      70,
      104,
      111,
      116,
      117,
      118,
      123,
      125
    ],
    [
      24,
      25,
      26,
      72,
      79,
      84,
      85,
      86,
      92,
      96,
      97,
      98,
      104,
      116,
      117,
      118,
      123,
      124
    ],
    [
      24,
      25,
      70,
      74,
      75,
      76,
      77,
      88,
      89,
      106,
      107
    ],
    [
      24,
      25,
      70,
      78,
      90,
      91,
      106,
      107
    ],
    [
      24,
      25,
      104,
      105,
      114,
      115,
      116,
      117,
      123
    ],
    [
      24,
      72,
      73,
      74,
      76,
      83,
      85,
      86,
      87,
      88,
      97,
      98,
      99,
      100,
      101,
      102,
      112,
      113,
      114,
      116,
      120,
      124
    ],
    [
      24,
      72,
      73,
      74,
      76,
      88,
      104,
      105,
      106,
      108,
      123
    ],
    [
      24,
      72,
      79,
      92,
      93,
      94,
      104,
      105,
      106,
      123,
      124
    ],
    [
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      52,
      53,
      54,
      55,
      72,
      73,
      74,
      75,
      76,
      77,
      78,
      79,
      88,
      89,
      90,
      91,
      92,
      93,
      94,
      95
    ],
    [
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      52,
      53,
      54,
      55,
      121
    ],
    [
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      72,
      73,
      74,
      75,
      76,
      77,
      78,
      79,
      96,
      97,
      98,
      99,
      100,
      101,
      102,
      103
    ],
    [
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      88,
      89,
      90,
      91,
      92,
      93,
      94,
      95,
      121
    ],
    [
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      121,
      124
    ],
    [
      40,
      41,
      42,
      43,
      48,
      72,
      80
    ],
    [
      40,
      41,
      42,
      43,
      48,
      72,
      124
    ],
    [
      40,
      41,
      42,
      43,
      48,
      73,
      74,
      75,
      76,
      77,
      78,
      88,
      89,
      90,
      91,
      121
    ],
    [
      40,
      41,
      42,
      43,
      48,
      121,
      124
    ],
    [
      40,
      41,
      42,
      43,
      49,
      50,
      51,
      52,
      53,
      54,
      73,
      74,
      75,
      76,
      77,
      78,
      81,
      82,
      83,
      84,
      85,
      86,
      92,
      93,
      94,
      95,
      100,
      101,
      102,
      103
    ],
    [
      40,
      41,
      42,
      43,
      49,
      50,
      51,
      52,
      53,
      54,
      73,
      74,
      75,
      76,
      77,
      78,
      92,
      93,
      94,
      95,
      121
    ],
    [
      40,
      41,
      42,
      44,
      52,
      53,
      54,
      55,
      72,
      73,
      74,
      75,
      84,
      85,
      86,
      87,
      91,
      93,
      94,
      95
    ],
    [
      40,
      41,
      42,
      44,
      52,
      53,
      54,
      55,
      76,
      77,
      78,
      79,
      84,
      85,
      86,
      87
    ],
    [
      40,
      41,
      42,
      44,
      52,
      53,
      54,
      55,
      76,
      77,
      78,
      79,
      121
    ],
    [
      40,
      41,
      42,
      44,
      72,
      73,
      74,
      75,
      84,
      85,
      86,
      87,
      96,
      97,
      98,
      100
    ],
    [
      40,
      41,
      42,
      44,
      76,
      77,
      78,
      79,
      84,
      85,
      86,
      87,
      88,
      89,
      90,
      92,
      96,
      97,
      98,
      100
    ],
    [
      40,
      41,
      42,
      44,
      76,
      77,
      78,
      79,
      88,
      89,
      90,
      92,
      121
    ],
    [
      40,
      41,
      42,
      52,
      53,
      54,
      72,
      84,
      85,
      86,
      91,
      96,
      97,
      98
    ],
    [
      40,
      41,
      42,
      52,
      53,
      54,
      73,
      74,
      75,
      84,
      85,
      86,
      93,
      94,
      95,
      96,
      97,
      98
    ],
    [
      40,
      41,
      42,
      72,
      84,
      85,
      86,
      96,
      97,
      98,
      124
    ],
    [
      40,
      41,
      72,
      73,
      82,
      83,
      84,
      85,
      96,
      97
    ],
    [
      40,
      41,
      72,
      73,
      82,
      83,
      84,
      85,
      124
    ],
    [
      40,
      41,
      72,
      82,
      83,
      84,
      85,
      96,
      97,
      124
    ],
    [
      40,
      72,
      73,
      74,
      76,
      80,
      81,
      82,
      84,
      88,
      96
    ],
    [
      40,
      72,
      73,
      74,
      76,
      88,
      121
    ],
    [
      40,
      72,
      73,
      74,
      76,
      88,
      124
    ],
    [
      40,
      72,
      73,
      74,
      76,
      96,
      121
    ],
    [
      40,
      72,
      73,
      74,
      76,
      96,
      124
    ],
    [
      40,
      72,
      73,
      74,
      84,
      96,
      124
    ],
    [
      72,
      73,
      74,
      75,
      76,
      77,
      78,
      79,
      88,
      89,
      90,
      91,
      92,
      93,
      94,
      95,
      104,
      105,
      106,
      107,
      108,
      109,
      110,
      111,
      123,
      124,
      125
    ]
  ]
}


==> anc/verify/enumeration-records/D5/D5-survivors.json <==
[
  [
    0,
    1,
    4,
    5,
    8,
    9,
    12,
    13
  ],
  [
    0,
    2,
    16,
    17,
    20,
    21,
    24,
    25
  ],
  [
    0,
    4,
    8,
    12,
    16,
    20,
    24,
    28,
    32,
    36
  ],
  [
    0,
    4,
    8,
    13,
    16,
    20,
    25,
    28,
    33,
    37
  ],
  [
    0,
    4,
    9,
    12,
    16,
    21,
    24,
    29,
    32,
    38
  ],
  [
    0,
    4,
    9,
    13,
    16,
    21,
    25,
    29,
    33,
    39
  ],
  [
    0,
    5,
    8,
    12,
    17,
    20,
    24,
    30,
    34,
    36
  ],
  [
    0,
    5,
    8,
    13,
    17,
    20,
    25,
    30,
    35,
    37
  ],
  [
    0,
    5,
    9,
    12,
    17,
    21,
    24,
    31,
    34,
    38
  ],
  [
    0,
    5,
    9,
    13,
    17,
    21,
    25,
    31,
    35,
    39
  ],
  [
    1,
    3,
    18,
    19,
    22,
    23,
    26,
    27
  ],
  [
    1,
    4,
    8,
    12,
    18,
    22,
    26,
    28,
    32,
    36
  ],
  [
    1,
    4,
    8,
    13,
    18,
    22,
    27,
    28,
    33,
    37
  ],
  [
    1,
    4,
    9,
    12,
    18,
    23,
    26,
    29,
    32,
    38
  ],
  [
    1,
    4,
    9,
    13,
    18,
    23,
    27,
    29,
    33,
    39
  ],
  [
    1,
    5,
    8,
    12,
    19,
    22,
    26,
    30,
    34,
    36
  ],
  [
    1,
    5,
    8,
    13,
    19,
    22,
    27,
    30,
    35,
    37
  ],
  [
    1,
    5,
    9,
    12,
    19,
    23,
    26,
    31,
    34,
    38
  ],
  [
    1,
    5,
    9,
    13,
    19,
    23,
    27,
    31,
    35,
    39
  ],
  [
    2,
    3,
    6,
    7,
    10,
    11,
    14,
    15
  ],
  [
    2,
    6,
    10,
    14,
    16,
    20,
    24,
    28,
    32,
    36
  ],
  [
    2,
    6,
    10,
    15,
    16,
    20,
    25,
    28,
    33,
    37
  ],
  [
    2,
    6,
    11,
    14,
    16,
    21,
    24,
    29,
    32,
    38
  ],
  [
    2,
    6,
    11,
    15,
    16,
    21,
    25,
    29,
    33,
    39
  ],
  [
    2,
    7,
    10,
    14,
    17,
    20,
    24,
    30,
    34,
    36
  ],
  [
    2,
    7,
    10,
    15,
    17,
    20,
    25,
    30,
    35,
    37
  ],
  [
    2,
    7,
    11,
    14,
    17,
    21,
    24,
    31,
    34,
    38
  ],
  [
    2,
    7,
    11,
    15,
    17,
    21,
    25,
    31,
    35,
    39
  ],
  [
    3,
    6,
    10,
    14,
    18,
    22,
    26,
    28,
    32,
    36
  ],
  [
    3,
    6,
    10,
    15,
    18,
    22,
    27,
    28,
    33,
    37
  ],
  [
    3,
    6,
    11,
    14,
    18,
    23,
    26,
    29,
    32,
    38
  ],
  [
    3,
    6,
    11,
    15,
    18,
    23,
    27,
    29,
    33,
    39
  ],
  [
    3,
    7,
    10,
    14,
    19,
    22,
    26,
    30,
    34,
    36
  ],
  [
    3,
    7,
    10,
    15,
    19,
    22,
    27,
    30,
    35,
    37
  ],
  [
    3,
    7,
    11,
    14,
    19,
    23,
    26,
    31,
    34,
    38
  ],
  [
    3,
    7,
    11,
    15,
    19,
    23,
    27,
    31,
    35,
    39
  ],
  [
    4,
    6,
    16,
    18,
    28,
    29,
    32,
    33
  ],
  [
    5,
    7,
    17,
    19,
    30,
    31,
    34,
    35
  ],
  [
    8,
    10,
    20,
    22,
    28,
    30,
    36,
    37
  ],
  [
    9,
    11,
    21,
    23,
    29,
    31,
    38,
    39
  ],
  [
    12,
    14,
    24,
    26,
    32,
    34,
    36,
    38
  ],
  [
    13,
    15,
    25,
    27,
    33,
    35,
    37,
    39
  ]
]


==> anc/verify/enumeration-records/D5/D5.json <==
{
  "name": "D5",
  "complete": true,
  "scope": "unrestricted",
  "agrees_paper": true,
  "candidates": 1482,
  "candidate_orbits": 7,
  "survivors": 42,
  "survivor_orbits": 2,
  "extra": [],
  "missing": [],
  "seconds": 0.05541333323344588
}


==> anc/verify/enumeration-records/D5/complete.json <==
{
  "complete": true,
  "scope": "unrestricted",
  "inputs": {
    "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
    "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
    "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
    "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
    "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
    "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
    "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
    "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
    "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
    "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
    "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
    "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
    "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
    "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
    "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
    "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
    "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
    "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
    "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
    "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
    "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
    "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
    "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
    "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
    "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
    "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
    "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
    "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
    "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
    "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
    "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
    "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
    "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
    "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
    "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
    "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
    "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
    "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
    "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
    "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
    "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
    "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
    "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
    "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
    "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
    "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
    "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
    "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
    "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
    "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
    "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
    "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
    "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
    "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
    "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
    "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
    "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
    "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
    "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
    "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
    "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
    "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
    "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
    "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
    "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
    "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
    "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
    "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
    "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
    "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
    "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
    "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
    "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
    "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
    "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
    "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
    "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
    "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
    "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
    "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
    "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
    "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
    "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
    "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
    "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
    "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
    "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
    "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
    "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
    "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
    "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
    "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
    "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
    "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
    "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
    "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
    "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
    "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
    "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
    "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
    "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
    "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
    "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
    "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
    "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
    "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
  },
  "seconds": 0.16932141687721014,
  "results": [
    {
      "name": "D5",
      "complete": true,
      "scope": "unrestricted",
      "agrees_paper": true,
      "candidates": 1482,
      "candidate_orbits": 7,
      "survivors": 42,
      "survivor_orbits": 2,
      "seconds": 0.05541333323344588
    }
  ],
  "outputs": {
    "D5-section-000.json": "7620b57a5c581ec141cbbfb0a23e1a302d9d0813d81e717206bf2f896681f179",
    "D5-section-001.json": "6bfa4e4155df02a2e3ed9040add9f4345c2dd4a5eae36b4463fa9475fd44ec58",
    "D5-section-002.json": "e7e7285031df70772fc248291481f825a6972f5ae6c77169ab14bda2e09ddbf4",
    "D5-section-003.json": "46593e048450c9c3b422219c64be725740f2ea453c3d29caedff202cbd48d4ef",
    "D5-survivors.json": "96f056c0544f16ff2f600acf6dc558547d9c370b23056b504743a008730ca71f",
    "D5.json": "8127a25192b5928e031e7b9ad3b515029cfe1d1e249ae3b42e365bbcd13f2ee5",
    "inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "inventory.json": "0ef9d26e5554ad42173259c3aff18a8a95b8e4e0e8822126ef9324cbd6518be2"
  }
}


==> anc/verify/enumeration-records/D5/inputs.json <==
{
  "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
  "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
  "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
  "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
  "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
  "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
  "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
  "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
  "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
  "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
  "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
  "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
  "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
  "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
  "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
  "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
  "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
  "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
  "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
  "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
  "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
  "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
  "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
  "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
  "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
  "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
  "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
  "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
  "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
  "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
  "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
  "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
  "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
  "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
  "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
  "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
  "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
  "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
  "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
  "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
  "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
  "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
  "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
  "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
  "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
  "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
  "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
  "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
  "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
  "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
  "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
  "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
  "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
  "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
  "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
  "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
  "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
  "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
  "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
  "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
  "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
  "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
  "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
  "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
  "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
  "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
  "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
  "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
  "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
  "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
  "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
  "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
  "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
  "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
  "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
  "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
  "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
  "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
  "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
  "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
  "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
  "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
  "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
  "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
  "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
  "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
  "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
  "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
  "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
  "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
  "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
  "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
  "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
  "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
  "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
  "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
  "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
  "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
  "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
  "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
  "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
  "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
  "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
  "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
  "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
  "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
}


==> anc/verify/enumeration-records/D5/inventory.json <==
{
  "D5": [
    [
      0,
      1,
      4,
      5,
      8,
      9,
      12,
      13
    ],
    [
      0,
      1,
      4,
      5,
      8,
      9,
      24,
      26,
      32,
      34,
      36,
      38
    ],
    [
      0,
      1,
      4,
      5,
      20,
      22,
      24,
      26,
      28,
      30,
      32,
      34
    ],
    [
      0,
      4,
      8,
      12,
      16,
      20,
      24,
      28,
      32,
      36
    ]
  ]
}


==> anc/verify/enumeration-records/E6/E6-survivors.json <==
[
  [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15
  ],
  [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    16,
    17,
    20,
    21,
    24,
    25,
    28,
    29
  ],
  [
    0,
    1,
    2,
    3,
    8,
    9,
    10,
    11,
    16,
    18,
    32,
    33,
    36,
    37,
    40,
    41
  ],
  [
    0,
    1,
    2,
    4,
    8,
    16,
    20,
    24,
    29,
    32,
    36,
    41,
    44,
    49,
    53,
    56
  ],
  [
    0,
    1,
    3,
    5,
    9,
    16,
    20,
    25,
    28,
    32,
    37,
    40,
    45,
    48,
    54,
    57
  ],
  [
    0,
    1,
    4,
    5,
    8,
    9,
    12,
    13,
    20,
    22,
    32,
    34,
    44,
    45,
    48,
    49
  ],
  [
    0,
    2,
    3,
    6,
    10,
    16,
    21,
    24,
    28,
    33,
    36,
    40,
    46,
    50,
    52,
    58
  ],
  [
    0,
    2,
    4,
    6,
    8,
    10,
    12,
    14,
    24,
    26,
    36,
    38,
    44,
    46,
    52,
    53
  ],
  [
    0,
    3,
    5,
    6,
    9,
    10,
    12,
    15,
    28,
    30,
    40,
    42,
    48,
    50,
    52,
    54
  ],
  [
    0,
    4,
    5,
    6,
    12,
    17,
    20,
    24,
    28,
    34,
    38,
    42,
    44,
    48,
    52,
    60
  ],
  [
    0,
    8,
    9,
    10,
    12,
    18,
    22,
    26,
    30,
    32,
    36,
    40,
    44,
    48,
    52,
    64
  ],
  [
    0,
    16,
    20,
    24,
    28,
    32,
    36,
    40,
    44,
    48,
    52,
    56,
    57,
    58,
    60,
    64
  ],
  [
    1,
    2,
    3,
    7,
    11,
    16,
    21,
    25,
    29,
    33,
    37,
    41,
    47,
    51,
    55,
    59
  ],
  [
    1,
    2,
    4,
    7,
    8,
    11,
    13,
    14,
    29,
    31,
    41,
    43,
    49,
    51,
    53,
    55
  ],
  [
    1,
    3,
    5,
    7,
    9,
    11,
    13,
    15,
    25,
    27,
    37,
    39,
    45,
    47,
    54,
    55
  ],
  [
    1,
    4,
    5,
    7,
    13,
    17,
    20,
    25,
    29,
    34,
    39,
    43,
    45,
    49,
    55,
    61
  ],
  [
    1,
    8,
    9,
    11,
    13,
    18,
    22,
    27,
    31,
    32,
    37,
    41,
    45,
    49,
    55,
    65
  ],
  [
    1,
    16,
    20,
    25,
    29,
    32,
    37,
    41,
    45,
    49,
    55,
    56,
    57,
    59,
    61,
    65
  ],
  [
    2,
    3,
    6,
    7,
    10,
    11,
    14,
    15,
    21,
    23,
    33,
    35,
    46,
    47,
    50,
    51
  ],
  [
    2,
    4,
    6,
    7,
    14,
    17,
    21,
    24,
    29,
    35,
    38,
    43,
    46,
    51,
    53,
    62
  ],
  [
    2,
    8,
    10,
    11,
    14,
    18,
    23,
    26,
    31,
    33,
    36,
    41,
    46,
    51,
    53,
    66
  ],
  [
    2,
    16,
    21,
    24,
    29,
    33,
    36,
    41,
    46,
    51,
    53,
    56,
    58,
    59,
    62,
    66
  ],
  [
    3,
    5,
    6,
    7,
    15,
    17,
    21,
    25,
    28,
    35,
    39,
    42,
    47,
    50,
    54,
    63
  ],
  [
    3,
    9,
    10,
    11,
    15,
    18,
    23,
    27,
    30,
    33,
    37,
    40,
    47,
    50,
    54,
    67
  ],
  [
    3,
    16,
    21,
    25,
    28,
    33,
    37,
    40,
    47,
    50,
    54,
    57,
    58,
    59,
    63,
    67
  ],
  [
    4,
    5,
    6,
    7,
    12,
    13,
    14,
    15,
    17,
    19,
    34,
    35,
    38,
    39,
    42,
    43
  ],
  [
    4,
    8,
    12,
    13,
    14,
    19,
    22,
    26,
    31,
    34,
    38,
    43,
    44,
    49,
    53,
    68
  ],
  [
    4,
    17,
    20,
    24,
    29,
    34,
    38,
    43,
    44,
    49,
    53,
    56,
    60,
    61,
    62,
    68
  ],
  [
    5,
    9,
    12,
    13,
    15,
    19,
    22,
    27,
    30,
    34,
    39,
    42,
    45,
    48,
    54,
    69
  ],
  [
    5,
    17,
    20,
    25,
    28,
    34,
    39,
    42,
    45,
    48,
    54,
    57,
    60,
    61,
    63,
    69
  ],
  [
    6,
    10,
    12,
    14,
    15,
    19,
    23,
    26,
    30,
    35,
    38,
    42,
    46,
    50,
    52,
    70
  ],
  [
    6,
    17,
    21,
    24,
    28,
    35,
    38,
    42,
    46,
    50,
    52,
    58,
    60,
    62,
    63,
    70
  ],
  [
    7,
    11,
    13,
    14,
    15,
    19,
    23,
    27,
    31,
    35,
    39,
    43,
    47,
    51,
    55,
    71
  ],
  [
    7,
    17,
    21,
    25,
    29,
    35,
    39,
    43,
    47,
    51,
    55,
    59,
    61,
    62,
    63,
    71
  ],
  [
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    18,
    19,
    22,
    23,
    26,
    27,
    30,
    31
  ],
  [
    8,
    18,
    22,
    26,
    31,
    32,
    36,
    41,
    44,
    49,
    53,
    56,
    64,
    65,
    66,
    68
  ],
  [
    9,
    18,
    22,
    27,
    30,
    32,
    37,
    40,
    45,
    48,
    54,
    57,
    64,
    65,
    67,
    69
  ],
  [
    10,
    18,
    23,
    26,
    30,
    33,
    36,
    40,
    46,
    50,
    52,
    58,
    64,
    66,
    67,
    70
  ],
  [
    11,
    18,
    23,
    27,
    31,
    33,
    37,
    41,
    47,
    51,
    55,
    59,
    65,
    66,
    67,
    71
  ],
  [
    12,
    19,
    22,
    26,
    30,
    34,
    38,
    42,
    44,
    48,
    52,
    60,
    64,
    68,
    69,
    70
  ],
  [
    13,
    19,
    22,
    27,
    31,
    34,
    39,
    43,
    45,
    49,
    55,
    61,
    65,
    68,
    69,
    71
  ],
  [
    14,
    19,
    23,
    26,
    31,
    35,
    38,
    43,
    46,
    51,
    53,
    62,
    66,
    68,
    70,
    71
  ],
  [
    15,
    19,
    23,
    27,
    30,
    35,
    39,
    42,
    47,
    50,
    54,
    63,
    67,
    69,
    70,
    71
  ],
  [
    16,
    17,
    20,
    21,
    24,
    25,
    28,
    29,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63
  ],
  [
    16,
    18,
    32,
    33,
    36,
    37,
    40,
    41,
    56,
    57,
    58,
    59,
    64,
    65,
    66,
    67
  ],
  [
    17,
    19,
    34,
    35,
    38,
    39,
    42,
    43,
    60,
    61,
    62,
    63,
    68,
    69,
    70,
    71
  ],
  [
    18,
    19,
    22,
    23,
    26,
    27,
    30,
    31,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71
  ],
  [
    20,
    22,
    32,
    34,
    44,
    45,
    48,
    49,
    56,
    57,
    60,
    61,
    64,
    65,
    68,
    69
  ],
  [
    21,
    23,
    33,
    35,
    46,
    47,
    50,
    51,
    58,
    59,
    62,
    63,
    66,
    67,
    70,
    71
  ],
  [
    24,
    26,
    36,
    38,
    44,
    46,
    52,
    53,
    56,
    58,
    60,
    62,
    64,
    66,
    68,
    70
  ],
  [
    25,
    27,
    37,
    39,
    45,
    47,
    54,
    55,
    57,
    59,
    61,
    63,
    65,
    67,
    69,
    71
  ],
  [
    28,
    30,
    40,
    42,
    48,
    50,
    52,
    54,
    57,
    58,
    60,
    63,
    64,
    67,
    69,
    70
  ],
  [
    29,
    31,
    41,
    43,
    49,
    51,
    53,
    55,
    56,
    59,
    61,
    62,
    65,
    66,
    68,
    71
  ],
  [
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71
  ]
]


==> anc/verify/enumeration-records/E6/E6.json <==
{
  "name": "E6",
  "complete": true,
  "scope": "unrestricted",
  "agrees_paper": true,
  "candidates": 122670,
  "candidate_orbits": 18,
  "survivors": 54,
  "survivor_orbits": 1,
  "extra": [],
  "missing": [],
  "seconds": 0.5194788752123713
}


==> anc/verify/enumeration-records/E6/complete.json <==
{
  "complete": true,
  "scope": "unrestricted",
  "inputs": {
    "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
    "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
    "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
    "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
    "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
    "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
    "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
    "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
    "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
    "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
    "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
    "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
    "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
    "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
    "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
    "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
    "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
    "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
    "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
    "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
    "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
    "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
    "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
    "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
    "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
    "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
    "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
    "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
    "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
    "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
    "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
    "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
    "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
    "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
    "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
    "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
    "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
    "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
    "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
    "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
    "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
    "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
    "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
    "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
    "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
    "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
    "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
    "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
    "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
    "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
    "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
    "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
    "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
    "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
    "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
    "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
    "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
    "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
    "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
    "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
    "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
    "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
    "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
    "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
    "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
    "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
    "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
    "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
    "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
    "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
    "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
    "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
    "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
    "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
    "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
    "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
    "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
    "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
    "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
    "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
    "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
    "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
    "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
    "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
    "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
    "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
    "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
    "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
    "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
    "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
    "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
    "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
    "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
    "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
    "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
    "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
    "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
    "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
    "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
    "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
    "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
    "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
    "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
    "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
    "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
    "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
  },
  "seconds": 1.206118832807988,
  "results": [
    {
      "name": "E6",
      "complete": true,
      "scope": "unrestricted",
      "agrees_paper": true,
      "candidates": 122670,
      "candidate_orbits": 18,
      "survivors": 54,
      "survivor_orbits": 1,
      "seconds": 0.5194788752123713
    }
  ],
  "outputs": {
    "E6-section-000.json": "f0eedec07abba80060c320b792f0325770c5392d08ffdd7392615538ed7ea978",
    "E6-section-001.json": "79af805253b3e15e9eeea590c1e9c518ba62aa3f529c53a8d4147936c0dbde20",
    "E6-section-002.json": "8b577569c4428f42fd274f1e36662936461c16be9e5df9f71dd3f38d415a67fa",
    "E6-section-003.json": "d1cbfa548f34abda2d8354cbf725696abe23108e234467218ef60453bb84c155",
    "E6-survivors.json": "a2d5f40afaa11e710bf9c43ac5101ef15fe4d97f2b8c3b45ac81f88a87a2b05c",
    "E6.json": "2e6d9e9f1de0dc43f5e9288bbb2c319d462c13f09d23988edbfe18c1dfbc6905",
    "inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "inventory.json": "2b4ef4d21eaa16788c639282904e39c7b0d4c47f506f67dd431e0b4a1c857084"
  }
}


==> anc/verify/enumeration-records/E6/inputs.json <==
{
  "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
  "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
  "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
  "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
  "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
  "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
  "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
  "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
  "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
  "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
  "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
  "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
  "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
  "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
  "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
  "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
  "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
  "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
  "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
  "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
  "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
  "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
  "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
  "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
  "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
  "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
  "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
  "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
  "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
  "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
  "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
  "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
  "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
  "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
  "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
  "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
  "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
  "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
  "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
  "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
  "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
  "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
  "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
  "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
  "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
  "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
  "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
  "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
  "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
  "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
  "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
  "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
  "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
  "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
  "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
  "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
  "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
  "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
  "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
  "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
  "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
  "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
  "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
  "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
  "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
  "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
  "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
  "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
  "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
  "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
  "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
  "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
  "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
  "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
  "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
  "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
  "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
  "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
  "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
  "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
  "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
  "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
  "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
  "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
  "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
  "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
  "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
  "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
  "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
  "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
  "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
  "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
  "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
  "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
  "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
  "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
  "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
  "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
  "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
  "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
  "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
  "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
  "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
  "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
  "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
  "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
}


==> anc/verify/enumeration-records/E6/inventory.json <==
{
  "E6": [
    [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15
    ],
    [
      0,
      1,
      2,
      3,
      12,
      13,
      14,
      15,
      20,
      21,
      24,
      25,
      28,
      29,
      34,
      35,
      38,
      39,
      42,
      43
    ],
    [
      0,
      1,
      2,
      3,
      20,
      21,
      24,
      25,
      28,
      29,
      32,
      33,
      36,
      37,
      40,
      41,
      56,
      57,
      58,
      59
    ],
    [
      0,
      1,
      2,
      12,
      13,
      14,
      21,
      23,
      25,
      27,
      28,
      30,
      33,
      35,
      37,
      39,
      40,
      42
    ]
  ]
}


==> anc/verify/enumeration-records/E7/E7-alternative-verification.json <==
{
  "polytope_ok": true,
  "polytope_report": {
    "facets": 744,
    "ridges": 2968,
    "peaks": 5656,
    "faces": 21730,
    "faces_by_size": {
      "6": 1232,
      "3": 3920,
      "4": 3220,
      "2": 1456,
      "1": 126,
      "5": 3416,
      "10": 1456,
      "8": 840,
      "12": 616,
      "9": 1400,
      "15": 112,
      "7": 3376,
      "13": 560
    },
    "shared_planes": 0,
    "failures": []
  },
  "edges": 1456,
  "contacts": 2016,
  "omitted_contacts": 560,
  "facet_sha256": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
  "inputs": {
    "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
    "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
    "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
    "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
    "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
    "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
    "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
    "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
    "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
    "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
    "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
    "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
    "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
    "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
    "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
    "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
    "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
    "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
    "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
    "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
    "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
    "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
    "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
    "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
    "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
    "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
    "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
    "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
    "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
    "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
    "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
    "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
    "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
    "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
    "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
    "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
    "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
    "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
    "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
    "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
    "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
    "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
    "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
    "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
    "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
    "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
    "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
    "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
    "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
    "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
    "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
    "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
    "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
    "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
    "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
    "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
    "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
    "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
    "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
    "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
    "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
    "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
    "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
    "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
    "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
    "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
    "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
    "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
    "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
    "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
    "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
    "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
    "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
    "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
    "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
    "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
    "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
    "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
    "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
    "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
    "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
    "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
    "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
    "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
    "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
    "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
    "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
    "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
    "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
    "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
    "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
    "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
    "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
    "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
    "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
    "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
    "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
    "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
    "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
    "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
    "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
    "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
    "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
    "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
    "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
    "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
  },
  "source_sha256": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
  "seconds": 27.995297291781753
}


==> anc/verify/enumeration-records/E7/E7-classification.json <==
{
  "alternative_facets": 744,
  "labeled_alternatives": 36,
  "convex_polytopes": 1,
  "total_labeled_polytopes": 37,
  "congruence_types": 2,
  "ambient_group_order": 2903040,
  "alternative_group_order": 80640,
  "alternative_group_generators": [
    [
      1,
      0,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      58,
      59,
      60,
      61,
      94,
      95,
      96,
      97,
      98,
      99,
      100,
      101,
      102,
      103,
      104,
      105,
      106,
      107,
      108,
      109,
      110,
      111,
      112,
      113,
      114,
      115,
      116,
      117,
      118,
      119,
      120,
      121,
      122,
      123,
      124,
      125,
      62,
      63,
      64,
      65,
      66,
      67,
      68,
      69,
      70,
      71,
      72,
      73,
      74,
      75,
      76,
      77,
      78,
      79,
      80,
      81,
      82,
      83,
      84,
      85,
      86,
      87,
      88,
      89,
      90,
      91,
      92,
      93
    ],
    [
      2,
      5,
      0,
      3,
      4,
      1,
      73,
      74,
      113,
      114,
      75,
      72,
      115,
      112,
      76,
      71,
      116,
      111,
      70,
      77,
      110,
      117,
      81,
      82,
      105,
      106,
      83,
      80,
      107,
      104,
      84,
      79,
      108,
      103,
      78,
      85,
      102,
      109,
      60,
      39,
      40,
      59,
      56,
      43,
      44,
      55,
      46,
      53,
      50,
      49,
      48,
      51,
      52,
      47,
      54,
      45,
      42,
      57,
      58,
      41,
      38,
      61,
      69,
      63,
      64,
      65,
      66,
      67,
      68,
      62,
      18,
      15,
      11,
      6,
      7,
      10,
      14,
      19,
      34,
      31,
      27,
      22,
      23,
      26,
      30,
      35,
      101,
      95,
      96,
      97,
      98,
      99,
      100,
      94,
      93,
      87,
      88,
      89,
      90,
      91,
      92,
      86,
      36,
      33,
      29,
      24,
      25,
      28,
      32,
      37,
      20,
      17,
      13,
      8,
      9,
      12,
      16,
      21,
      125,
      119,
      120,
      121,
      122,
      123,
      124,
      118
    ],
    [
      6,
      9,
      0,
      7,
      8,
      1,
      69,
      74,
      113,
      118,
      75,
      68,
      119,
      112,
      76,
      67,
      120,
      111,
      66,
      77,
      110,
      121,
      81,
      86,
      101,
      106,
      87,
      80,
      107,
      100,
      88,
      79,
      108,
      99,
      78,
      89,
      98,
      109,
      60,
      27,
      28,
      59,
      56,
      31,
      32,
      55,
      34,
      53,
      50,
      37,
      36,
      51,
      52,
      35,
      54,
      33,
      30,
      57,
      58,
      29,
      26,
      61,
      73,
      63,
      64,
      65,
      70,
      71,
      72,
      62,
      18,
      15,
      11,
      2,
      3,
      10,
      14,
      19,
      46,
      43,
      39,
      22,
      24,
      38,
      42,
      47,
      105,
      95,
      96,
      97,
      102,
      103,
      104,
      94,
      93,
      83,
      84,
      85,
      90,
      91,
      92,
      82,
      48,
      45,
      41,
      23,
      25,
      40,
      44,
      49,
      20,
      17,
      13,
      4,
      5,
      12,
      16,
      21,
      125,
      115,
      116,
      117,
      122,
      123,
      124,
      114
    ],
    [
      10,
      13,
      0,
      11,
      12,
      1,
      69,
      72,
      115,
      118,
      73,
      68,
      119,
      114,
      76,
      65,
      122,
      111,
      64,
      77,
      110,
      123,
      83,
      86,
      101,
      104,
      87,
      82,
      105,
      100,
      90,
      79,
      108,
      97,
      78,
      91,
      96,
      109,
      60,
      23,
      24,
      59,
      48,
      31,
      32,
      47,
      34,
      45,
      42,
      37,
      36,
      43,
      44,
      35,
      46,
      33,
      30,
      49,
      58,
      25,
      22,
      61,
      75,
      63,
      66,
      67,
      70,
      71,
      74,
      62,
      18,
      15,
      7,
      2,
      3,
      6,
      14,
      19,
      54,
      51,
      40,
      26,
      28,
      38,
      50,
      55,
      107,
      95,
      98,
      99,
      102,
      103,
      106,
      94,
      93,
      81,
      84,
      85,
      88,
      89,
      92,
      80,
      56,
      53,
      41,
      27,
      29,
      39,
      52,
      57,
      20,
      17,
      9,
      4,
      5,
      8,
      16,
      21,
      125,
      113,
      116,
      117,
      120,
      121,
      124,
      112
    ],
    [
      14,
      17,
      0,
      15,
      16,
      1,
      69,
      71,
      116,
      118,
      73,
      67,
      120,
      114,
      75,
      65,
      122,
      112,
      63,
      77,
      110,
      124,
      84,
      86,
      101,
      103,
      88,
      82,
      105,
      99,
      90,
      80,
      107,
      97,
      78,
      92,
      95,
      109,
      56,
      23,
      24,
      55,
      48,
      27,
      28,
      47,
      34,
      41,
      38,
      37,
      36,
      39,
      40,
      35,
      46,
      29,
      26,
      49,
      54,
      25,
      22,
      57,
      76,
      64,
      66,
      68,
      70,
      72,
      74,
      62,
      18,
      11,
      7,
      2,
      3,
      6,
      10,
      19,
      58,
      52,
      44,
      30,
      32,
      42,
      50,
      59,
      108,
      96,
      98,
      100,
      102,
      104,
      106,
      94,
      93,
      81,
      83,
      85,
      87,
      89,
      91,
      79,
      60,
      53,
      45,
      31,
      33,
      43,
      51,
      61,
      20,
      13,
      9,
      4,
      5,
      8,
      12,
      21,
      125,
      113,
      115,
      117,
      119,
      121,
      123,
      111
    ],
    [
      19,
      20,
      0,
      18,
      21,
      1,
      69,
      70,
      117,
      118,
      73,
      66,
      121,
      114,
      75,
      64,
      123,
      112,
      63,
      76,
      111,
      124,
      85,
      86,
      101,
      102,
      89,
      82,
      105,
      98,
      91,
      80,
      107,
      96,
      79,
      92,
      95,
      108,
      53,
      23,
      24,
      50,
      45,
      27,
      28,
      42,
      31,
      41,
      38,
      32,
      33,
      39,
      40,
      30,
      43,
      29,
      26,
      44,
      51,
      25,
      22,
      52,
      77,
      65,
      67,
      68,
      71,
      72,
      74,
      62,
      15,
      11,
      7,
      2,
      3,
      6,
      10,
      14,
      61,
      57,
      49,
      35,
      37,
      47,
      55,
      59,
      109,
      97,
      99,
      100,
      103,
      104,
      106,
      94,
      93,
      81,
      83,
      84,
      87,
      88,
      90,
      78,
      60,
      56,
      48,
      34,
      36,
      46,
      54,
      58,
      17,
      13,
      9,
      4,
      5,
      8,
      12,
      16,
      125,
      113,
      115,
      116,
      119,
      120,
      122,
      110
    ],
    [
      0,
      1,
      5,
      4,
      3,
      2,
      9,
      8,
      7,
      6,
      13,
      12,
      11,
      10,
      17,
      16,
      15,
      14,
      21,
      20,
      19,
      18,
      25,
      24,
      23,
      22,
      29,
      28,
      27,
      26,
      33,
      32,
      31,
      30,
      37,
      36,
      35,
      34,
      41,
      40,
      39,
      38,
      45,
      44,
      43,
      42,
      49,
      48,
      47,
      46,
      53,
      52,
      51,
      50,
      57,
      56,
      55,
      54,
      61,
      60,
      59,
      58,
      93,
      92,
      91,
      90,
      89,
      88,
      87,
      86,
      85,
      84,
      83,
      82,
      81,
      80,
      79,
      78,
      77,
      76,
      75,
      74,
      73,
      72,
      71,
      70,
      69,
      68,
      67,
      66,
      65,
      64,
      63,
      62,
      125,
      124,
      123,
      122,
      121,
      120,
      119,
      118,
      117,
      116,
      115,
      114,
      113,
      112,
      111,
      110,
      109,
      108,
      107,
      106,
      105,
      104,
      103,
      102,
      101,
      100,
      99,
      98,
      97,
      96,
      95,
      94
    ],
    [
      0,
      1,
      6,
      7,
      8,
      9,
      2,
      3,
      4,
      5,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      24,
      23,
      25,
      38,
      39,
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      48,
      49,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      58,
      59,
      60,
      61,
      62,
      63,
      64,
      65,
      70,
      71,
      72,
      73,
      66,
      67,
      68,
      69,
      74,
      75,
      76,
      77,
      78,
      79,
      80,
      81,
      86,
      87,
      88,
      89,
      82,
      83,
      84,
      85,
      90,
      91,
      92,
      93,
      94,
      95,
      96,
      97,
      102,
      103,
      104,
      105,
      98,
      99,
      100,
      101,
      106,
      107,
      108,
      109,
      110,
      111,
      112,
      113,
      118,
      119,
      120,
      121,
      114,
      115,
      116,
      117,
      122,
      123,
      124,
      125
    ],
    [
      0,
      1,
      10,
      11,
      12,
      13,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      26,
      28,
      27,
      29,
      38,
      40,
      39,
      41,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      22,
      23,
      24,
      25,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      42,
      43,
      44,
      45,
      46,
      47,
      48,
      49,
      58,
      59,
      60,
      61,
      62,
      63,
      66,
      67,
      70,
      71,
      74,
      75,
      64,
      65,
      68,
      69,
      72,
      73,
      76,
      77,
      78,
      79,
      82,
      83,
      86,
      87,
      90,
      91,
      80,
      81,
      84,
      85,
      88,
      89,
      92,
      93,
      94,
      95,
      98,
      99,
      102,
      103,
      106,
      107,
      96,
      97,
      100,
      101,
      104,
      105,
      108,
      109,
      110,
      111,
      114,
      115,
      118,
      119,
      122,
      123,
      112,
      113,
      116,
      117,
      120,
      121,
      124,
      125
    ],
    [
      0,
      1,
      14,
      15,
      16,
      17,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      18,
      19,
      20,
      21,
      30,
      32,
      31,
      33,
      42,
      44,
      43,
      45,
      50,
      52,
      51,
      53,
      58,
      59,
      60,
      61,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      34,
      35,
      36,
      37,
      38,
      39,
      40,
      41,
      46,
      47,
      48,
      49,
      54,
      55,
      56,
      57,
      62,
      64,
      66,
      68,
      70,
      72,
      74,
      76,
      63,
      65,
      67,
      69,
      71,
      73,
      75,
      77,
      78,
      80,
      82,
      84,
      86,
      88,
      90,
      92,
      79,
      81,
      83,
      85,
      87,
      89,
      91,
      93,
      94,
      96,
      98,
      100,
      102,
      104,
      106,
      108,
      95,
      97,
      99,
      101,
      103,
      105,
      107,
      109,
      110,
      112,
      114,
      116,
      118,
      120,
      122,
      124,
      111,
      113,
      115,
      117,
      119,
      121,
      123,
      125
    ],
    [
      0,
      1,
      19,
      18,
      21,
      20,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      15,
      14,
      17,
      16,
      35,
      37,
      34,
      36,
      47,
      49,
      46,
      48,
      55,
      57,
      54,
      56,
      61,
      59,
      60,
      58,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      31,
      30,
      33,
      32,
      38,
      39,
      40,
      41,
      43,
      42,
      45,
      44,
      51,
      50,
      53,
      52,
      62,
      65,
      67,
      68,
      71,
      72,
      74,
      77,
      63,
      64,
      66,
      69,
      70,
      73,
      75,
      76,
      79,
      80,
      82,
      85,
      86,
      89,
      91,
      92,
      78,
      81,
      83,
      84,
      87,
      88,
      90,
      93,
      94,
      97,
      99,
      100,
      103,
      104,
      106,
      109,
      95,
      96,
      98,
      101,
      102,
      105,
      107,
      108,
      111,
      112,
      114,
      117,
      118,
      121,
      123,
      124,
      110,
      113,
      115,
      116,
      119,
      120,
      122,
      125
    ],
    [
      0,
      1,
      23,
      22,
      25,
      24,
      2,
      4,
      3,
      5,
      27,
      26,
      29,
      28,
      31,
      30,
      33,
      32,
      35,
      34,
      37,
      36,
      7,
      9,
      6,
      8,
      41,
      40,
      39,
      38,
      45,
      44,
      43,
      42,
      49,
      48,
      47,
      46,
      11,
      10,
      13,
      12,
      15,
      14,
      17,
      16,
      19,
      18,
      21,
      20,
      53,
      52,
      51,
      50,
      57,
      56,
      55,
      54,
      61,
      60,
      59,
      58,
      69,
      68,
      67,
      66,
      85,
      84,
      83,
      82,
      65,
      64,
      63,
      62,
      81,
      80,
      79,
      78,
      77,
      76,
      75,
      74,
      93,
      92,
      91,
      90,
      73,
      72,
      71,
      70,
      89,
      88,
      87,
      86,
      101,
      100,
      99,
      98,
      117,
      116,
      115,
      114,
      97,
      96,
      95,
      94,
      113,
      112,
      111,
      110,
      109,
      108,
      107,
      106,
      125,
      124,
      123,
      122,
      105,
      104,
      103,
      102,
      121,
      120,
      119,
      118
    ],
    [
      0,
      1,
      2,
      4,
      3,
      5,
      23,
      22,
      25,
      24,
      27,
      26,
      29,
      28,
      31,
      30,
      33,
      32,
      35,
      34,
      37,
      36,
      7,
      6,
      9,
      8,
      11,
      10,
      13,
      12,
      15,
      14,
      17,
      16,
      19,
      18,
      21,
      20,
      41,
      40,
      39,
      38,
      45,
      44,
      43,
      42,
      49,
      48,
      47,
      46,
      53,
      52,
      51,
      50,
      57,
      56,
      55,
      54,
      61,
      60,
      59,
      58,
      69,
      68,
      67,
      66,
      65,
      64,
      63,
      62,
      85,
      84,
      83,
      82,
      81,
      80,
      79,
      78,
      77,
      76,
      75,
      74,
      73,
      72,
      71,
      70,
      93,
      92,
      91,
      90,
      89,
      88,
      87,
      86,
      101,
      100,
      99,
      98,
      97,
      96,
      95,
      94,
      117,
      116,
      115,
      114,
      113,
      112,
      111,
      110,
      109,
      108,
      107,
      106,
      105,
      104,
      103,
      102,
      125,
      124,
      123,
      122,
      121,
      120,
      119,
      118
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      10,
      11,
      12,
      13,
      6,
      7,
      8,
      9,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      26,
      27,
      28,
      29,
      22,
      23,
      24,
      25,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      40,
      39,
      41,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      42,
      43,
      44,
      45,
      46,
      47,
      48,
      49,
      58,
      59,
      60,
      61,
      62,
      63,
      66,
      67,
      64,
      65,
      68,
      69,
      70,
      71,
      74,
      75,
      72,
      73,
      76,
      77,
      78,
      79,
      82,
      83,
      80,
      81,
      84,
      85,
      86,
      87,
      90,
      91,
      88,
      89,
      92,
      93,
      94,
      95,
      98,
      99,
      96,
      97,
      100,
      101,
      102,
      103,
      106,
      107,
      104,
      105,
      108,
      109,
      110,
      111,
      114,
      115,
      112,
      113,
      116,
      117,
      118,
      119,
      122,
      123,
      120,
      121,
      124,
      125
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      14,
      15,
      16,
      17,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      18,
      19,
      20,
      21,
      30,
      31,
      32,
      33,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      34,
      35,
      36,
      37,
      42,
      44,
      43,
      45,
      50,
      52,
      51,
      53,
      58,
      59,
      60,
      61,
      38,
      39,
      40,
      41,
      46,
      47,
      48,
      49,
      54,
      55,
      56,
      57,
      62,
      64,
      66,
      68,
      63,
      65,
      67,
      69,
      70,
      72,
      74,
      76,
      71,
      73,
      75,
      77,
      78,
      80,
      82,
      84,
      79,
      81,
      83,
      85,
      86,
      88,
      90,
      92,
      87,
      89,
      91,
      93,
      94,
      96,
      98,
      100,
      95,
      97,
      99,
      101,
      102,
      104,
      106,
      108,
      103,
      105,
      107,
      109,
      110,
      112,
      114,
      116,
      111,
      113,
      115,
      117,
      118,
      120,
      122,
      124,
      119,
      121,
      123,
      125
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      19,
      18,
      21,
      20,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      15,
      14,
      17,
      16,
      35,
      34,
      37,
      36,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      31,
      30,
      33,
      32,
      47,
      49,
      46,
      48,
      55,
      57,
      54,
      56,
      61,
      59,
      60,
      58,
      38,
      39,
      40,
      41,
      43,
      42,
      45,
      44,
      51,
      50,
      53,
      52,
      62,
      65,
      67,
      68,
      63,
      64,
      66,
      69,
      71,
      72,
      74,
      77,
      70,
      73,
      75,
      76,
      79,
      80,
      82,
      85,
      78,
      81,
      83,
      84,
      86,
      89,
      91,
      92,
      87,
      88,
      90,
      93,
      94,
      97,
      99,
      100,
      95,
      96,
      98,
      101,
      103,
      104,
      106,
      109,
      102,
      105,
      107,
      108,
      111,
      112,
      114,
      117,
      110,
      113,
      115,
      116,
      118,
      121,
      123,
      124,
      119,
      120,
      122,
      125
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      14,
      15,
      16,
      17,
      10,
      11,
      12,
      13,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      30,
      31,
      32,
      33,
      26,
      27,
      28,
      29,
      34,
      35,
      36,
      37,
      42,
      43,
      44,
      45,
      38,
      39,
      40,
      41,
      46,
      47,
      48,
      49,
      50,
      52,
      51,
      53,
      58,
      59,
      60,
      61,
      54,
      55,
      56,
      57,
      62,
      64,
      63,
      65,
      66,
      68,
      67,
      69,
      70,
      72,
      71,
      73,
      74,
      76,
      75,
      77,
      78,
      80,
      79,
      81,
      82,
      84,
      83,
      85,
      86,
      88,
      87,
      89,
      90,
      92,
      91,
      93,
      94,
      96,
      95,
      97,
      98,
      100,
      99,
      101,
      102,
      104,
      103,
      105,
      106,
      108,
      107,
      109,
      110,
      112,
      111,
      113,
      114,
      116,
      115,
      117,
      118,
      120,
      119,
      121,
      122,
      124,
      123,
      125
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      19,
      18,
      21,
      20,
      10,
      11,
      12,
      13,
      15,
      14,
      17,
      16,
      22,
      23,
      24,
      25,
      35,
      34,
      37,
      36,
      26,
      27,
      28,
      29,
      31,
      30,
      33,
      32,
      47,
      46,
      49,
      48,
      38,
      39,
      40,
      41,
      43,
      42,
      45,
      44,
      55,
      57,
      54,
      56,
      61,
      59,
      60,
      58,
      51,
      50,
      53,
      52,
      62,
      65,
      63,
      64,
      67,
      68,
      66,
      69,
      71,
      72,
      70,
      73,
      74,
      77,
      75,
      76,
      79,
      80,
      78,
      81,
      82,
      85,
      83,
      84,
      86,
      89,
      87,
      88,
      91,
      92,
      90,
      93,
      94,
      97,
      95,
      96,
      99,
      100,
      98,
      101,
      103,
      104,
      102,
      105,
      106,
      109,
      107,
      108,
      111,
      112,
      110,
      113,
      114,
      117,
      115,
      116,
      118,
      121,
      119,
      120,
      123,
      124,
      122,
      125
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      19,
      18,
      21,
      20,
      15,
      14,
      17,
      16,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      35,
      34,
      37,
      36,
      31,
      30,
      33,
      32,
      38,
      39,
      40,
      41,
      47,
      46,
      49,
      48,
      43,
      42,
      45,
      44,
      55,
      54,
      57,
      56,
      51,
      50,
      53,
      52,
      61,
      59,
      60,
      58,
      62,
      63,
      65,
      64,
      67,
      66,
      68,
      69,
      71,
      70,
      72,
      73,
      74,
      75,
      77,
      76,
      79,
      78,
      80,
      81,
      82,
      83,
      85,
      84,
      86,
      87,
      89,
      88,
      91,
      90,
      92,
      93,
      94,
      95,
      97,
      96,
      99,
      98,
      100,
      101,
      103,
      102,
      104,
      105,
      106,
      107,
      109,
      108,
      111,
      110,
      112,
      113,
      114,
      115,
      117,
      116,
      118,
      119,
      121,
      120,
      123,
      122,
      124,
      125
    ]
  ],
  "image_transporters": [
    [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      58,
      59,
      60,
      61,
      62,
      63,
      64,
      65,
      66,
      67,
      68,
      69,
      70,
      71,
      72,
      73,
      74,
      75,
      76,
      77,
      78,
      79,
      80,
      81,
      82,
      83,
      84,
      85,
      86,
      87,
      88,
      89,
      90,
      91,
      92,
      93,
      94,
      95,
      96,
      97,
      98,
      99,
      100,
      101,
      102,
      103,
      104,
      105,
      106,
      107,
      108,
      109,
      110,
      111,
      112,
      113,
      114,
      115,
      116,
      117,
      118,
      119,
      120,
      121,
      122,
      123,
      124,
      125
    ],
    [
      2,
      5,
      0,
      3,
      4,
      1,
      70,
      77,
      110,
      117,
      71,
      76,
      111,
      116,
      72,
      75,
      112,
      115,
      73,
      74,
      113,
      114,
      78,
      85,
      102,
      109,
      79,
      84,
      103,
      108,
      80,
      83,
      104,
      107,
      81,
      82,
      105,
      106,
      38,
      58,
      61,
      41,
      42,
      54,
      57,
      45,
      46,
      50,
      53,
      49,
      47,
      51,
      52,
      48,
      43,
      55,
      56,
      44,
      39,
      59,
      60,
      40,
      62,
      63,
      64,
      66,
      65,
      67,
      68,
      69,
      6,
      10,
      14,
      18,
      19,
      15,
      11,
      7,
      22,
      26,
      30,
      34,
      35,
      31,
      27,
      23,
      94,
      95,
      96,
      98,
      97,
      99,
      100,
      101,
      86,
      87,
      88,
      90,
      89,
      91,
      92,
      93,
      24,
      28,
      32,
      36,
      37,
      33,
      29,
      25,
      8,
      12,
      16,
      20,
      21,
      17,
      13,
      9,
      118,
      119,
      120,
      122,
      121,
      123,
      124,
      125
    ],
    [
      3,
      4,
      0,
      2,
      5,
      1,
      62,
      69,
      118,
      125,
      63,
      68,
      119,
      124,
      64,
      67,
      120,
      123,
      65,
      66,
      121,
      122,
      86,
      93,
      94,
      101,
      87,
      92,
      95,
      100,
      88,
      91,
      96,
      99,
      89,
      90,
      97,
      98,
      38,
      59,
      60,
      41,
      42,
      55,
      56,
      45,
      47,
      50,
      53,
      48,
      46,
      51,
      52,
      49,
      43,
      54,
      57,
      44,
      39,
      58,
      61,
      40,
      70,
      71,
      72,
      74,
      73,
      75,
      76,
      77,
      6,
      10,
      14,
      19,
      18,
      15,
      11,
      7,
      24,
      28,
      32,
      37,
      36,
      33,
      29,
      25,
      102,
      103,
      104,
      106,
      105,
      107,
      108,
      109,
      78,
      79,
      80,
      82,
      81,
      83,
      84,
      85,
      22,
      26,
      30,
      35,
      34,
      31,
      27,
      23,
      8,
      12,
      16,
      21,
      20,
      17,
      13,
      9,
      110,
      111,
      112,
      114,
      113,
      115,
      116,
      117
    ],
    [
      6,
      9,
      0,
      7,
      8,
      1,
      66,
      77,
      110,
      121,
      67,
      76,
      111,
      120,
      68,
      75,
      112,
      119,
      69,
      74,
      113,
      118,
      78,
      89,
      98,
      109,
      79,
      88,
      99,
      108,
      80,
      87,
      100,
      107,
      81,
      86,
      101,
      106,
      26,
      58,
      61,
      29,
      30,
      54,
      57,
      33,
      34,
      50,
      53,
      37,
      35,
      51,
      52,
      36,
      31,
      55,
      56,
      32,
      27,
      59,
      60,
      28,
      62,
      63,
      64,
      70,
      65,
      71,
      72,
      73,
      2,
      10,
      14,
      18,
      19,
      15,
      11,
      3,
      22,
      38,
      42,
      46,
      47,
      43,
      39,
      24,
      94,
      95,
      96,
      102,
      97,
      103,
      104,
      105,
      82,
      83,
      84,
      90,
      85,
      91,
      92,
      93,
      23,
      40,
      44,
      48,
      49,
      45,
      41,
      25,
      4,
      12,
      16,
      20,
      21,
      17,
      13,
      5,
      114,
      115,
      116,
      122,
      117,
      123,
      124,
      125
    ],
    [
      10,
      13,
      0,
      11,
      12,
      1,
      64,
      77,
      110,
      123,
      65,
      76,
      111,
      122,
      68,
      73,
      114,
      119,
      69,
      72,
      115,
      118,
      78,
      91,
      96,
      109,
      79,
      90,
      97,
      108,
      82,
      87,
      100,
      105,
      83,
      86,
      101,
      104,
      22,
      58,
      61,
      25,
      30,
      46,
      49,
      33,
      34,
      42,
      45,
      37,
      35,
      43,
      44,
      36,
      31,
      47,
      48,
      32,
      23,
      59,
      60,
      24,
      62,
      63,
      66,
      70,
      67,
      71,
      74,
      75,
      2,
      6,
      14,
      18,
      19,
      15,
      7,
      3,
      26,
      38,
      50,
      54,
      55,
      51,
      40,
      28,
      94,
      95,
      98,
      102,
      99,
      103,
      106,
      107,
      80,
      81,
      84,
      88,
      85,
      89,
      92,
      93,
      27,
      39,
      52,
      56,
      57,
      53,
      41,
      29,
      4,
      8,
      16,
      20,
      21,
      17,
      9,
      5,
      112,
      113,
      116,
      120,
      117,
      121,
      124,
      125
    ],
    [
      0,
      1,
      3,
      2,
      5,
      4,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      19,
      18,
      21,
      20,
      24,
      25,
      22,
      23,
      28,
      29,
      26,
      27,
      32,
      33,
      30,
      31,
      37,
      36,
      35,
      34,
      38,
      39,
      40,
      41,
      42,
      43,
      44,
      45,
      47,
      46,
      49,
      48,
      50,
      51,
      52,
      53,
      55,
      54,
      57,
      56,
      59,
      58,
      61,
      60,
      70,
      71,
      72,
      73,
      74,
      75,
      76,
      77,
      62,
      63,
      64,
      65,
      66,
      67,
      68,
      69,
      86,
      87,
      88,
      89,
      90,
      91,
      92,
      93,
      78,
      79,
      80,
      81,
      82,
      83,
      84,
      85,
      102,
      103,
      104,
      105,
      106,
      107,
      108,
      109,
      94,
      95,
      96,
      97,
      98,
      99,
      100,
      101,
      118,
      119,
      120,
      121,
      122,
      123,
      124,
      125,
      110,
      111,
      112,
      113,
      114,
      115,
      116,
      117
    ],
    [
      0,
      1,
      18,
      19,
      20,
      21,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      34,
      36,
      35,
      37,
      46,
      48,
      47,
      49,
      54,
      56,
      55,
      57,
      58,
      60,
      59,
      61,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      38,
      39,
      40,
      41,
      42,
      43,
      44,
      45,
      50,
      51,
      52,
      53,
      63,
      64,
      66,
      69,
      70,
      73,
      75,
      76,
      62,
      65,
      67,
      68,
      71,
      72,
      74,
      77,
      78,
      81,
      83,
      84,
      87,
      88,
      90,
      93,
      79,
      80,
      82,
      85,
      86,
      89,
      91,
      92,
      95,
      96,
      98,
      101,
      102,
      105,
      107,
      108,
      94,
      97,
      99,
      100,
      103,
      104,
      106,
      109,
      110,
      113,
      115,
      116,
      119,
      120,
      122,
      125,
      111,
      112,
      114,
      117,
      118,
      121,
      123,
      124
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      7,
      6,
      9,
      8,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      19,
      18,
      21,
      20,
      23,
      22,
      25,
      24,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      35,
      34,
      37,
      36,
      40,
      41,
      38,
      39,
      44,
      45,
      42,
      43,
      49,
      48,
      47,
      46,
      50,
      51,
      52,
      53,
      55,
      54,
      57,
      56,
      59,
      58,
      61,
      60,
      66,
      67,
      68,
      69,
      62,
      63,
      64,
      65,
      74,
      75,
      76,
      77,
      70,
      71,
      72,
      73,
      82,
      83,
      84,
      85,
      78,
      79,
      80,
      81,
      90,
      91,
      92,
      93,
      86,
      87,
      88,
      89,
      98,
      99,
      100,
      101,
      94,
      95,
      96,
      97,
      106,
      107,
      108,
      109,
      102,
      103,
      104,
      105,
      114,
      115,
      116,
      117,
      110,
      111,
      112,
      113,
      122,
      123,
      124,
      125,
      118,
      119,
      120,
      121
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      11,
      10,
      13,
      12,
      14,
      15,
      16,
      17,
      19,
      18,
      21,
      20,
      22,
      23,
      24,
      25,
      27,
      26,
      29,
      28,
      30,
      31,
      32,
      33,
      35,
      34,
      37,
      36,
      39,
      38,
      41,
      40,
      42,
      43,
      44,
      45,
      47,
      46,
      49,
      48,
      52,
      53,
      50,
      51,
      57,
      56,
      55,
      54,
      59,
      58,
      61,
      60,
      64,
      65,
      62,
      63,
      68,
      69,
      66,
      67,
      72,
      73,
      70,
      71,
      76,
      77,
      74,
      75,
      80,
      81,
      78,
      79,
      84,
      85,
      82,
      83,
      88,
      89,
      86,
      87,
      92,
      93,
      90,
      91,
      96,
      97,
      94,
      95,
      100,
      101,
      98,
      99,
      104,
      105,
      102,
      103,
      108,
      109,
      106,
      107,
      112,
      113,
      110,
      111,
      116,
      117,
      114,
      115,
      120,
      121,
      118,
      119,
      124,
      125,
      122,
      123
    ],
    [
      14,
      17,
      0,
      15,
      16,
      1,
      63,
      77,
      110,
      124,
      65,
      75,
      112,
      122,
      67,
      73,
      114,
      120,
      69,
      71,
      116,
      118,
      78,
      92,
      95,
      109,
      80,
      90,
      97,
      107,
      82,
      88,
      99,
      105,
      84,
      86,
      101,
      103,
      22,
      54,
      57,
      25,
      26,
      46,
      49,
      29,
      34,
      38,
      41,
      37,
      35,
      39,
      40,
      36,
      27,
      47,
      48,
      28,
      23,
      55,
      56,
      24,
      62,
      64,
      66,
      70,
      68,
      72,
      74,
      76,
      2,
      6,
      10,
      18,
      19,
      11,
      7,
      3,
      30,
      42,
      50,
      58,
      59,
      52,
      44,
      32,
      94,
      96,
      98,
      102,
      100,
      104,
      106,
      108,
      79,
      81,
      83,
      87,
      85,
      89,
      91,
      93,
      31,
      43,
      51,
      60,
      61,
      53,
      45,
      33,
      4,
      8,
      12,
      20,
      21,
      13,
      9,
      5,
      111,
      113,
      115,
      119,
      117,
      121,
      123,
      125
    ],
    [
      2,
      5,
      0,
      3,
      4,
      1,
      74,
      73,
      114,
      113,
      75,
      72,
      115,
      112,
      76,
      71,
      116,
      111,
      77,
      70,
      117,
      110,
      82,
      81,
      106,
      105,
      83,
      80,
      107,
      104,
      84,
      79,
      108,
      103,
      85,
      78,
      109,
      102,
      40,
      59,
      60,
      39,
      44,
      55,
      56,
      43,
      49,
      50,
      53,
      46,
      48,
      51,
      52,
      47,
      45,
      54,
      57,
      42,
      41,
      58,
      61,
      38,
      66,
      67,
      68,
      62,
      69,
      63,
      64,
      65,
      7,
      10,
      14,
      19,
      18,
      15,
      11,
      6,
      23,
      26,
      30,
      35,
      34,
      31,
      27,
      22,
      98,
      99,
      100,
      94,
      101,
      95,
      96,
      97,
      90,
      91,
      92,
      86,
      93,
      87,
      88,
      89,
      25,
      28,
      32,
      37,
      36,
      33,
      29,
      24,
      9,
      12,
      16,
      21,
      20,
      17,
      13,
      8,
      122,
      123,
      124,
      118,
      125,
      119,
      120,
      121
    ],
    [
      2,
      5,
      0,
      3,
      4,
      1,
      70,
      77,
      110,
      117,
      73,
      74,
      113,
      114,
      75,
      72,
      115,
      112,
      76,
      71,
      116,
      111,
      78,
      85,
      102,
      109,
      81,
      82,
      105,
      106,
      83,
      80,
      107,
      104,
      84,
      79,
      108,
      103,
      46,
      50,
      53,
      49,
      54,
      42,
      45,
      57,
      58,
      38,
      41,
      61,
      60,
      39,
      40,
      59,
      56,
      43,
      44,
      55,
      48,
      51,
      52,
      47,
      63,
      64,
      66,
      62,
      69,
      65,
      67,
      68,
      18,
      6,
      10,
      14,
      15,
      11,
      7,
      19,
      34,
      22,
      26,
      30,
      31,
      27,
      23,
      35,
      95,
      96,
      98,
      94,
      101,
      97,
      99,
      100,
      87,
      88,
      90,
      86,
      93,
      89,
      91,
      92,
      36,
      24,
      28,
      32,
      33,
      29,
      25,
      37,
      20,
      8,
      12,
      16,
      17,
      13,
      9,
      21,
      119,
      120,
      122,
      118,
      125,
      121,
      123,
      124
    ],
    [
      2,
      5,
      0,
      3,
      4,
      1,
      72,
      75,
      112,
      115,
      73,
      74,
      113,
      114,
      70,
      77,
      110,
      117,
      71,
      76,
      111,
      116,
      80,
      83,
      104,
      107,
      81,
      82,
      105,
      106,
      78,
      85,
      102,
      109,
      79,
      84,
      103,
      108,
      39,
      59,
      60,
      40,
      42,
      57,
      54,
      45,
      47,
      52,
      51,
      48,
      46,
      53,
      50,
      49,
      43,
      56,
      55,
      44,
      38,
      58,
      61,
      41,
      64,
      65,
      62,
      68,
      63,
      69,
      66,
      67,
      6,
      11,
      14,
      19,
      18,
      15,
      10,
      7,
      22,
      27,
      30,
      35,
      34,
      31,
      26,
      23,
      96,
      97,
      94,
      100,
      95,
      101,
      98,
      99,
      88,
      89,
      86,
      92,
      87,
      93,
      90,
      91,
      24,
      29,
      32,
      37,
      36,
      33,
      28,
      25,
      8,
      13,
      16,
      21,
      20,
      17,
      12,
      9,
      120,
      121,
      118,
      124,
      119,
      125,
      122,
      123
    ],
    [
      3,
      4,
      2,
      0,
      1,
      5,
      62,
      69,
      118,
      125,
      63,
      68,
      119,
      124,
      64,
      67,
      120,
      123,
      66,
      65,
      122,
      121,
      94,
      101,
      86,
      93,
      95,
      100,
      87,
      92,
      96,
      99,
      88,
      91,
      98,
      97,
      90,
      89,
      38,
      59,
      60,
      41,
      42,
      55,
      56,
      45,
      50,
      47,
      48,
      53,
      46,
      51,
      52,
      49,
      54,
      43,
      44,
      57,
      58,
      39,
      40,
      61,
      6,
      10,
      14,
      19,
      18,
      15,
      11,
      7,
      70,
      71,
      72,
      74,
      73,
      75,
      76,
      77,
      102,
      103,
      104,
      106,
      105,
      107,
      108,
      109,
      24,
      28,
      32,
      37,
      36,
      33,
      29,
      25,
      22,
      26,
      30,
      35,
      34,
      31,
      27,
      23,
      78,
      79,
      80,
      82,
      81,
      83,
      84,
      85,
      110,
      111,
      112,
      114,
      113,
      115,
      116,
      117,
      8,
      12,
      16,
      21,
      20,
      17,
      13,
      9
    ],
    [
      2,
      5,
      3,
      0,
      1,
      4,
      70,
      77,
      110,
      117,
      71,
      76,
      111,
      116,
      72,
      75,
      112,
      115,
      74,
      73,
      114,
      113,
      102,
      109,
      78,
      85,
      103,
      108,
      79,
      84,
      104,
      107,
      80,
      83,
      106,
      105,
      82,
      81,
      38,
      58,
      61,
      41,
      42,
      54,
      57,
      45,
      50,
      46,
      49,
      53,
      47,
      51,
      52,
      48,
      55,
      43,
      44,
      56,
      59,
      39,
      40,
      60,
      6,
      10,
      14,
      18,
      19,
      15,
      11,
      7,
      62,
      63,
      64,
      66,
      65,
      67,
      68,
      69,
      94,
      95,
      96,
      98,
      97,
      99,
      100,
      101,
      22,
      26,
      30,
      34,
      35,
      31,
      27,
      23,
      24,
      28,
      32,
      36,
      37,
      33,
      29,
      25,
      86,
      87,
      88,
      90,
      89,
      91,
      92,
      93,
      118,
      119,
      120,
      122,
      121,
      123,
      124,
      125,
      8,
      12,
      16,
      20,
      21,
      17,
      13,
      9
    ],
    [
      11,
      12,
      10,
      0,
      1,
      13,
      62,
      75,
      112,
      125,
      63,
      74,
      113,
      124,
      66,
      71,
      116,
      121,
      70,
      67,
      120,
      117,
      94,
      107,
      80,
      93,
      95,
      106,
      81,
      92,
      98,
      103,
      84,
      89,
      102,
      99,
      88,
      85,
      22,
      59,
      60,
      25,
      30,
      47,
      48,
      33,
      42,
      35,
      36,
      45,
      34,
      43,
      44,
      37,
      46,
      31,
      32,
      49,
      58,
      23,
      24,
      61,
      2,
      6,
      14,
      19,
      18,
      15,
      7,
      3,
      64,
      65,
      68,
      72,
      69,
      73,
      76,
      77,
      96,
      97,
      100,
      104,
      101,
      105,
      108,
      109,
      27,
      39,
      52,
      57,
      56,
      53,
      41,
      29,
      26,
      38,
      50,
      55,
      54,
      51,
      40,
      28,
      78,
      79,
      82,
      86,
      83,
      87,
      90,
      91,
      110,
      111,
      114,
      118,
      115,
      119,
      122,
      123,
      4,
      8,
      16,
      21,
      20,
      17,
      9,
      5
    ],
    [
      70,
      117,
      2,
      77,
      110,
      5,
      65,
      7,
      8,
      122,
      67,
      11,
      12,
      120,
      68,
      15,
      16,
      119,
      69,
      19,
      20,
      118,
      22,
      98,
      89,
      25,
      26,
      96,
      91,
      29,
      30,
      95,
      92,
      33,
      34,
      94,
      93,
      37,
      79,
      39,
      40,
      108,
      80,
      43,
      44,
      107,
      81,
      47,
      48,
      106,
      82,
      51,
      52,
      105,
      83,
      55,
      56,
      104,
      84,
      59,
      60,
      103,
      62,
      63,
      64,
      6,
      66,
      10,
      14,
      18,
      0,
      71,
      72,
      73,
      74,
      75,
      76,
      3,
      78,
      38,
      42,
      46,
      50,
      54,
      58,
      102,
      86,
      87,
      88,
      24,
      90,
      28,
      32,
      36,
      35,
      31,
      27,
      97,
      23,
      99,
      100,
      101,
      85,
      61,
      57,
      53,
      49,
      45,
      41,
      109,
      4,
      111,
      112,
      113,
      114,
      115,
      116,
      1,
      21,
      17,
      13,
      121,
      9,
      123,
      124,
      125
    ],
    [
      66,
      121,
      6,
      77,
      110,
      9,
      65,
      3,
      4,
      122,
      71,
      11,
      12,
      116,
      72,
      15,
      16,
      115,
      73,
      19,
      20,
      114,
      22,
      102,
      85,
      25,
      38,
      96,
      91,
      41,
      42,
      95,
      92,
      45,
      46,
      94,
      93,
      49,
      79,
      27,
      28,
      108,
      80,
      31,
      32,
      107,
      81,
      35,
      36,
      106,
      86,
      51,
      52,
      101,
      87,
      55,
      56,
      100,
      88,
      59,
      60,
      99,
      62,
      63,
      64,
      2,
      70,
      10,
      14,
      18,
      0,
      67,
      68,
      69,
      74,
      75,
      76,
      7,
      78,
      26,
      30,
      34,
      50,
      54,
      58,
      98,
      82,
      83,
      84,
      23,
      90,
      40,
      44,
      48,
      47,
      43,
      39,
      97,
      24,
      103,
      104,
      105,
      89,
      61,
      57,
      53,
      37,
      33,
      29,
      109,
      8,
      111,
      112,
      113,
      118,
      119,
      120,
      1,
      21,
      17,
      13,
      117,
      5,
      123,
      124,
      125
    ],
    [
      64,
      123,
      10,
      77,
      110,
      13,
      67,
      3,
      4,
      120,
      71,
      7,
      8,
      116,
      74,
      15,
      16,
      113,
      75,
      19,
      20,
      112,
      26,
      102,
      85,
      29,
      38,
      98,
      89,
      41,
      50,
      95,
      92,
      53,
      54,
      94,
      93,
      57,
      79,
      23,
      24,
      108,
      82,
      31,
      32,
      105,
      83,
      35,
      36,
      104,
      86,
      43,
      44,
      101,
      87,
      47,
      48,
      100,
      90,
      59,
      60,
      97,
      62,
      63,
      66,
      2,
      70,
      6,
      14,
      18,
      0,
      65,
      68,
      69,
      72,
      73,
      76,
      11,
      78,
      22,
      30,
      34,
      42,
      46,
      58,
      96,
      80,
      81,
      84,
      27,
      88,
      39,
      52,
      56,
      55,
      51,
      40,
      99,
      28,
      103,
      106,
      107,
      91,
      61,
      49,
      45,
      37,
      33,
      25,
      109,
      12,
      111,
      114,
      115,
      118,
      119,
      122,
      1,
      21,
      17,
      9,
      117,
      5,
      121,
      124,
      125
    ],
    [
      6,
      9,
      0,
      7,
      8,
      1,
      68,
      75,
      112,
      119,
      69,
      74,
      113,
      118,
      66,
      77,
      110,
      121,
      67,
      76,
      111,
      120,
      80,
      87,
      100,
      107,
      81,
      86,
      101,
      106,
      78,
      89,
      98,
      109,
      79,
      88,
      99,
      108,
      27,
      59,
      60,
      28,
      30,
      57,
      54,
      33,
      35,
      52,
      51,
      36,
      34,
      53,
      50,
      37,
      31,
      56,
      55,
      32,
      26,
      58,
      61,
      29,
      64,
      65,
      62,
      72,
      63,
      73,
      70,
      71,
      2,
      11,
      14,
      19,
      18,
      15,
      10,
      3,
      22,
      39,
      42,
      47,
      46,
      43,
      38,
      24,
      96,
      97,
      94,
      104,
      95,
      105,
      102,
      103,
      84,
      85,
      82,
      92,
      83,
      93,
      90,
      91,
      23,
      41,
      44,
      49,
      48,
      45,
      40,
      25,
      4,
      13,
      16,
      21,
      20,
      17,
      12,
      5,
      116,
      117,
      114,
      124,
      115,
      125,
      122,
      123
    ],
    [
      6,
      9,
      0,
      7,
      8,
      1,
      66,
      77,
      110,
      121,
      69,
      74,
      113,
      118,
      67,
      76,
      111,
      120,
      68,
      75,
      112,
      119,
      78,
      89,
      98,
      109,
      81,
      86,
      101,
      106,
      79,
      88,
      99,
      108,
      80,
      87,
      100,
      107,
      34,
      50,
      53,
      37,
      26,
      58,
      61,
      29,
      30,
      54,
      57,
      33,
      31,
      56,
      55,
      32,
      27,
      60,
      59,
      28,
      35,
      51,
      52,
      36,
      63,
      64,
      62,
      70,
      65,
      73,
      71,
      72,
      2,
      18,
      10,
      14,
      15,
      11,
      19,
      3,
      22,
      46,
      38,
      42,
      43,
      39,
      47,
      24,
      95,
      96,
      94,
      102,
      97,
      105,
      103,
      104,
      83,
      84,
      82,
      90,
      85,
      93,
      91,
      92,
      23,
      48,
      40,
      44,
      45,
      41,
      49,
      25,
      4,
      20,
      12,
      16,
      17,
      13,
      21,
      5,
      115,
      116,
      114,
      122,
      117,
      125,
      123,
      124
    ],
    [
      71,
      116,
      2,
      76,
      111,
      5,
      64,
      7,
      8,
      123,
      66,
      11,
      12,
      121,
      68,
      18,
      21,
      119,
      69,
      14,
      17,
      118,
      22,
      99,
      88,
      25,
      26,
      97,
      90,
      29,
      35,
      95,
      92,
      36,
      31,
      94,
      93,
      32,
      78,
      39,
      40,
      109,
      80,
      46,
      49,
      107,
      81,
      42,
      45,
      106,
      82,
      54,
      57,
      105,
      83,
      50,
      53,
      104,
      85,
      59,
      60,
      102,
      62,
      63,
      65,
      6,
      67,
      10,
      19,
      15,
      0,
      70,
      72,
      73,
      74,
      75,
      77,
      3,
      79,
      38,
      47,
      43,
      55,
      51,
      61,
      103,
      86,
      87,
      89,
      24,
      91,
      28,
      37,
      33,
      30,
      34,
      27,
      96,
      23,
      98,
      100,
      101,
      84,
      58,
      52,
      56,
      44,
      48,
      41,
      108,
      4,
      110,
      112,
      113,
      114,
      115,
      117,
      1,
      16,
      20,
      13,
      120,
      9,
      122,
      124,
      125
    ],
    [
      63,
      124,
      3,
      68,
      119,
      4,
      72,
      7,
      8,
      115,
      74,
      11,
      12,
      113,
      76,
      19,
      20,
      111,
      77,
      14,
      17,
      110,
      24,
      107,
      80,
      23,
      28,
      105,
      82,
      27,
      36,
      103,
      84,
      35,
      33,
      102,
      85,
      30,
      86,
      39,
      40,
      101,
      88,
      47,
      48,
      99,
      89,
      42,
      45,
      98,
      90,
      55,
      56,
      97,
      91,
      50,
      53,
      96,
      93,
      58,
      61,
      94,
      70,
      71,
      73,
      6,
      75,
      10,
      18,
      15,
      0,
      62,
      64,
      65,
      66,
      67,
      69,
      2,
      87,
      38,
      46,
      43,
      54,
      51,
      60,
      95,
      78,
      79,
      81,
      22,
      83,
      26,
      34,
      31,
      32,
      37,
      29,
      104,
      25,
      106,
      108,
      109,
      92,
      59,
      52,
      57,
      44,
      49,
      41,
      100,
      5,
      118,
      120,
      121,
      122,
      123,
      125,
      1,
      16,
      21,
      13,
      112,
      9,
      114,
      116,
      117
    ],
    [
      67,
      120,
      6,
      76,
      111,
      9,
      64,
      3,
      4,
      123,
      70,
      11,
      12,
      117,
      72,
      18,
      21,
      115,
      73,
      14,
      17,
      114,
      22,
      103,
      84,
      25,
      38,
      97,
      90,
      41,
      47,
      95,
      92,
      48,
      43,
      94,
      93,
      44,
      78,
      27,
      28,
      109,
      80,
      34,
      37,
      107,
      81,
      30,
      33,
      106,
      86,
      54,
      57,
      101,
      87,
      50,
      53,
      100,
      89,
      59,
      60,
      98,
      62,
      63,
      65,
      2,
      71,
      10,
      19,
      15,
      0,
      66,
      68,
      69,
      74,
      75,
      77,
      7,
      79,
      26,
      35,
      31,
      55,
      51,
      61,
      99,
      82,
      83,
      85,
      23,
      91,
      40,
      49,
      45,
      42,
      46,
      39,
      96,
      24,
      102,
      104,
      105,
      88,
      58,
      52,
      56,
      32,
      36,
      29,
      108,
      8,
      110,
      112,
      113,
      118,
      119,
      121,
      1,
      16,
      20,
      13,
      116,
      5,
      122,
      124,
      125
    ],
    [
      65,
      122,
      10,
      76,
      111,
      13,
      66,
      3,
      4,
      121,
      70,
      7,
      8,
      117,
      74,
      18,
      21,
      113,
      75,
      14,
      17,
      112,
      26,
      103,
      84,
      29,
      38,
      99,
      88,
      41,
      55,
      95,
      92,
      56,
      51,
      94,
      93,
      52,
      78,
      23,
      24,
      109,
      82,
      34,
      37,
      105,
      83,
      30,
      33,
      104,
      86,
      46,
      49,
      101,
      87,
      42,
      45,
      100,
      91,
      59,
      60,
      96,
      62,
      63,
      67,
      2,
      71,
      6,
      19,
      15,
      0,
      64,
      68,
      69,
      72,
      73,
      77,
      11,
      79,
      22,
      35,
      31,
      47,
      43,
      61,
      97,
      80,
      81,
      85,
      27,
      89,
      39,
      57,
      53,
      50,
      54,
      40,
      98,
      28,
      102,
      106,
      107,
      90,
      58,
      44,
      48,
      32,
      36,
      25,
      108,
      12,
      110,
      114,
      115,
      118,
      119,
      123,
      1,
      16,
      20,
      9,
      116,
      5,
      120,
      124,
      125
    ],
    [
      10,
      13,
      0,
      11,
      12,
      1,
      65,
      76,
      111,
      122,
      64,
      77,
      110,
      123,
      69,
      72,
      115,
      118,
      68,
      73,
      114,
      119,
      79,
      90,
      97,
      108,
      78,
      91,
      96,
      109,
      83,
      86,
      101,
      104,
      82,
      87,
      100,
      105,
      22,
      61,
      58,
      25,
      31,
      47,
      48,
      32,
      35,
      43,
      44,
      36,
      34,
      42,
      45,
      37,
      30,
      46,
      49,
      33,
      23,
      60,
      59,
      24,
      63,
      62,
      67,
      71,
      66,
      70,
      75,
      74,
      2,
      6,
      15,
      19,
      18,
      14,
      7,
      3,
      26,
      38,
      51,
      55,
      54,
      50,
      40,
      28,
      95,
      94,
      99,
      103,
      98,
      102,
      107,
      106,
      81,
      80,
      85,
      89,
      84,
      88,
      93,
      92,
      27,
      39,
      53,
      57,
      56,
      52,
      41,
      29,
      4,
      8,
      17,
      21,
      20,
      16,
      9,
      5,
      113,
      112,
      117,
      121,
      116,
      120,
      125,
      124
    ],
    [
      10,
      13,
      11,
      0,
      1,
      12,
      64,
      77,
      110,
      123,
      65,
      76,
      111,
      122,
      68,
      73,
      114,
      119,
      72,
      69,
      118,
      115,
      96,
      109,
      78,
      91,
      97,
      108,
      79,
      90,
      100,
      105,
      82,
      87,
      104,
      101,
      86,
      83,
      22,
      58,
      61,
      25,
      30,
      46,
      49,
      33,
      42,
      34,
      37,
      45,
      35,
      43,
      44,
      36,
      47,
      31,
      32,
      48,
      59,
      23,
      24,
      60,
      2,
      6,
      14,
      18,
      19,
      15,
      7,
      3,
      62,
      63,
      66,
      70,
      67,
      71,
      74,
      75,
      94,
      95,
      98,
      102,
      99,
      103,
      106,
      107,
      26,
      38,
      50,
      54,
      55,
      51,
      40,
      28,
      27,
      39,
      52,
      56,
      57,
      53,
      41,
      29,
      80,
      81,
      84,
      88,
      85,
      89,
      92,
      93,
      112,
      113,
      116,
      120,
      117,
      121,
      124,
      125,
      4,
      8,
      16,
      20,
      21,
      17,
      9,
      5
    ],
    [
      68,
      119,
      6,
      75,
      112,
      9,
      63,
      3,
      4,
      124,
      70,
      15,
      16,
      117,
      71,
      18,
      21,
      116,
      73,
      10,
      13,
      114,
      22,
      104,
      83,
      25,
      42,
      97,
      90,
      45,
      47,
      96,
      91,
      48,
      39,
      94,
      93,
      40,
      78,
      31,
      32,
      109,
      79,
      34,
      37,
      108,
      81,
      26,
      29,
      106,
      86,
      58,
      61,
      101,
      88,
      50,
      53,
      99,
      89,
      55,
      56,
      98,
      62,
      64,
      65,
      2,
      72,
      14,
      19,
      11,
      0,
      66,
      67,
      69,
      74,
      76,
      77,
      7,
      80,
      30,
      35,
      27,
      59,
      52,
      57,
      100,
      82,
      84,
      85,
      23,
      92,
      44,
      49,
      41,
      38,
      46,
      43,
      95,
      24,
      102,
      103,
      105,
      87,
      54,
      51,
      60,
      28,
      36,
      33,
      107,
      8,
      110,
      111,
      113,
      118,
      120,
      121,
      1,
      12,
      20,
      17,
      115,
      5,
      122,
      123,
      125
    ],
    [
      19,
      20,
      18,
      0,
      1,
      21,
      63,
      76,
      111,
      124,
      64,
      75,
      112,
      123,
      66,
      73,
      114,
      121,
      70,
      69,
      118,
      117,
      95,
      108,
      79,
      92,
      96,
      107,
      80,
      91,
      98,
      105,
      82,
      89,
      102,
      101,
      86,
      85,
      22,
      51,
      52,
      25,
      26,
      43,
      44,
      29,
      38,
      31,
      32,
      41,
      30,
      39,
      40,
      33,
      42,
      27,
      28,
      45,
      50,
      23,
      24,
      53,
      2,
      6,
      10,
      15,
      14,
      11,
      7,
      3,
      62,
      65,
      67,
      71,
      68,
      72,
      74,
      77,
      94,
      97,
      99,
      103,
      100,
      104,
      106,
      109,
      35,
      47,
      55,
      61,
      59,
      57,
      49,
      37,
      34,
      46,
      54,
      60,
      58,
      56,
      48,
      36,
      78,
      81,
      83,
      87,
      84,
      88,
      90,
      93,
      110,
      113,
      115,
      119,
      116,
      120,
      122,
      125,
      4,
      8,
      12,
      17,
      16,
      13,
      9,
      5
    ],
    [
      7,
      8,
      6,
      0,
      1,
      9,
      63,
      72,
      115,
      124,
      64,
      71,
      116,
      123,
      70,
      65,
      122,
      117,
      62,
      73,
      114,
      125,
      95,
      104,
      83,
      92,
      96,
      103,
      84,
      91,
      102,
      97,
      90,
      85,
      94,
      105,
      82,
      93,
      34,
      51,
      52,
      37,
      54,
      31,
      32,
      57,
      26,
      60,
      59,
      29,
      58,
      27,
      28,
      61,
      30,
      56,
      55,
      33,
      50,
      36,
      35,
      53,
      18,
      2,
      10,
      15,
      14,
      11,
      3,
      19,
      66,
      69,
      75,
      67,
      76,
      68,
      74,
      77,
      98,
      101,
      107,
      99,
      108,
      100,
      106,
      109,
      48,
      23,
      40,
      45,
      44,
      41,
      25,
      49,
      46,
      22,
      38,
      43,
      42,
      39,
      24,
      47,
      78,
      81,
      87,
      79,
      88,
      80,
      86,
      89,
      110,
      113,
      119,
      111,
      120,
      112,
      118,
      121,
      20,
      4,
      12,
      17,
      16,
      13,
      5,
      21
    ],
    [
      27,
      28,
      26,
      0,
      1,
      29,
      62,
      83,
      104,
      125,
      63,
      82,
      105,
      124,
      78,
      67,
      120,
      109,
      66,
      79,
      108,
      121,
      94,
      115,
      72,
      93,
      95,
      114,
      73,
      92,
      110,
      99,
      88,
      77,
      98,
      111,
      76,
      89,
      6,
      59,
      60,
      9,
      42,
      19,
      20,
      45,
      14,
      47,
      48,
      17,
      46,
      15,
      16,
      49,
      18,
      43,
      44,
      21,
      58,
      8,
      7,
      61,
      22,
      2,
      30,
      35,
      34,
      31,
      4,
      23,
      64,
      65,
      80,
      68,
      81,
      69,
      84,
      85,
      96,
      97,
      112,
      100,
      113,
      101,
      116,
      117,
      39,
      11,
      52,
      57,
      56,
      53,
      13,
      41,
      38,
      10,
      50,
      55,
      54,
      51,
      12,
      40,
      70,
      71,
      86,
      74,
      87,
      75,
      90,
      91,
      102,
      103,
      118,
      106,
      119,
      107,
      122,
      123,
      24,
      3,
      32,
      37,
      36,
      33,
      5,
      25
    ],
    [
      66,
      121,
      6,
      77,
      110,
      9,
      65,
      3,
      4,
      122,
      73,
      19,
      20,
      114,
      71,
      11,
      12,
      116,
      72,
      15,
      16,
      115,
      22,
      102,
      85,
      25,
      46,
      94,
      93,
      49,
      38,
      96,
      91,
      41,
      42,
      95,
      92,
      45,
      81,
      35,
      36,
      106,
      79,
      27,
      28,
      108,
      80,
      31,
      32,
      107,
      87,
      56,
      55,
      100,
      88,
      60,
      59,
      99,
      86,
      51,
      52,
      101,
      63,
      64,
      62,
      2,
      70,
      18,
      10,
      14,
      0,
      69,
      67,
      68,
      75,
      76,
      74,
      7,
      78,
      34,
      26,
      30,
      54,
      58,
      50,
      98,
      83,
      84,
      82,
      23,
      90,
      48,
      40,
      44,
      43,
      39,
      47,
      97,
      24,
      105,
      103,
      104,
      89,
      53,
      61,
      57,
      33,
      29,
      37,
      109,
      8,
      113,
      111,
      112,
      119,
      120,
      118,
      1,
      17,
      13,
      21,
      117,
      5,
      125,
      123,
      124
    ],
    [
      96,
      91,
      10,
      109,
      78,
      13,
      99,
      3,
      4,
      88,
      103,
      7,
      8,
      84,
      106,
      15,
      16,
      81,
      107,
      19,
      20,
      80,
      26,
      70,
      117,
      29,
      38,
      66,
      121,
      41,
      50,
      63,
      124,
      53,
      54,
      62,
      125,
      57,
      111,
      23,
      24,
      76,
      114,
      31,
      32,
      73,
      115,
      35,
      36,
      72,
      118,
      43,
      44,
      69,
      119,
      47,
      48,
      68,
      122,
      59,
      60,
      65,
      94,
      95,
      98,
      2,
      102,
      6,
      14,
      18,
      1,
      97,
      100,
      101,
      104,
      105,
      108,
      11,
      110,
      22,
      30,
      34,
      42,
      46,
      58,
      64,
      112,
      113,
      116,
      27,
      120,
      39,
      52,
      56,
      55,
      51,
      40,
      67,
      28,
      71,
      74,
      75,
      123,
      61,
      49,
      45,
      37,
      33,
      25,
      77,
      12,
      79,
      82,
      83,
      86,
      87,
      90,
      0,
      21,
      17,
      9,
      85,
      5,
      89,
      92,
      93
    ],
    [
      64,
      123,
      10,
      77,
      110,
      13,
      67,
      3,
      4,
      120,
      71,
      7,
      8,
      116,
      75,
      19,
      20,
      112,
      74,
      15,
      16,
      113,
      26,
      102,
      85,
      29,
      38,
      98,
      89,
      41,
      54,
      94,
      93,
      57,
      50,
      95,
      92,
      53,
      79,
      23,
      24,
      108,
      83,
      35,
      36,
      104,
      82,
      31,
      32,
      105,
      87,
      47,
      48,
      100,
      86,
      43,
      44,
      101,
      90,
      60,
      59,
      97,
      63,
      62,
      66,
      2,
      70,
      6,
      18,
      14,
      0,
      65,
      69,
      68,
      73,
      72,
      76,
      11,
      78,
      22,
      34,
      30,
      46,
      42,
      58,
      96,
      81,
      80,
      84,
      27,
      88,
      39,
      56,
      52,
      51,
      55,
      40,
      99,
      28,
      103,
      107,
      106,
      91,
      61,
      45,
      49,
      33,
      37,
      25,
      109,
      12,
      111,
      115,
      114,
      119,
      118,
      122,
      1,
      17,
      21,
      9,
      117,
      5,
      121,
      125,
      124
    ],
    [
      66,
      121,
      6,
      77,
      110,
      9,
      72,
      15,
      16,
      115,
      73,
      19,
      20,
      114,
      65,
      3,
      4,
      122,
      71,
      11,
      12,
      116,
      42,
      95,
      92,
      45,
      46,
      94,
      93,
      49,
      22,
      102,
      85,
      25,
      38,
      96,
      91,
      41,
      88,
      59,
      60,
      99,
      80,
      32,
      31,
      107,
      86,
      52,
      51,
      101,
      81,
      36,
      35,
      106,
      87,
      56,
      55,
      100,
      79,
      27,
      28,
      108,
      64,
      70,
      62,
      14,
      63,
      18,
      2,
      10,
      0,
      76,
      68,
      74,
      69,
      75,
      67,
      7,
      78,
      58,
      30,
      50,
      34,
      54,
      26,
      98,
      84,
      90,
      82,
      44,
      83,
      48,
      23,
      40,
      39,
      24,
      47,
      104,
      43,
      105,
      97,
      103,
      89,
      29,
      57,
      37,
      53,
      33,
      61,
      109,
      8,
      120,
      112,
      118,
      113,
      119,
      111,
      1,
      13,
      5,
      21,
      124,
      17,
      125,
      117,
      123
    ],
    [
      26,
      29,
      27,
      0,
      1,
      28,
      64,
      85,
      102,
      123,
      65,
      84,
      103,
      122,
      80,
      69,
      118,
      107,
      68,
      81,
      106,
      119,
      96,
      117,
      70,
      91,
      97,
      116,
      71,
      90,
      112,
      101,
      86,
      75,
      100,
      113,
      74,
      87,
      6,
      58,
      61,
      9,
      42,
      18,
      21,
      45,
      14,
      46,
      49,
      17,
      47,
      15,
      16,
      48,
      19,
      43,
      44,
      20,
      59,
      8,
      7,
      60,
      22,
      2,
      30,
      34,
      35,
      31,
      4,
      23,
      62,
      63,
      78,
      66,
      79,
      67,
      82,
      83,
      94,
      95,
      110,
      98,
      111,
      99,
      114,
      115,
      38,
      10,
      50,
      54,
      55,
      51,
      12,
      40,
      39,
      11,
      52,
      56,
      57,
      53,
      13,
      41,
      72,
      73,
      88,
      76,
      89,
      77,
      92,
      93,
      104,
      105,
      120,
      108,
      121,
      109,
      124,
      125,
      24,
      3,
      32,
      36,
      37,
      33,
      5,
      25
    ]
  ],
  "covers_each_non_gosset_survivor_once": true,
  "edge_count": 1456,
  "contact_count": 2016,
  "missing_contacts": [
    [
      3,
      7
    ],
    [
      3,
      11
    ],
    [
      3,
      15
    ],
    [
      3,
      18
    ],
    [
      3,
      25
    ],
    [
      3,
      29
    ],
    [
      3,
      33
    ],
    [
      3,
      36
    ],
    [
      3,
      70
    ],
    [
      3,
      71
    ],
    [
      3,
      72
    ],
    [
      3,
      74
    ],
    [
      3,
      102
    ],
    [
      3,
      103
    ],
    [
      3,
      104
    ],
    [
      3,
      106
    ],
    [
      4,
      8
    ],
    [
      4,
      12
    ],
    [
      4,
      16
    ],
    [
      4,
      21
    ],
    [
      4,
      22
    ],
    [
      4,
      26
    ],
    [
      4,
      30
    ],
    [
      4,
      35
    ],
    [
      4,
      81
    ],
    [
      4,
      83
    ],
    [
      4,
      84
    ],
    [
      4,
      85
    ],
    [
      4,
      113
    ],
    [
      4,
      115
    ],
    [
      4,
      116
    ],
    [
      4,
      117
    ],
    [
      7,
      11
    ],
    [
      7,
      15
    ],
    [
      7,
      18
    ],
    [
      7,
      25
    ],
    [
      7,
      41
    ],
    [
      7,
      45
    ],
    [
      7,
      48
    ],
    [
      7,
      66
    ],
    [
      7,
      67
    ],
    [
      7,
      68
    ],
    [
      7,
      74
    ],
    [
      7,
      98
    ],
    [
      7,
      99
    ],
    [
      7,
      100
    ],
    [
      7,
      106
    ],
    [
      8,
      12
    ],
    [
      8,
      16
    ],
    [
      8,
      21
    ],
    [
      8,
      22
    ],
    [
      8,
      38
    ],
    [
      8,
      42
    ],
    [
      8,
      47
    ],
    [
      8,
      81
    ],
    [
      8,
      87
    ],
    [
      8,
      88
    ],
    [
      8,
      89
    ],
    [
      8,
      113
    ],
    [
      8,
      119
    ],
    [
      8,
      120
    ],
    [
      8,
      121
    ],
    [
      11,
      15
    ],
    [
      11,
      18
    ],
    [
      11,
      29
    ],
    [
      11,
      41
    ],
    [
      11,
      53
    ],
    [
      11,
      56
    ],
    [
      11,
      64
    ],
    [
      11,
      65
    ],
    [
      11,
      68
    ],
    [
      11,
      72
    ],
    [
      11,
      96
    ],
    [
      11,
      97
    ],
    [
      11,
      100
    ],
    [
      11,
      104
    ],
    [
      12,
      16
    ],
    [
      12,
      21
    ],
    [
      12,
      26
    ],
    [
      12,
      38
    ],
    [
      12,
      50
    ],
    [
      12,
      55
    ],
    [
      12,
      83
    ],
    [
      12,
      87
    ],
    [
      12,
      90
    ],
    [
      12,
      91
    ],
    [
      12,
      115
    ],
    [
      12,
      119
    ],
    [
      12,
      122
    ],
    [
      12,
      123
    ],
    [
      15,
      18
    ],
    [
      15,
      33
    ],
    [
      15,
      45
    ],
    [
      15,
      53
    ],
    [
      15,
      60
    ],
    [
      15,
      63
    ],
    [
      15,
      65
    ],
    [
      15,
      67
    ],
    [
      15,
      71
    ],
    [
      15,
      95
    ],
    [
      15,
      97
    ],
    [
      15,
      99
    ],
    [
      15,
      103
    ],
    [
      16,
      21
    ],
    [
      16,
      30
    ],
    [
      16,
      42
    ],
    [
      16,
      50
    ],
    [
      16,
      59
    ],
    [
      16,
      84
    ],
    [
      16,
      88
    ],
    [
      16,
      90
    ],
    [
      16,
      92
    ],
    [
      16,
      116
    ],
    [
      16,
      120
    ],
    [
      16,
      122
    ],
    [
      16,
      124
    ],
    [
      18,
      36
    ],
    [
      18,
      48
    ],
    [
      18,
      56
    ],
    [
      18,
      60
    ],
    [
      18,
      63
    ],
    [
      18,
      64
    ],
    [
      18,
      66
    ],
    [
      18,
      70
    ],
    [
      18,
      95
    ],
    [
      18,
      96
    ],
    [
      18,
      98
    ],
    [
      18,
      102
    ],
    [
      21,
      35
    ],
    [
      21,
      47
    ],
    [
      21,
      55
    ],
    [
      21,
      59
    ],
    [
      21,
      85
    ],
    [
      21,
      89
    ],
    [
      21,
      91
    ],
    [
      21,
      92
    ],
    [
      21,
      117
    ],
    [
      21,
      121
    ],
    [
      21,
      123
    ],
    [
      21,
      124
    ],
    [
      22,
      26
    ],
    [
      22,
      30
    ],
    [
      22,
      35
    ],
    [
      22,
      38
    ],
    [
      22,
      42
    ],
    [
      22,
      47
    ],
    [
      22,
      63
    ],
    [
      22,
      64
    ],
    [
      22,
      65
    ],
    [
      22,
      81
    ],
    [
      22,
      95
    ],
    [
      22,
      96
    ],
    [
      22,
      97
    ],
    [
      22,
      113
    ],
    [
      25,
      29
    ],
    [
      25,
      33
    ],
    [
      25,
      36
    ],
    [
      25,
      41
    ],
    [
      25,
      45
    ],
    [
      25,
      48
    ],
    [
      25,
      74
    ],
    [
      25,
      90
    ],
    [
      25,
      91
    ],
    [
      25,
      92
    ],
    [
      25,
      106
    ],
    [
      25,
      122
    ],
    [
      25,
      123
    ],
    [
      25,
      124
    ],
    [
      26,
      30
    ],
    [
      26,
      35
    ],
    [
      26,
      38
    ],
    [
      26,
      50
    ],
    [
      26,
      55
    ],
    [
      26,
      63
    ],
    [
      26,
      66
    ],
    [
      26,
      67
    ],
    [
      26,
      83
    ],
    [
      26,
      95
    ],
    [
      26,
      98
    ],
    [
      26,
      99
    ],
    [
      26,
      115
    ],
    [
      29,
      33
    ],
    [
      29,
      36
    ],
    [
      29,
      41
    ],
    [
      29,
      53
    ],
    [
      29,
      56
    ],
    [
      29,
      72
    ],
    [
      29,
      88
    ],
    [
      29,
      89
    ],
    [
      29,
      92
    ],
    [
      29,
      104
    ],
    [
      29,
      120
    ],
    [
      29,
      121
    ],
    [
      29,
      124
    ],
    [
      30,
      35
    ],
    [
      30,
      42
    ],
    [
      30,
      50
    ],
    [
      30,
      59
    ],
    [
      30,
      64
    ],
    [
      30,
      66
    ],
    [
      30,
      68
    ],
    [
      30,
      84
    ],
    [
      30,
      96
    ],
    [
      30,
      98
    ],
    [
      30,
      100
    ],
    [
      30,
      116
    ],
    [
      33,
      36
    ],
    [
      33,
      45
    ],
    [
      33,
      53
    ],
    [
      33,
      60
    ],
    [
      33,
      71
    ],
    [
      33,
      87
    ],
    [
      33,
      89
    ],
    [
      33,
      91
    ],
    [
      33,
      103
    ],
    [
      33,
      119
    ],
    [
      33,
      121
    ],
    [
      33,
      123
    ],
    [
      35,
      47
    ],
    [
      35,
      55
    ],
    [
      35,
      59
    ],
    [
      35,
      65
    ],
    [
      35,
      67
    ],
    [
      35,
      68
    ],
    [
      35,
      85
    ],
    [
      35,
      97
    ],
    [
      35,
      99
    ],
    [
      35,
      100
    ],
    [
      35,
      117
    ],
    [
      36,
      48
    ],
    [
      36,
      56
    ],
    [
      36,
      60
    ],
    [
      36,
      70
    ],
    [
      36,
      87
    ],
    [
      36,
      88
    ],
    [
      36,
      90
    ],
    [
      36,
      102
    ],
    [
      36,
      119
    ],
    [
      36,
      120
    ],
    [
      36,
      122
    ],
    [
      38,
      42
    ],
    [
      38,
      47
    ],
    [
      38,
      50
    ],
    [
      38,
      55
    ],
    [
      38,
      63
    ],
    [
      38,
      70
    ],
    [
      38,
      71
    ],
    [
      38,
      87
    ],
    [
      38,
      95
    ],
    [
      38,
      102
    ],
    [
      38,
      103
    ],
    [
      38,
      119
    ],
    [
      41,
      45
    ],
    [
      41,
      48
    ],
    [
      41,
      53
    ],
    [
      41,
      56
    ],
    [
      41,
      68
    ],
    [
      41,
      84
    ],
    [
      41,
      85
    ],
    [
      41,
      92
    ],
    [
      41,
      100
    ],
    [
      41,
      116
    ],
    [
      41,
      117
    ],
    [
      41,
      124
    ],
    [
      42,
      47
    ],
    [
      42,
      50
    ],
    [
      42,
      59
    ],
    [
      42,
      64
    ],
    [
      42,
      70
    ],
    [
      42,
      72
    ],
    [
      42,
      88
    ],
    [
      42,
      96
    ],
    [
      42,
      102
    ],
    [
      42,
      104
    ],
    [
      42,
      120
    ],
    [
      45,
      48
    ],
    [
      45,
      53
    ],
    [
      45,
      60
    ],
    [
      45,
      67
    ],
    [
      45,
      83
    ],
    [
      45,
      85
    ],
    [
      45,
      91
    ],
    [
      45,
      99
    ],
    [
      45,
      115
    ],
    [
      45,
      117
    ],
    [
      45,
      123
    ],
    [
      47,
      55
    ],
    [
      47,
      59
    ],
    [
      47,
      65
    ],
    [
      47,
      71
    ],
    [
      47,
      72
    ],
    [
      47,
      89
    ],
    [
      47,
      97
    ],
    [
      47,
      103
    ],
    [
      47,
      104
    ],
    [
      47,
      121
    ],
    [
      48,
      56
    ],
    [
      48,
      60
    ],
    [
      48,
      66
    ],
    [
      48,
      83
    ],
    [
      48,
      84
    ],
    [
      48,
      90
    ],
    [
      48,
      98
    ],
    [
      48,
      115
    ],
    [
      48,
      116
    ],
    [
      48,
      122
    ],
    [
      50,
      55
    ],
    [
      50,
      59
    ],
    [
      50,
      66
    ],
    [
      50,
      70
    ],
    [
      50,
      74
    ],
    [
      50,
      90
    ],
    [
      50,
      98
    ],
    [
      50,
      102
    ],
    [
      50,
      106
    ],
    [
      50,
      122
    ],
    [
      53,
      56
    ],
    [
      53,
      60
    ],
    [
      53,
      65
    ],
    [
      53,
      81
    ],
    [
      53,
      85
    ],
    [
      53,
      89
    ],
    [
      53,
      97
    ],
    [
      53,
      113
    ],
    [
      53,
      117
    ],
    [
      53,
      121
    ],
    [
      55,
      59
    ],
    [
      55,
      67
    ],
    [
      55,
      71
    ],
    [
      55,
      74
    ],
    [
      55,
      91
    ],
    [
      55,
      99
    ],
    [
      55,
      103
    ],
    [
      55,
      106
    ],
    [
      55,
      123
    ],
    [
      56,
      60
    ],
    [
      56,
      64
    ],
    [
      56,
      81
    ],
    [
      56,
      84
    ],
    [
      56,
      88
    ],
    [
      56,
      96
    ],
    [
      56,
      113
    ],
    [
      56,
      116
    ],
    [
      56,
      120
    ],
    [
      59,
      68
    ],
    [
      59,
      72
    ],
    [
      59,
      74
    ],
    [
      59,
      92
    ],
    [
      59,
      100
    ],
    [
      59,
      104
    ],
    [
      59,
      106
    ],
    [
      59,
      124
    ],
    [
      60,
      63
    ],
    [
      60,
      81
    ],
    [
      60,
      83
    ],
    [
      60,
      87
    ],
    [
      60,
      95
    ],
    [
      60,
      113
    ],
    [
      60,
      115
    ],
    [
      60,
      119
    ],
    [
      63,
      64
    ],
    [
      63,
      65
    ],
    [
      63,
      66
    ],
    [
      63,
      67
    ],
    [
      63,
      70
    ],
    [
      63,
      71
    ],
    [
      63,
      81
    ],
    [
      63,
      83
    ],
    [
      63,
      87
    ],
    [
      63,
      95
    ],
    [
      64,
      65
    ],
    [
      64,
      66
    ],
    [
      64,
      68
    ],
    [
      64,
      70
    ],
    [
      64,
      72
    ],
    [
      64,
      81
    ],
    [
      64,
      84
    ],
    [
      64,
      88
    ],
    [
      64,
      96
    ],
    [
      65,
      67
    ],
    [
      65,
      68
    ],
    [
      65,
      71
    ],
    [
      65,
      72
    ],
    [
      65,
      81
    ],
    [
      65,
      85
    ],
    [
      65,
      89
    ],
    [
      65,
      97
    ],
    [
      66,
      67
    ],
    [
      66,
      68
    ],
    [
      66,
      70
    ],
    [
      66,
      74
    ],
    [
      66,
      83
    ],
    [
      66,
      84
    ],
    [
      66,
      90
    ],
    [
      66,
      98
    ],
    [
      67,
      68
    ],
    [
      67,
      71
    ],
    [
      67,
      74
    ],
    [
      67,
      83
    ],
    [
      67,
      85
    ],
    [
      67,
      91
    ],
    [
      67,
      99
    ],
    [
      68,
      72
    ],
    [
      68,
      74
    ],
    [
      68,
      84
    ],
    [
      68,
      85
    ],
    [
      68,
      92
    ],
    [
      68,
      100
    ],
    [
      70,
      71
    ],
    [
      70,
      72
    ],
    [
      70,
      74
    ],
    [
      70,
      87
    ],
    [
      70,
      88
    ],
    [
      70,
      90
    ],
    [
      70,
      102
    ],
    [
      71,
      72
    ],
    [
      71,
      74
    ],
    [
      71,
      87
    ],
    [
      71,
      89
    ],
    [
      71,
      91
    ],
    [
      71,
      103
    ],
    [
      72,
      74
    ],
    [
      72,
      88
    ],
    [
      72,
      89
    ],
    [
      72,
      92
    ],
    [
      72,
      104
    ],
    [
      74,
      90
    ],
    [
      74,
      91
    ],
    [
      74,
      92
    ],
    [
      74,
      106
    ],
    [
      81,
      83
    ],
    [
      81,
      84
    ],
    [
      81,
      85
    ],
    [
      81,
      87
    ],
    [
      81,
      88
    ],
    [
      81,
      89
    ],
    [
      81,
      113
    ],
    [
      83,
      84
    ],
    [
      83,
      85
    ],
    [
      83,
      87
    ],
    [
      83,
      90
    ],
    [
      83,
      91
    ],
    [
      83,
      115
    ],
    [
      84,
      85
    ],
    [
      84,
      88
    ],
    [
      84,
      90
    ],
    [
      84,
      92
    ],
    [
      84,
      116
    ],
    [
      85,
      89
    ],
    [
      85,
      91
    ],
    [
      85,
      92
    ],
    [
      85,
      117
    ],
    [
      87,
      88
    ],
    [
      87,
      89
    ],
    [
      87,
      90
    ],
    [
      87,
      91
    ],
    [
      87,
      119
    ],
    [
      88,
      89
    ],
    [
      88,
      90
    ],
    [
      88,
      92
    ],
    [
      88,
      120
    ],
    [
      89,
      91
    ],
    [
      89,
      92
    ],
    [
      89,
      121
    ],
    [
      90,
      91
    ],
    [
      90,
      92
    ],
    [
      90,
      122
    ],
    [
      91,
      92
    ],
    [
      91,
      123
    ],
    [
      92,
      124
    ],
    [
      95,
      96
    ],
    [
      95,
      97
    ],
    [
      95,
      98
    ],
    [
      95,
      99
    ],
    [
      95,
      102
    ],
    [
      95,
      103
    ],
    [
      95,
      113
    ],
    [
      95,
      115
    ],
    [
      95,
      119
    ],
    [
      96,
      97
    ],
    [
      96,
      98
    ],
    [
      96,
      100
    ],
    [
      96,
      102
    ],
    [
      96,
      104
    ],
    [
      96,
      113
    ],
    [
      96,
      116
    ],
    [
      96,
      120
    ],
    [
      97,
      99
    ],
    [
      97,
      100
    ],
    [
      97,
      103
    ],
    [
      97,
      104
    ],
    [
      97,
      113
    ],
    [
      97,
      117
    ],
    [
      97,
      121
    ],
    [
      98,
      99
    ],
    [
      98,
      100
    ],
    [
      98,
      102
    ],
    [
      98,
      106
    ],
    [
      98,
      115
    ],
    [
      98,
      116
    ],
    [
      98,
      122
    ],
    [
      99,
      100
    ],
    [
      99,
      103
    ],
    [
      99,
      106
    ],
    [
      99,
      115
    ],
    [
      99,
      117
    ],
    [
      99,
      123
    ],
    [
      100,
      104
    ],
    [
      100,
      106
    ],
    [
      100,
      116
    ],
    [
      100,
      117
    ],
    [
      100,
      124
    ],
    [
      102,
      103
    ],
    [
      102,
      104
    ],
    [
      102,
      106
    ],
    [
      102,
      119
    ],
    [
      102,
      120
    ],
    [
      102,
      122
    ],
    [
      103,
      104
    ],
    [
      103,
      106
    ],
    [
      103,
      119
    ],
    [
      103,
      121
    ],
    [
      103,
      123
    ],
    [
      104,
      106
    ],
    [
      104,
      120
    ],
    [
      104,
      121
    ],
    [
      104,
      124
    ],
    [
      106,
      122
    ],
    [
      106,
      123
    ],
    [
      106,
      124
    ],
    [
      113,
      115
    ],
    [
      113,
      116
    ],
    [
      113,
      117
    ],
    [
      113,
      119
    ],
    [
      113,
      120
    ],
    [
      113,
      121
    ],
    [
      115,
      116
    ],
    [
      115,
      117
    ],
    [
      115,
      119
    ],
    [
      115,
      122
    ],
    [
      115,
      123
    ],
    [
      116,
      117
    ],
    [
      116,
      120
    ],
    [
      116,
      122
    ],
    [
      116,
      124
    ],
    [
      117,
      121
    ],
    [
      117,
      123
    ],
    [
      117,
      124
    ],
    [
      119,
      120
    ],
    [
      119,
      121
    ],
    [
      119,
      122
    ],
    [
      119,
      123
    ],
    [
      120,
      121
    ],
    [
      120,
      122
    ],
    [
      120,
      124
    ],
    [
      121,
      123
    ],
    [
      121,
      124
    ],
    [
      122,
      123
    ],
    [
      122,
      124
    ],
    [
      123,
      124
    ]
  ],
  "degree_parts": {
    "16": [
      3,
      4,
      7,
      8,
      11,
      12,
      15,
      16,
      18,
      21,
      22,
      25,
      26,
      29,
      30,
      33,
      35,
      36,
      38,
      41,
      42,
      45,
      47,
      48,
      50,
      53,
      55,
      56,
      59,
      60,
      63,
      64,
      65,
      66,
      67,
      68,
      70,
      71,
      72,
      74,
      81,
      83,
      84,
      85,
      87,
      88,
      89,
      90,
      91,
      92,
      95,
      96,
      97,
      98,
      99,
      100,
      102,
      103,
      104,
      106,
      113,
      115,
      116,
      117,
      119,
      120,
      121,
      122,
      123,
      124
    ],
    "32": [
      0,
      1,
      2,
      5,
      6,
      9,
      10,
      13,
      14,
      17,
      19,
      20,
      23,
      24,
      27,
      28,
      31,
      32,
      34,
      37,
      39,
      40,
      43,
      44,
      46,
      49,
      51,
      52,
      54,
      57,
      58,
      61,
      62,
      69,
      73,
      75,
      76,
      77,
      78,
      79,
      80,
      82,
      86,
      93,
      94,
      101,
      105,
      107,
      108,
      109,
      110,
      111,
      112,
      114,
      118,
      125
    ]
  },
  "A7_vertices": [
    0,
    1,
    2,
    5,
    6,
    9,
    10,
    13,
    14,
    17,
    19,
    20,
    23,
    24,
    27,
    28,
    31,
    32,
    34,
    37,
    39,
    40,
    43,
    44,
    46,
    49,
    51,
    52,
    54,
    57,
    58,
    61,
    62,
    69,
    73,
    75,
    76,
    77,
    78,
    79,
    80,
    82,
    86,
    93,
    94,
    101,
    105,
    107,
    108,
    109,
    110,
    111,
    112,
    114,
    118,
    125
  ],
  "apex_vertices": [
    3,
    4,
    7,
    8,
    11,
    12,
    15,
    16,
    18,
    21,
    22,
    25,
    26,
    29,
    30,
    33,
    35,
    36,
    38,
    41,
    42,
    45,
    47,
    48,
    50,
    53,
    55,
    56,
    59,
    60,
    63,
    64,
    65,
    66,
    67,
    68,
    70,
    71,
    72,
    74,
    81,
    83,
    84,
    85,
    87,
    88,
    89,
    90,
    91,
    92,
    95,
    96,
    97,
    98,
    99,
    100,
    102,
    103,
    104,
    106,
    113,
    115,
    116,
    117,
    119,
    120,
    121,
    122,
    123,
    124
  ],
  "face_file_sha256": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
  "seconds": 0.8339699157513678,
  "source_sha256": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
  "inputs": {
    "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
    "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
    "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
    "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
    "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
    "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
    "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
    "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
    "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
    "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
    "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
    "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
    "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
    "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
    "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
    "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
    "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
    "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
    "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
    "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
    "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
    "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
    "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
    "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
    "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
    "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
    "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
    "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
    "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
    "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
    "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
    "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
    "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
    "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
    "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
    "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
    "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
    "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
    "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
    "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
    "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
    "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
    "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
    "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
    "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
    "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
    "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
    "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
    "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
    "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
    "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
    "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
    "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
    "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
    "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
    "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
    "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
    "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
    "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
    "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
    "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
    "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
    "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
    "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
    "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
    "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
    "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
    "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
    "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
    "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
    "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
    "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
    "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
    "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
    "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
    "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
    "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
    "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
    "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
    "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
    "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
    "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
    "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
    "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
    "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
    "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
    "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
    "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
    "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
    "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
    "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
    "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
    "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
    "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
    "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
    "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
    "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
    "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
    "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
    "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
    "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
    "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
    "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
    "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
    "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
    "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
  },
  "verification_dependencies": {
    "E7-forcing-verification.json": "5a3b34229221a40a03a33834da589dac822698efd778d819ab189a1a384b46f2",
    "E7-alternative-verification.json": "407753ca44643e7788a6fc478bb4a145acdbeebc5b3a56e05684f74a06f5e323"
  },
  "enumeration_dependency": "E7-local-survivors.json must equal the output of complete unrestricted enumeration and pruning.",
  "proof": "Every extra 15-vertex facet forces a 12-vertex facet, and every extra 13-vertex facet forces a 15-vertex facet. Every 12-vertex facet is an ambient image of the seed and forces the verified closed 744-facet boundary. Ridge degree two and connected dual graph exclude additional facets. With no extras the same argument forces the original convex boundary. The explicit orbit gives 36 alternatives plus the convex polytope."
}


==> anc/verify/enumeration-records/E7/E7-external-hyperplanes.json <==
{
  "ok": true,
  "external_facets_checked": 72,
  "whole_simplex_facets": 16,
  "partial_external_facets": 56,
  "facets_on_each_carrier": 1,
  "partial_carrier_vertices": 27,
  "extra_ridges_per_partial_carrier": 15,
  "extra_ridge_vertices": 9,
  "extra_ridge_dimension": 5,
  "intersection_with_external_facet_vertices": 8,
  "intersection_with_external_facet_dimension": 4,
  "extra_ridge_owner_sizes": [
    13,
    13
  ],
  "representatives": {
    "12": {
      "facet": [
        0,
        2,
        6,
        10,
        14,
        19,
        62,
        69,
        73,
        75,
        76,
        77
      ],
      "section": [
        0,
        2,
        3,
        6,
        7,
        10,
        11,
        14,
        15,
        18,
        19,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77
      ],
      "omitted": [
        3,
        7,
        11,
        15,
        18,
        63,
        64,
        65,
        66,
        67,
        68,
        70,
        71,
        72,
        74
      ],
      "maximal_intersections": [
        [
          0,
          2,
          6,
          10,
          14,
          19,
          62,
          69,
          73,
          75,
          76,
          77
        ],
        [
          0,
          2,
          6,
          10,
          62,
          63,
          69,
          73,
          75
        ],
        [
          0,
          2,
          6,
          14,
          62,
          64,
          69,
          73,
          76
        ],
        [
          0,
          2,
          6,
          19,
          62,
          65,
          69,
          73,
          77
        ],
        [
          0,
          2,
          10,
          14,
          62,
          66,
          69,
          75,
          76
        ],
        [
          0,
          2,
          10,
          19,
          62,
          67,
          69,
          75,
          77
        ],
        [
          0,
          2,
          14,
          19,
          62,
          68,
          69,
          76,
          77
        ],
        [
          0,
          6,
          10,
          14,
          62,
          70,
          73,
          75,
          76
        ],
        [
          0,
          6,
          10,
          19,
          62,
          71,
          73,
          75,
          77
        ],
        [
          0,
          6,
          14,
          19,
          62,
          72,
          73,
          76,
          77
        ],
        [
          0,
          10,
          14,
          19,
          62,
          74,
          75,
          76,
          77
        ],
        [
          2,
          6,
          10,
          14,
          18,
          69,
          73,
          75,
          76
        ],
        [
          2,
          6,
          10,
          15,
          19,
          69,
          73,
          75,
          77
        ],
        [
          2,
          6,
          11,
          14,
          19,
          69,
          73,
          76,
          77
        ],
        [
          2,
          7,
          10,
          14,
          19,
          69,
          75,
          76,
          77
        ],
        [
          3,
          6,
          10,
          14,
          19,
          73,
          75,
          76,
          77
        ]
      ]
    },
    "7": {
      "facet": [
        0,
        62,
        78,
        79,
        80,
        82,
        86
      ],
      "section": [
        0,
        62,
        78,
        79,
        80,
        82,
        86
      ],
      "omitted": [],
      "maximal_intersections": [
        [
          0,
          62,
          78,
          79,
          80,
          82,
          86
        ]
      ]
    }
  },
  "inputs": {
    "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
    "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
    "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
    "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
    "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
    "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
    "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
    "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
    "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
    "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
    "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
    "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
    "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
    "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
    "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
    "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
    "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
    "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
    "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
    "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
    "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
    "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
    "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
    "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
    "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
    "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
    "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
    "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
    "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
    "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
    "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
    "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
    "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
    "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
    "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
    "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
    "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
    "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
    "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
    "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
    "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
    "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
    "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
    "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
    "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
    "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
    "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
    "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
    "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
    "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
    "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
    "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
    "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
    "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
    "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
    "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
    "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
    "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
    "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
    "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
    "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
    "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
    "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
    "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
    "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
    "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
    "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
    "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
    "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
    "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
    "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
    "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
    "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
    "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
    "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
    "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
    "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
    "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
    "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
    "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
    "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
    "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
    "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
    "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
    "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
    "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
    "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
    "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
    "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
    "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
    "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
    "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
    "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
    "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
    "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
    "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
    "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
    "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
    "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
    "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
    "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
    "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
    "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
    "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
    "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
    "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
  },
  "facet_sha256": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
  "source_sha256": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3"
}


==> anc/verify/enumeration-records/E7/E7-forcing-verification.json <==
{
  "ok": true,
  "survivors": 26840,
  "ambient_group_order": 2903040,
  "facet_orbit_sizes": [
    56,
    2016,
    4032,
    20160,
    576
  ],
  "flag_orbits_checked": 10,
  "implications": {
    "15": {
      "facet": [
        0,
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        62,
        69,
        73,
        75,
        76,
        78
      ],
      "ridge": [
        0,
        2,
        6,
        10,
        14,
        62,
        69,
        73,
        75,
        76
      ],
      "unique_partner": [
        0,
        2,
        6,
        10,
        14,
        19,
        62,
        69,
        73,
        75,
        76,
        77
      ]
    },
    "13": {
      "facet": [
        0,
        2,
        6,
        10,
        34,
        46,
        54,
        62,
        63,
        69,
        73,
        75,
        78
      ],
      "ridge": [
        0,
        2,
        6,
        10,
        34,
        46,
        54,
        62,
        69,
        73,
        75,
        78
      ],
      "unique_partner": [
        0,
        2,
        6,
        10,
        14,
        34,
        46,
        54,
        58,
        62,
        69,
        73,
        75,
        76,
        78
      ]
    }
  },
  "forced_steps_checked": 743,
  "forced_facets": 744,
  "forced_boundary_ridges": 2968,
  "convex_boundary_ridges": 4788,
  "both_boundaries_have_ridge_degree_two_and_connected_dual_graph": true,
  "recomputed_partner_menus": 751,
  "input_sha256": {
    "E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
    "E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
    "E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
    "E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8"
  },
  "source_sha256": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
  "inputs": {
    "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
    "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
    "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
    "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
    "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
    "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
    "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
    "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
    "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
    "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
    "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
    "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
    "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
    "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
    "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
    "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
    "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
    "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
    "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
    "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
    "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
    "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
    "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
    "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
    "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
    "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
    "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
    "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
    "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
    "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
    "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
    "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
    "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
    "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
    "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
    "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
    "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
    "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
    "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
    "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
    "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
    "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
    "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
    "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
    "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
    "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
    "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
    "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
    "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
    "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
    "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
    "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
    "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
    "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
    "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
    "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
    "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
    "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
    "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
    "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
    "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
    "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
    "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
    "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
    "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
    "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
    "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
    "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
    "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
    "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
    "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
    "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
    "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
    "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
    "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
    "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
    "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
    "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
    "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
    "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
    "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
    "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
    "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
    "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
    "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
    "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
    "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
    "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
    "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
    "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
    "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
    "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
    "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
    "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
    "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
    "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
    "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
    "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
    "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
    "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
    "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
    "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
    "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
    "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
    "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
    "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
  },
  "seconds": 12.660973499994725,
  "dependencies": [
    "The supplied survivor family is complete (unrestricted enumeration and pruning).",
    "The geometric boundary verifier accepts E7-alternative.txt."
  ],
  "conclusion": "Every polytope with an extra facet contains an ambient image of the entire 744-facet boundary. Ridge degree two and connected dual graph preclude any additional facets. With no extra facets the same argument forces the original convex boundary."
}


==> anc/verify/enumeration-records/E7/complete.json <==
{
  "complete": true,
  "scope": "unrestricted",
  "inputs": {
    "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
    "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
    "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
    "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
    "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
    "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
    "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
    "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
    "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
    "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
    "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
    "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
    "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
    "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
    "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
    "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
    "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
    "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
    "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
    "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
    "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
    "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
    "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
    "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
    "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
    "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
    "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
    "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
    "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
    "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
    "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
    "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
    "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
    "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
    "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
    "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
    "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
    "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
    "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
    "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
    "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
    "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
    "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
    "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
    "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
    "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
    "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
    "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
    "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
    "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
    "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
    "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
    "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
    "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
    "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
    "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
    "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
    "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
    "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
    "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
    "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
    "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
    "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
    "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
    "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
    "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
    "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
    "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
    "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
    "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
    "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
    "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
    "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
    "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
    "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
    "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
    "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
    "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
    "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
    "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
    "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
    "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
    "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
    "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
    "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
    "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
    "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
    "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
    "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
    "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
    "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
    "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
    "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
    "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
    "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
    "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
    "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
    "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
    "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
    "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
    "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
    "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
    "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
    "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
    "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
    "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
  },
  "seconds": 53.14459645887837,
  "results": [
    {
      "name": "E7",
      "complete": true,
      "scope": "unrestricted",
      "agrees_paper": false,
      "candidates": 70699400,
      "candidate_orbits": 194,
      "survivors": 26840,
      "survivor_orbits": 5,
      "seconds": 42.65721037518233
    }
  ],
  "outputs": {
    "E7-section-000.json": "3bd663f40b1e74362417bcb35932e8e6222b93ea1b9604ac88d14490b612871e",
    "E7-section-001.json": "5b4908a5af116dc5d1ca276445abba1e9606a08e225de590277853747f58ec87",
    "E7-section-002.json": "2162e308af5e7d9cae09cbfe66fcb03a644de61b8bbb836b996c99d2906f6b14",
    "E7-section-003.json": "b665299964818f720733cc2f7fa8639aaae4ceb47098c71617197619da84770c",
    "E7-section-004.json": "3a229340e04d82bbf9d1067ed189a31934c9add1fb24504b1f282276eca7d82c",
    "E7-section-005.json": "6635acc337122bd657c13837f76f2d158ae6f909b5686d8baf3dd07cbe1a0523",
    "E7-section-006.json": "e93a89ba0f8c51d2edb62b251160d924f82f9b5828b9454dbab7d9ffb207ca4a",
    "E7-section-007.json": "c25e12abd7a5bbf7e697cee8fcf8fe5804c3b4f55832f4777b72498342f8b76b",
    "E7-section-008.json": "842d342fc068e402eb7a4e890539bd45a41479ab09acc43870859d53cc89550c",
    "E7-survivors.json": "7aa36724d21d95f240b211bcf45f74fedafd994ac0f4da7bc3e4cbf4648a56b4",
    "E7.json": "9bb1199f18d78cb6627b84c2f3fce3ec669f04785b8566205d191adfaa83bc1c",
    "inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "inventory.json": "2b0f2c8b42aab297bfe3ca4977ab6791e63cb7e8fe6d1681b46e9bdb78730770"
  }
}


==> anc/verify/enumeration-records/E7/inputs.json <==
{
  "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
  "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
  "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
  "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
  "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
  "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
  "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
  "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
  "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
  "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
  "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
  "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
  "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
  "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
  "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
  "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
  "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
  "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
  "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
  "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
  "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
  "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
  "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
  "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
  "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
  "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
  "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
  "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
  "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
  "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
  "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
  "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
  "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
  "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
  "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
  "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
  "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
  "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
  "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
  "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
  "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
  "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
  "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
  "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
  "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
  "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
  "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
  "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
  "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
  "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
  "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
  "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
  "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
  "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
  "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
  "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
  "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
  "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
  "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
  "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
  "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
  "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
  "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
  "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
  "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
  "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
  "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
  "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
  "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
  "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
  "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
  "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
  "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
  "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
  "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
  "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
  "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
  "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
  "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
  "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
  "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
  "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
  "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
  "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
  "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
  "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
  "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
  "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
  "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
  "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
  "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
  "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
  "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
  "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
  "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
  "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
  "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
  "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
  "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
  "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
  "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
  "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
  "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
  "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
  "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
  "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
}


==> anc/verify/enumeration-records/E7/inventory.json <==
{
  "E7": [
    [
      0,
      2,
      3,
      6,
      7,
      10,
      11,
      14,
      15,
      18,
      19,
      62,
      63,
      64,
      65,
      66,
      67,
      68,
      69,
      70,
      71,
      72,
      73,
      74,
      75,
      76,
      77
    ],
    [
      0,
      2,
      3,
      6,
      7,
      10,
      11,
      30,
      32,
      34,
      36,
      42,
      44,
      46,
      48,
      50,
      52,
      54,
      56,
      62,
      63,
      68,
      69,
      72,
      73,
      74,
      75,
      78,
      84,
      88,
      90,
      96,
      98,
      102,
      108
    ],
    [
      0,
      2,
      3,
      6,
      7,
      12,
      30,
      32,
      34,
      36,
      42,
      44,
      46,
      48,
      51,
      55,
      64,
      67,
      71,
      76,
      82,
      83,
      86,
      87,
      94,
      95,
      106,
      107,
      110,
      122
    ],
    [
      0,
      2,
      6,
      10,
      14,
      19,
      22,
      26,
      30,
      35,
      38,
      42,
      47,
      50,
      55,
      59,
      63,
      64,
      65,
      66,
      67,
      68,
      70,
      71,
      72,
      74,
      78,
      79,
      80,
      82,
      86,
      94
    ],
    [
      0,
      2,
      6,
      10,
      14,
      19,
      25,
      29,
      33,
      36,
      41,
      45,
      48,
      53,
      56,
      60,
      63,
      64,
      65,
      66,
      67,
      68,
      70,
      71,
      72,
      74,
      93,
      101,
      105,
      107,
      108,
      109
    ],
    [
      0,
      2,
      6,
      10,
      14,
      25,
      29,
      33,
      35,
      41,
      45,
      47,
      53,
      55,
      59,
      62,
      69,
      73,
      75,
      76,
      85,
      89,
      91,
      92,
      97,
      99,
      100,
      103,
      104,
      106
    ],
    [
      0,
      2,
      6,
      10,
      14,
      34,
      46,
      54,
      58,
      62,
      69,
      73,
      75,
      76,
      78
    ],
    [
      0,
      2,
      6,
      10,
      16,
      25,
      29,
      34,
      41,
      46,
      54,
      59,
      62,
      69,
      73,
      75,
      78,
      92,
      100,
      104,
      106,
      116,
      120,
      122
    ],
    [
      0,
      62,
      63,
      64,
      66,
      70,
      78
    ]
  ]
}


==> anc/verify/enumeration-records/L5/L5-survivors.json <==
[
  [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7
  ],
  [
    0,
    1,
    2,
    3,
    8,
    9,
    12,
    13,
    16,
    17
  ],
  [
    0,
    1,
    2,
    4,
    8,
    12,
    16,
    20,
    24,
    28
  ],
  [
    0,
    1,
    3,
    5,
    8,
    13,
    17,
    21,
    25,
    31
  ],
  [
    0,
    1,
    4,
    5,
    8,
    10,
    20,
    21,
    24,
    25
  ],
  [
    0,
    2,
    3,
    6,
    9,
    12,
    17,
    22,
    27,
    29
  ],
  [
    0,
    2,
    4,
    6,
    12,
    14,
    20,
    22,
    28,
    29
  ],
  [
    0,
    3,
    5,
    6,
    17,
    19,
    25,
    27,
    29,
    31
  ],
  [
    0,
    4,
    5,
    6,
    10,
    14,
    19,
    20,
    25,
    29
  ],
  [
    0,
    8,
    12,
    17,
    20,
    25,
    29
  ],
  [
    1,
    2,
    3,
    7,
    9,
    13,
    16,
    23,
    26,
    30
  ],
  [
    1,
    2,
    4,
    7,
    16,
    18,
    24,
    26,
    28,
    30
  ],
  [
    1,
    3,
    5,
    7,
    13,
    15,
    21,
    23,
    30,
    31
  ],
  [
    1,
    4,
    5,
    7,
    10,
    15,
    18,
    21,
    24,
    30
  ],
  [
    1,
    8,
    13,
    16,
    21,
    24,
    30
  ],
  [
    2,
    3,
    6,
    7,
    9,
    11,
    22,
    23,
    26,
    27
  ],
  [
    2,
    4,
    6,
    7,
    11,
    14,
    18,
    22,
    26,
    28
  ],
  [
    2,
    9,
    12,
    16,
    22,
    26,
    28
  ],
  [
    3,
    5,
    6,
    7,
    11,
    15,
    19,
    23,
    27,
    31
  ],
  [
    3,
    9,
    13,
    17,
    23,
    27,
    31
  ],
  [
    4,
    5,
    6,
    7,
    10,
    11,
    14,
    15,
    18,
    19
  ],
  [
    4,
    10,
    14,
    18,
    20,
    24,
    28
  ],
  [
    5,
    10,
    15,
    19,
    21,
    25,
    31
  ],
  [
    6,
    11,
    14,
    19,
    22,
    27,
    29
  ],
  [
    7,
    11,
    15,
    18,
    23,
    26,
    30
  ],
  [
    8,
    9,
    12,
    13,
    16,
    17,
    32
  ],
  [
    8,
    10,
    20,
    21,
    24,
    25,
    34
  ],
  [
    8,
    12,
    16,
    20,
    24,
    28,
    32,
    34,
    36,
    38
  ],
  [
    8,
    12,
    17,
    20,
    25,
    29,
    32,
    34,
    36,
    39
  ],
  [
    8,
    13,
    16,
    21,
    24,
    30,
    32,
    34,
    37,
    38
  ],
  [
    8,
    13,
    17,
    21,
    25,
    31,
    32,
    34,
    37,
    39
  ],
  [
    9,
    11,
    22,
    23,
    26,
    27,
    35
  ],
  [
    9,
    12,
    16,
    22,
    26,
    28,
    32,
    35,
    36,
    38
  ],
  [
    9,
    12,
    17,
    22,
    27,
    29,
    32,
    35,
    36,
    39
  ],
  [
    9,
    13,
    16,
    23,
    26,
    30,
    32,
    35,
    37,
    38
  ],
  [
    9,
    13,
    17,
    23,
    27,
    31,
    32,
    35,
    37,
    39
  ],
  [
    10,
    11,
    14,
    15,
    18,
    19,
    33
  ],
  [
    10,
    14,
    18,
    20,
    24,
    28,
    33,
    34,
    36,
    38
  ],
  [
    10,
    14,
    19,
    20,
    25,
    29,
    33,
    34,
    36,
    39
  ],
  [
    10,
    15,
    18,
    21,
    24,
    30,
    33,
    34,
    37,
    38
  ],
  [
    10,
    15,
    19,
    21,
    25,
    31,
    33,
    34,
    37,
    39
  ],
  [
    11,
    14,
    18,
    22,
    26,
    28,
    33,
    35,
    36,
    38
  ],
  [
    11,
    14,
    19,
    22,
    27,
    29,
    33,
    35,
    36,
    39
  ],
  [
    11,
    15,
    18,
    23,
    26,
    30,
    33,
    35,
    37,
    38
  ],
  [
    11,
    15,
    19,
    23,
    27,
    31,
    33,
    35,
    37,
    39
  ],
  [
    12,
    14,
    20,
    22,
    28,
    29,
    36
  ],
  [
    13,
    15,
    21,
    23,
    30,
    31,
    37
  ],
  [
    16,
    18,
    24,
    26,
    28,
    30,
    38
  ],
  [
    17,
    19,
    25,
    27,
    29,
    31,
    39
  ],
  [
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39
  ]
]


==> anc/verify/enumeration-records/L5/L5.json <==
{
  "name": "L5",
  "complete": true,
  "scope": "unrestricted",
  "agrees_paper": true,
  "candidates": 1330,
  "candidate_orbits": 19,
  "survivors": 50,
  "survivor_orbits": 4,
  "extra": [],
  "missing": [],
  "seconds": 0.119548249989748
}


==> anc/verify/enumeration-records/L5/complete.json <==
{
  "complete": true,
  "scope": "unrestricted",
  "inputs": {
    "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
    "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
    "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
    "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
    "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
    "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
    "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
    "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
    "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
    "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
    "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
    "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
    "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
    "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
    "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
    "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
    "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
    "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
    "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
    "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
    "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
    "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
    "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
    "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
    "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
    "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
    "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
    "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
    "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
    "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
    "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
    "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
    "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
    "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
    "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
    "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
    "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
    "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
    "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
    "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
    "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
    "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
    "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
    "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
    "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
    "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
    "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
    "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
    "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
    "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
    "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
    "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
    "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
    "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
    "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
    "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
    "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
    "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
    "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
    "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
    "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
    "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
    "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
    "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
    "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
    "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
    "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
    "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
    "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
    "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
    "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
    "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
    "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
    "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
    "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
    "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
    "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
    "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
    "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
    "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
    "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
    "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
    "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
    "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
    "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
    "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
    "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
    "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
    "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
    "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
    "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
    "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
    "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
    "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
    "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
    "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
    "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
    "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
    "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
    "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
    "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
    "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
    "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
    "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
    "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
    "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
  },
  "seconds": 0.20481929136440158,
  "results": [
    {
      "name": "L5",
      "complete": true,
      "scope": "unrestricted",
      "agrees_paper": true,
      "candidates": 1330,
      "candidate_orbits": 19,
      "survivors": 50,
      "survivor_orbits": 4,
      "seconds": 0.119548249989748
    }
  ],
  "outputs": {
    "L5-section-000.json": "808c9ca5812f822cbe986dbcea3d0fafb307ab982f1a553a85280eae9cf9ca39",
    "L5-section-001.json": "d503f36de8b8b071fd7e12472370928090378af40aee44ffe09e9f733be48caa",
    "L5-section-002.json": "596148fe915b8f458f24c7d32827f3feae14cb8155f88ac053da2a57ea2e82ab",
    "L5-section-003.json": "68656cfebf645b7fddf90fedf2532a09a71e50b0b5118bc371a771969f6d3701",
    "L5-section-004.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "L5-section-005.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "L5-section-006.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "L5-section-007.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "L5-section-008.json": "fdb781a1e0f580030cb13521f7d434ebf93a767a75d604c765a96729fd58b601",
    "L5-section-009.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "L5-section-010.json": "9526c7d9261b21b46676b1517e47beca581f48bdd363aa672b64393fee68af86",
    "L5-section-011.json": "7387ba4afec9be40471ba0869574ba40622d9437cab59b14c4444f827ebbfaed",
    "L5-survivors.json": "3029441f12915297a2041fe39ed97b37662af0242cf4c2fa8d0f463e54e87b73",
    "L5.json": "31945f5b416513c2697056fcc81a6ecf539729a42160d3099991f5ebe03672c4",
    "inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "inventory.json": "16019e116e7773956c3c0708c498b8ae4ba69d8fd184766c0ad39d31c722eb74"
  }
}


==> anc/verify/enumeration-records/L5/inputs.json <==
{
  "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
  "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
  "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
  "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
  "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
  "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
  "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
  "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
  "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
  "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
  "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
  "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
  "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
  "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
  "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
  "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
  "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
  "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
  "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
  "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
  "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
  "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
  "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
  "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
  "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
  "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
  "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
  "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
  "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
  "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
  "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
  "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
  "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
  "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
  "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
  "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
  "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
  "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
  "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
  "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
  "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
  "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
  "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
  "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
  "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
  "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
  "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
  "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
  "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
  "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
  "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
  "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
  "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
  "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
  "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
  "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
  "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
  "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
  "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
  "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
  "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
  "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
  "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
  "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
  "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
  "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
  "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
  "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
  "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
  "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
  "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
  "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
  "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
  "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
  "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
  "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
  "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
  "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
  "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
  "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
  "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
  "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
  "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
  "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
  "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
  "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
  "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
  "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
  "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
  "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
  "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
  "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
  "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
  "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
  "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
  "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
  "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
  "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
  "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
  "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
  "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
  "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
  "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
  "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
  "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
  "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
}


==> anc/verify/enumeration-records/L5/inventory.json <==
{
  "L5": [
    [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7
    ],
    [
      0,
      1,
      2,
      3,
      8,
      9,
      12,
      13,
      16,
      17
    ],
    [
      0,
      1,
      2,
      4,
      8,
      12,
      16,
      20,
      24,
      28
    ],
    [
      0,
      1,
      2,
      5,
      6,
      7,
      9,
      13,
      17,
      23,
      27,
      31
    ],
    [
      0,
      1,
      2,
      8,
      12,
      16,
      23,
      27,
      31,
      32
    ],
    [
      0,
      1,
      2,
      8,
      12,
      16,
      34,
      36,
      38
    ],
    [
      0,
      1,
      2,
      9,
      13,
      17,
      20,
      24,
      28
    ],
    [
      0,
      1,
      2,
      9,
      13,
      17,
      32
    ],
    [
      0,
      1,
      6,
      7,
      12,
      13,
      16,
      17,
      22,
      23,
      26,
      27
    ],
    [
      0,
      1,
      6,
      7,
      12,
      16,
      22,
      26,
      32,
      35
    ],
    [
      0,
      1,
      12,
      13,
      16,
      17,
      20,
      21,
      24,
      25,
      32,
      34
    ],
    [
      0,
      8,
      12,
      17,
      20,
      25,
      29
    ]
  ]
}


==> anc/verify/enumeration-records/Q5/Q5-survivors.json <==
[
  [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9
  ],
  [
    0,
    1,
    2,
    3,
    11,
    13,
    15,
    17
  ],
  [
    0,
    1,
    2,
    4,
    5,
    7,
    17,
    23,
    27,
    29
  ],
  [
    0,
    1,
    3,
    4,
    6,
    8,
    15,
    21,
    25,
    28
  ],
  [
    0,
    1,
    4,
    15,
    17,
    21,
    23,
    25,
    27
  ],
  [
    0,
    2,
    3,
    5,
    6,
    9,
    13,
    19,
    24,
    26
  ],
  [
    0,
    2,
    5,
    13,
    17,
    19,
    23,
    24,
    29
  ],
  [
    0,
    3,
    6,
    13,
    15,
    19,
    21,
    26,
    28
  ],
  [
    0,
    4,
    5,
    6,
    10,
    19,
    21,
    23
  ],
  [
    0,
    13,
    15,
    17,
    19,
    21,
    23
  ],
  [
    1,
    2,
    3,
    7,
    8,
    9,
    11,
    18,
    20,
    22
  ],
  [
    1,
    2,
    7,
    11,
    17,
    18,
    20,
    27,
    29
  ],
  [
    1,
    3,
    8,
    11,
    15,
    18,
    22,
    25,
    28
  ],
  [
    1,
    4,
    7,
    8,
    12,
    18,
    25,
    27
  ],
  [
    1,
    11,
    15,
    17,
    18,
    25,
    27
  ],
  [
    2,
    3,
    9,
    11,
    13,
    20,
    22,
    24,
    26
  ],
  [
    2,
    5,
    7,
    9,
    14,
    20,
    24,
    29
  ],
  [
    2,
    11,
    13,
    17,
    20,
    24,
    29
  ],
  [
    3,
    6,
    8,
    9,
    16,
    22,
    26,
    28
  ],
  [
    3,
    11,
    13,
    15,
    22,
    26,
    28
  ],
  [
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    12,
    14,
    16
  ],
  [
    4,
    5,
    7,
    10,
    12,
    14,
    23,
    27,
    29
  ],
  [
    4,
    6,
    8,
    10,
    12,
    16,
    21,
    25,
    28
  ],
  [
    4,
    10,
    12,
    21,
    23,
    25,
    27
  ],
  [
    5,
    6,
    9,
    10,
    14,
    16,
    19,
    24,
    26
  ],
  [
    5,
    10,
    14,
    19,
    23,
    24,
    29
  ],
  [
    6,
    10,
    16,
    19,
    21,
    26,
    28
  ],
  [
    7,
    8,
    9,
    12,
    14,
    16,
    18,
    20,
    22
  ],
  [
    7,
    12,
    14,
    18,
    20,
    27,
    29
  ],
  [
    8,
    12,
    16,
    18,
    22,
    25,
    28
  ],
  [
    9,
    14,
    16,
    20,
    22,
    24,
    26
  ],
  [
    10,
    12,
    14,
    16,
    34,
    35,
    36,
    37,
    38,
    39
  ],
  [
    10,
    12,
    14,
    23,
    27,
    29,
    34,
    35,
    37
  ],
  [
    10,
    12,
    16,
    21,
    25,
    28,
    34,
    36,
    38
  ],
  [
    10,
    12,
    21,
    23,
    25,
    27,
    34
  ],
  [
    10,
    14,
    16,
    19,
    24,
    26,
    35,
    36,
    39
  ],
  [
    10,
    14,
    19,
    23,
    24,
    29,
    35
  ],
  [
    10,
    16,
    19,
    21,
    26,
    28,
    36
  ],
  [
    10,
    19,
    21,
    23,
    30,
    34,
    35,
    36
  ],
  [
    11,
    13,
    15,
    17,
    30,
    31,
    32,
    33
  ],
  [
    11,
    13,
    15,
    22,
    26,
    28,
    33
  ],
  [
    11,
    13,
    17,
    20,
    24,
    29,
    32
  ],
  [
    11,
    13,
    20,
    22,
    24,
    26,
    32,
    33,
    39
  ],
  [
    11,
    15,
    17,
    18,
    25,
    27,
    31
  ],
  [
    11,
    15,
    18,
    22,
    25,
    28,
    31,
    33,
    38
  ],
  [
    11,
    17,
    18,
    20,
    27,
    29,
    31,
    32,
    37
  ],
  [
    11,
    18,
    20,
    22,
    31,
    32,
    33,
    37,
    38,
    39
  ],
  [
    12,
    14,
    16,
    18,
    20,
    22,
    37,
    38,
    39
  ],
  [
    12,
    14,
    18,
    20,
    27,
    29,
    37
  ],
  [
    12,
    16,
    18,
    22,
    25,
    28,
    38
  ],
  [
    12,
    18,
    25,
    27,
    31,
    34,
    37,
    38
  ],
  [
    13,
    15,
    17,
    19,
    21,
    23,
    30
  ],
  [
    13,
    15,
    19,
    21,
    26,
    28,
    30,
    33,
    36
  ],
  [
    13,
    17,
    19,
    23,
    24,
    29,
    30,
    32,
    35
  ],
  [
    13,
    19,
    24,
    26,
    30,
    32,
    33,
    35,
    36,
    39
  ],
  [
    14,
    16,
    20,
    22,
    24,
    26,
    39
  ],
  [
    14,
    20,
    24,
    29,
    32,
    35,
    37,
    39
  ],
  [
    15,
    17,
    21,
    23,
    25,
    27,
    30,
    31,
    34
  ],
  [
    15,
    21,
    25,
    28,
    30,
    31,
    33,
    34,
    36,
    38
  ],
  [
    16,
    22,
    26,
    28,
    33,
    36,
    38,
    39
  ],
  [
    17,
    23,
    27,
    29,
    30,
    31,
    32,
    34,
    35,
    37
  ],
  [
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39
  ]
]


==> anc/verify/enumeration-records/Q5/Q5.json <==
{
  "name": "Q5",
  "complete": true,
  "scope": "unrestricted",
  "agrees_paper": true,
  "candidates": 922,
  "candidate_orbits": 21,
  "survivors": 62,
  "survivor_orbits": 5,
  "extra": [],
  "missing": [],
  "seconds": 0.15472054202109575
}


==> anc/verify/enumeration-records/Q5/complete.json <==
{
  "complete": true,
  "scope": "unrestricted",
  "inputs": {
    "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
    "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
    "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
    "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
    "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
    "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
    "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
    "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
    "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
    "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
    "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
    "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
    "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
    "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
    "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
    "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
    "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
    "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
    "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
    "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
    "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
    "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
    "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
    "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
    "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
    "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
    "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
    "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
    "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
    "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
    "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
    "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
    "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
    "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
    "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
    "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
    "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
    "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
    "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
    "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
    "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
    "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
    "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
    "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
    "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
    "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
    "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
    "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
    "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
    "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
    "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
    "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
    "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
    "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
    "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
    "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
    "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
    "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
    "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
    "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
    "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
    "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
    "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
    "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
    "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
    "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
    "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
    "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
    "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
    "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
    "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
    "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
    "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
    "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
    "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
    "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
    "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
    "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
    "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
    "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
    "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
    "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
    "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
    "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
    "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
    "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
    "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
    "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
    "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
    "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
    "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
    "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
    "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
    "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
    "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
    "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
    "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
    "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
    "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
    "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
    "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
    "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
    "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
    "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
    "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
    "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
  },
  "seconds": 0.2462040833197534,
  "results": [
    {
      "name": "Q5",
      "complete": true,
      "scope": "unrestricted",
      "agrees_paper": true,
      "candidates": 922,
      "candidate_orbits": 21,
      "survivors": 62,
      "survivor_orbits": 5,
      "seconds": 0.15472054202109575
    }
  ],
  "outputs": {
    "Q5-section-000.json": "4f2acbb7c987708195842291b86a447085f982074efc57131c85db8cd66314c7",
    "Q5-section-001.json": "da3fd72b1413eff5322b3245a35135f995f451c8f6807e464e610439df1704db",
    "Q5-section-002.json": "980913281b594c3c817cae8d19112b2102a6225a3c9e3c0a7a8d827a29b380d6",
    "Q5-section-003.json": "213b918f49f48b656893edf2036b1ed43f9ba56ef17e2d3734284f8b23de4175",
    "Q5-section-004.json": "3552324a402d898688878b165ad6cbc3954e99d08cbea4c8c625693bfdcaf34f",
    "Q5-section-005.json": "68749b6e2e3f6a18a28c91006af709b59a05e7242ffb7038f8223318cc458071",
    "Q5-section-006.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "Q5-section-007.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "Q5-section-008.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "Q5-section-009.json": "d9b463be95e5efaa780405b016c54d92ca70d6a3d6b19651a9f827262ad59186",
    "Q5-section-010.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "Q5-section-011.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "Q5-section-012.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "Q5-section-013.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "Q5-section-014.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "Q5-section-015.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "Q5-section-016.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "Q5-section-017.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "Q5-section-018.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "Q5-section-019.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "Q5-section-020.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "Q5-section-021.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "Q5-section-022.json": "7e157ffa59404dda2e9646df80bda6132f02903a9cc3a663e7a17f3bd0dcb0eb",
    "Q5-section-023.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "Q5-section-024.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "Q5-survivors.json": "e223e465a4e3463969f7e03028065949032fbcb422fe4f0fc84a803625447cf9",
    "Q5.json": "487590ae94f3c38edf73f376693ced1524bd6c99161eb6ac4345234b9ae38954",
    "inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "inventory.json": "c0f8b8420623d7f2cf06baea0c1c97940c6fea8581946beb5348f80e8c4b0ea3"
  }
}


==> anc/verify/enumeration-records/Q5/inputs.json <==
{
  "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
  "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
  "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
  "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
  "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
  "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
  "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
  "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
  "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
  "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
  "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
  "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
  "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
  "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
  "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
  "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
  "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
  "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
  "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
  "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
  "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
  "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
  "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
  "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
  "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
  "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
  "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
  "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
  "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
  "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
  "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
  "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
  "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
  "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
  "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
  "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
  "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
  "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
  "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
  "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
  "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
  "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
  "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
  "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
  "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
  "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
  "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
  "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
  "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
  "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
  "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
  "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
  "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
  "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
  "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
  "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
  "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
  "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
  "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
  "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
  "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
  "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
  "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
  "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
  "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
  "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
  "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
  "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
  "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
  "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
  "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
  "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
  "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
  "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
  "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
  "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
  "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
  "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
  "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
  "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
  "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
  "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
  "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
  "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
  "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
  "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
  "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
  "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
  "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
  "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
  "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
  "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
  "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
  "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
  "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
  "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
  "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
  "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
  "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
  "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
  "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
  "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
  "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
  "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
  "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
  "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
}


==> anc/verify/enumeration-records/Q5/inventory.json <==
{
  "Q5": [
    [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9
    ],
    [
      0,
      1,
      2,
      3,
      11,
      13,
      15,
      17
    ],
    [
      0,
      1,
      2,
      4,
      5,
      7,
      17,
      23,
      27,
      29
    ],
    [
      0,
      1,
      2,
      6,
      8,
      9,
      10,
      12,
      14,
      23,
      27,
      29
    ],
    [
      0,
      1,
      2,
      6,
      8,
      9,
      11,
      13,
      15,
      22,
      26,
      28
    ],
    [
      0,
      1,
      2,
      11,
      13,
      15,
      23,
      27,
      29,
      30,
      31,
      32
    ],
    [
      0,
      1,
      2,
      11,
      13,
      15,
      33
    ],
    [
      0,
      1,
      2,
      17,
      30,
      31,
      32
    ],
    [
      0,
      1,
      2,
      23,
      27,
      29,
      34,
      35,
      37
    ],
    [
      0,
      1,
      4,
      15,
      17,
      21,
      23,
      25,
      27
    ],
    [
      0,
      1,
      4,
      15,
      21,
      25,
      30,
      31,
      34
    ],
    [
      0,
      1,
      5,
      7,
      10,
      12,
      17,
      21,
      25,
      29
    ],
    [
      0,
      1,
      5,
      7,
      10,
      12,
      21,
      25,
      30,
      31,
      35,
      37
    ],
    [
      0,
      1,
      5,
      7,
      10,
      12,
      21,
      25,
      34
    ],
    [
      0,
      1,
      5,
      7,
      10,
      12,
      21,
      25,
      36,
      38
    ],
    [
      0,
      1,
      5,
      7,
      16,
      23,
      27,
      28,
      34
    ],
    [
      0,
      1,
      5,
      7,
      17,
      29,
      30,
      31,
      35,
      37
    ],
    [
      0,
      1,
      10,
      12,
      15,
      17,
      30,
      31
    ],
    [
      0,
      1,
      11,
      13,
      21,
      23,
      25,
      27
    ],
    [
      0,
      1,
      11,
      13,
      32,
      33
    ],
    [
      0,
      1,
      21,
      23,
      25,
      27,
      30,
      31
    ],
    [
      0,
      1,
      21,
      23,
      25,
      27,
      34
    ],
    [
      0,
      13,
      15,
      17,
      19,
      21,
      23
    ],
    [
      0,
      13,
      15,
      17,
      30
    ],
    [
      0,
      13,
      15,
      19,
      21,
      30
    ]
  ]
}


==> anc/verify/enumeration-records/R5/R5-survivors.json <==
[
  [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9
  ],
  [
    0,
    1,
    2,
    3,
    4,
    5,
    10,
    11,
    12,
    13
  ],
  [
    0,
    1,
    2,
    6,
    15,
    17,
    19
  ],
  [
    0,
    1,
    2,
    11,
    12,
    13,
    15,
    17,
    19
  ],
  [
    0,
    1,
    3,
    6,
    7,
    8,
    19,
    23,
    25,
    29
  ],
  [
    0,
    1,
    3,
    13,
    19,
    23,
    25
  ],
  [
    0,
    2,
    4,
    6,
    7,
    9,
    17,
    21,
    24,
    28
  ],
  [
    0,
    2,
    4,
    12,
    17,
    21,
    24
  ],
  [
    0,
    3,
    4,
    7,
    14,
    21,
    23
  ],
  [
    0,
    3,
    4,
    10,
    12,
    13,
    14,
    21,
    23
  ],
  [
    0,
    6,
    7,
    17,
    19,
    21,
    23,
    28,
    29
  ],
  [
    0,
    12,
    13,
    17,
    19,
    21,
    23
  ],
  [
    1,
    2,
    5,
    6,
    8,
    9,
    15,
    20,
    22,
    27
  ],
  [
    1,
    2,
    5,
    11,
    15,
    20,
    22
  ],
  [
    1,
    3,
    5,
    8,
    16,
    20,
    25
  ],
  [
    1,
    3,
    5,
    10,
    11,
    13,
    16,
    20,
    25
  ],
  [
    1,
    6,
    8,
    15,
    19,
    20,
    25,
    27,
    29
  ],
  [
    1,
    11,
    13,
    15,
    19,
    20,
    25
  ],
  [
    2,
    4,
    5,
    9,
    18,
    22,
    24
  ],
  [
    2,
    4,
    5,
    10,
    11,
    12,
    18,
    22,
    24
  ],
  [
    2,
    6,
    9,
    15,
    17,
    22,
    24,
    27,
    28
  ],
  [
    2,
    11,
    12,
    15,
    17,
    22,
    24
  ],
  [
    3,
    4,
    5,
    7,
    8,
    9,
    14,
    16,
    18,
    26
  ],
  [
    3,
    4,
    5,
    10,
    14,
    16,
    18
  ],
  [
    3,
    7,
    8,
    14,
    16,
    23,
    25,
    26,
    29
  ],
  [
    3,
    10,
    13,
    14,
    16,
    23,
    25
  ],
  [
    4,
    7,
    9,
    14,
    18,
    21,
    24,
    26,
    28
  ],
  [
    4,
    10,
    12,
    14,
    18,
    21,
    24
  ],
  [
    5,
    8,
    9,
    16,
    18,
    20,
    22,
    26,
    27
  ],
  [
    5,
    10,
    11,
    16,
    18,
    20,
    22
  ],
  [
    6,
    7,
    8,
    9,
    26,
    27,
    28,
    29
  ],
  [
    6,
    15,
    17,
    19,
    27,
    28,
    29
  ],
  [
    7,
    14,
    21,
    23,
    26,
    28,
    29
  ],
  [
    8,
    16,
    20,
    25,
    26,
    27,
    29
  ],
  [
    9,
    18,
    22,
    24,
    26,
    27,
    28
  ],
  [
    10,
    11,
    12,
    13,
    30,
    31,
    32,
    33,
    34,
    35
  ],
  [
    10,
    11,
    12,
    18,
    22,
    24,
    32,
    34,
    35
  ],
  [
    10,
    11,
    13,
    16,
    20,
    25,
    31,
    33,
    35
  ],
  [
    10,
    11,
    16,
    18,
    20,
    22,
    35
  ],
  [
    10,
    12,
    13,
    14,
    21,
    23,
    30,
    33,
    34
  ],
  [
    10,
    12,
    14,
    18,
    21,
    24,
    34
  ],
  [
    10,
    13,
    14,
    16,
    23,
    25,
    33
  ],
  [
    10,
    14,
    16,
    18,
    33,
    34,
    35
  ],
  [
    11,
    12,
    13,
    15,
    17,
    19,
    30,
    31,
    32
  ],
  [
    11,
    12,
    15,
    17,
    22,
    24,
    32
  ],
  [
    11,
    13,
    15,
    19,
    20,
    25,
    31
  ],
  [
    11,
    15,
    20,
    22,
    31,
    32,
    35
  ],
  [
    12,
    13,
    17,
    19,
    21,
    23,
    30
  ],
  [
    12,
    17,
    21,
    24,
    30,
    32,
    34
  ],
  [
    13,
    19,
    23,
    25,
    30,
    31,
    33
  ],
  [
    14,
    16,
    18,
    26,
    33,
    34,
    35,
    37,
    38,
    39
  ],
  [
    14,
    16,
    23,
    25,
    26,
    29,
    33,
    37,
    38
  ],
  [
    14,
    18,
    21,
    24,
    26,
    28,
    34,
    37,
    39
  ],
  [
    14,
    21,
    23,
    26,
    28,
    29,
    37
  ],
  [
    14,
    21,
    23,
    30,
    33,
    34,
    37
  ],
  [
    15,
    17,
    19,
    27,
    28,
    29,
    36
  ],
  [
    15,
    17,
    19,
    30,
    31,
    32,
    36
  ],
  [
    15,
    17,
    22,
    24,
    27,
    28,
    32,
    36,
    39
  ],
  [
    15,
    19,
    20,
    25,
    27,
    29,
    31,
    36,
    38
  ],
  [
    15,
    20,
    22,
    27,
    31,
    32,
    35,
    36,
    38,
    39
  ],
  [
    16,
    18,
    20,
    22,
    26,
    27,
    35,
    38,
    39
  ],
  [
    16,
    20,
    25,
    26,
    27,
    29,
    38
  ],
  [
    16,
    20,
    25,
    31,
    33,
    35,
    38
  ],
  [
    17,
    19,
    21,
    23,
    28,
    29,
    30,
    36,
    37
  ],
  [
    17,
    21,
    24,
    28,
    30,
    32,
    34,
    36,
    37,
    39
  ],
  [
    18,
    22,
    24,
    26,
    27,
    28,
    39
  ],
  [
    18,
    22,
    24,
    32,
    34,
    35,
    39
  ],
  [
    19,
    23,
    25,
    29,
    30,
    31,
    33,
    36,
    37,
    38
  ],
  [
    26,
    27,
    28,
    29,
    36,
    37,
    38,
    39
  ],
  [
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39
  ]
]


==> anc/verify/enumeration-records/R5/R5.json <==
{
  "name": "R5",
  "complete": true,
  "scope": "unrestricted",
  "agrees_paper": true,
  "candidates": 770,
  "candidate_orbits": 49,
  "survivors": 70,
  "survivor_orbits": 10,
  "extra": [],
  "missing": [],
  "seconds": 0.37663629185408354
}


==> anc/verify/enumeration-records/R5/complete.json <==
{
  "complete": true,
  "scope": "unrestricted",
  "inputs": {
    "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
    "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
    "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
    "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
    "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
    "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
    "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
    "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
    "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
    "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
    "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
    "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
    "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
    "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
    "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
    "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
    "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
    "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
    "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
    "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
    "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
    "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
    "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
    "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
    "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
    "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
    "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
    "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
    "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
    "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
    "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
    "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
    "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
    "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
    "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
    "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
    "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
    "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
    "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
    "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
    "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
    "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
    "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
    "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
    "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
    "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
    "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
    "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
    "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
    "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
    "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
    "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
    "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
    "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
    "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
    "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
    "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
    "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
    "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
    "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
    "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
    "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
    "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
    "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
    "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
    "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
    "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
    "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
    "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
    "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
    "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
    "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
    "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
    "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
    "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
    "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
    "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
    "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
    "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
    "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
    "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
    "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
    "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
    "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
    "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
    "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
    "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
    "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
    "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
    "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
    "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
    "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
    "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
    "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
    "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
    "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
    "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
    "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
    "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
    "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
    "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
    "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
    "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
    "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
    "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
    "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
  },
  "seconds": 0.5403381250798702,
  "results": [
    {
      "name": "R5",
      "complete": true,
      "scope": "unrestricted",
      "agrees_paper": true,
      "candidates": 770,
      "candidate_orbits": 49,
      "survivors": 70,
      "survivor_orbits": 10,
      "seconds": 0.37663629185408354
    }
  ],
  "outputs": {
    "R5-section-000.json": "e5cf3870dd33e677bfbf1c6d4c845af9f33bb271fe2aaef7a5ee71026a98c42f",
    "R5-section-001.json": "c219b650a72e823f0e260df11434850de0ea18a9cf02af9e139b2f2d8efe31be",
    "R5-section-002.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "R5-section-003.json": "9cfeaf04c5984861b75b93064b1f682d1ccf61ac83c976e13bc4b2ab654f2bcf",
    "R5-section-004.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "R5-section-005.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "R5-section-006.json": "d61b8d1a74890dcfa09fe28470c32a330d7abd6460071e6a6de8da520bcb1b4e",
    "R5-section-007.json": "42c6605678ce7c7150a485fd3f2eae50ead47b43bafa31f3657126a4c639a13c",
    "R5-section-008.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "R5-section-009.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "R5-section-010.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "R5-section-011.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "R5-section-012.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "R5-section-013.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "R5-section-014.json": "e82e69c9f1f97bfee72ff784f69eb56f5d42b6c8ea21f97bda62c31635dd0ea4",
    "R5-section-015.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "R5-section-016.json": "530b1f39fa89fe425632cd60836ca1255ad107c1cc677917cbdf6cb94eef06f6",
    "R5-section-017.json": "8c40bbbf8260f23f79663e38ee52d35000e9cbedef4d41f322d3a01edb0e8a53",
    "R5-section-018.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "R5-section-019.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "R5-section-020.json": "ade0f8878a807354ac1569f0fe0f83d1c958736c0e9afbac4adcd0b25a9f18bd",
    "R5-section-021.json": "fb82946b31367ee62c3642032031b3fff31b5bd57ba8d90a856258ad27b16e37",
    "R5-section-022.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "R5-section-023.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "R5-section-024.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "R5-section-025.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "R5-section-026.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "R5-section-027.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "R5-section-028.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-029.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-030.json": "75b82b7cfa07e7ca01b721274d2309f2aadcac5ecc52d226e2b41fe54a9a5c05",
    "R5-section-031.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-032.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "R5-section-033.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-034.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-035.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-036.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-037.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-038.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-039.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-040.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "R5-section-041.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-042.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-043.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-044.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-045.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "R5-section-046.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "R5-section-047.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-048.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "R5-section-049.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-050.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-051.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-052.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "R5-section-053.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-054.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "R5-section-055.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-056.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-057.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-058.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-059.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-060.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-061.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-062.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-063.json": "59b95876f53ba6a607f8c91b2b9885f18e134565d9ba9e42639062db2b00ab57",
    "R5-section-064.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-065.json": "c989c37fe60f79bfd3814e3558e112be589cbd5584fdb499525c6625306ba11f",
    "R5-section-066.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "R5-section-067.json": "bea448b78fdb733f3428c0947675471f2f69ed97b503d021de287f1202b88260",
    "R5-section-068.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "R5-section-069.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-070.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "R5-section-071.json": "aa86d03f8c3511e8059d0d13ecab8f702f3579127c27ee931d46306a12f0c61d",
    "R5-section-072.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "R5-section-073.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "R5-section-074.json": "b286d21a5401843e7b7f53d5850d213ba2b3d5880e6cf3574320a727d2a25abe",
    "R5-section-075.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "R5-section-076.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "R5-section-077.json": "ba29adb0b70ca6c795758421a693cef60ee9297d16c549463d9ffc13811999f2",
    "R5-section-078.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "R5-section-079.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "R5-section-080.json": "5d15de2cbe3eb84a3685b7c33d3d3b6f9b4d3adb19ece6fd334f76362f9ec95c",
    "R5-section-081.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "R5-section-082.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "R5-section-083.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "R5-section-084.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "R5-section-085.json": "32ac851ff16af8cef7012198d33adc3487330799f65841f86e49b0c011e5bcb4",
    "R5-section-086.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "R5-section-087.json": "303ff46c05aae68952fcd35552984b855f9b4b155ed177934ce007c82a84eb94",
    "R5-section-088.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "R5-section-089.json": "22d5525161551e2ec003c45bfdc60b7beaf47709988b1fd9d1ffffeb8d998b42",
    "R5-section-090.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "R5-section-091.json": "af85d2be756052ee16920d5c1541fd3e0cb440e427c298b208c9e7af373ade05",
    "R5-section-092.json": "f4e7726a8c804151bcf852c6e65f8b73a7fdc7f36b91773594c3a9ffd245a61b",
    "R5-survivors.json": "7f87fec27a0a7621c2730f8b1ed805193784ebb8d8d7c542e10b9c2e6120b176",
    "R5.json": "6842273d12e3788c3989fee70d7ea76d5ac3762edcd5d22314f7a7635aa2beb5",
    "inputs.json": "a80ddd4f1c41964e6b961a2a1efac50c0a1c1017a88760276070eddbed1b74bb",
    "inventory.json": "89b21575232801890c85152f0cf9c331564dfb62186960cf1de54655107b2b2d"
  }
}


==> anc/verify/enumeration-records/R5/inputs.json <==
{
  "ambient_group.py": "1c8944db31286608ddfb3e4820ee0c571a620f1afe7d45171517b701c3be1bf9",
  "autom.py": "55083220ecdf4b25308ab6c1e8f96be7d87fe9421248e0812a493abb5619013e",
  "boundary.py": "a770e50adbd67cae052ded076b3f7f876779cc1ed76129933d8b377be31563d7",
  "candidate_facets.py": "434f0bec53c644d4e3014fa03ef588ac8b1bdd0e0732e107295f1466c824bb5c",
  "catalog/16-cell.txt": "7723e3cf21568adf9b6d0307e9361e2c13c8bcce0f570b71e59f5ce4f58efa51",
  "catalog/2-diminished-5-demicube.txt": "f2da811a4966b2cbfb0e6b173686a3efe12be00965c5e7c4cce0eb32289b0b29",
  "catalog/2_21.txt": "a772fdb64e9be5838f7111a9bb628f46e8ea80e1237fac9e5cb72e3b562fc478",
  "catalog/5-demicube.txt": "130921bc1091fe553f0fea2f511cbb9df664b9a27b0587b037d3f042b44e636c",
  "catalog/6-diminished-2_21.txt": "5bd002ec5ea0b21b77d4399da4648c5e5bb458b05e638c0991e59e3d9140fc16",
  "catalog/6-simplex.txt": "b2d979ab65a354dac09c581e27e7c853b936b4926bba95e20f1cbbff29b13b6b",
  "catalog/7-diminished-2_21.txt": "66edac4915864480317841289ac7a4d46db9399654ce345f4c5d44bec0171701",
  "catalog/diminished-2_21.txt": "bb9e14287aa62b3b4f456a9cf6d92dbcdbf00b60065f82b9b278267067f453d9",
  "catalog/diminished-5-demicube.txt": "36509261c917a36fe5cbd58ae11cecad56ac62796cf8788a67dc6dfbc488dbdd",
  "catalog/diminished-rectified-5-cell.txt": "faca5dcd89ffe15d4c0121685655e451492459c333204abb544aaf5a8ad615d7",
  "catalog/octahedral-pyramid.txt": "473e944f42d22d637da16a379e4562f7ab41751bcd0754e3cd3c08f79acc42da",
  "catalog/octahedron.txt": "5edbfe5678521069a97810f4c815ae5a708c7f45d6a105a0d8eed11c71556e08",
  "catalog/pyramid-over-5-demicube.txt": "e30dd26b9636b26a88a7547a05075da92450faef15379180ebf6d96d4c5c847a",
  "catalog/pyramid-over-diminished-5-demicube.txt": "838882cf9d3a3f47b0ee6092f1d52db40a91163c9f5e5f62137cf39a4271a265",
  "catalog/pyramid-over-rectified-5-cell.txt": "d35064bece71bed0110b5dc3dfbb36eaae5a8734c3363b826cfe7cb29029c6c1",
  "catalog/pyramid-over-rectified-5-simplex.txt": "aa5bd104087250faef2c103998cf44dfb4a5a5993b93932a0d73ad92600adb03",
  "catalog/pyramid-over-triangular-prism.txt": "d637d63c2f6cc32304e2d49a4a22492cdc6b878ada11e567678200536f8ec6c9",
  "catalog/rectified-5-cell.txt": "f4c87a87a30130ddb9f64f61f0bcb5d1d8e7a9c56cce43ebc11b87a8300e10dc",
  "catalog/rectified-5-simplex.txt": "c307d8716d77863651d259350c4c061e18187135f675d0fcbf74aeaebd08059c",
  "catalog/triangular-prism.txt": "03409a8ce4615854c5cce3fb17bc411138458aa57e036fbca995e748af0af206",
  "catalog.py": "eb80fe14a17be1c8981eeb750bc972a4c540c4fbd41f7f6f21a857349741c3f7",
  "certificates/E7-A7-construction.json": "2fcb2028b010c32e020a825c0eb1dcbbd0c142df9e1d2f83f48ad2a61affe739",
  "certificates/E7-alternative.txt": "a40792be375a0fdd7e65116d1c73f5043b70c1311e80070de0f569d93633cee8",
  "certificates/E7-forced-closure.json": "202fb67262bfa8be48463548f227b4274a8a1836c4ce88736bdc11ab7317eaf7",
  "certificates/E7-local-survivors.json": "e0382ef90c70badcd969fd6641eecd3f0e3750f95b1a193b29383e5b2d80ae39",
  "certificates/E7-partner-counts.json": "e86d275e3814dae90b1cf778755e49c915ca18f482212f0617aebcbd78369190",
  "check_a7_construction.py": "1a197c3a97c2ed34e5afbbe27b5a65b158eb6a8ebb99f614b40ac71ec5013c5c",
  "check_data.py": "9c42dbcbbfb77237ddb00f35b03a55a17079a90d8dcb709a7432c533f2ecb140",
  "check_e7_alternative.py": "693dc9a9564fff8880bdbe8080cb28aeeb8f01bd9f4c4a54050375897ba496c0",
  "check_e7_forcing.py": "3e866406eadb8d33a073ff40d8b026e3f46b4b2e5c911dbdc1ac660f41f41d4c",
  "check_external_hyperplanes.py": "b6dc0e52384c213990dc9080eacdf2aa25cc06f2793984e09c3708c3f34987c3",
  "check_reductions.py": "ecf84416a78575b98fb03de4b9afcd21a64836b9fa1808fb6c5e7a52c3d2c597",
  "cjkt/5-40a.txt": "00322cfb4c47ba85343bd2944e50466a9b07f28c16ab97933e565ffaa3a6d515",
  "cjkt/5-40b.txt": "442b472c2474636a4820835ef43e722b53cbe967f28b532957a978a472b87f70",
  "cjkt/6-72a.txt": "1c6d659864f8f9c5cceec82c515760957a5e9cff52087f087042dfd1e5eb2b13",
  "cjkt/6-72b.txt": "eb8313c0e8ce75f318f1e0579ba49dca9090115f23efcdafcb47d6e6edd468a4",
  "cjkt/6-72c.txt": "5dc35cf8fe6a1ab5eef987172739b272e023cdcea5b083b82a894613370f04ff",
  "cjkt/6-72d.txt": "e7b4a6a43f71109d093370ca3ac46ca42bbb7b4029e0aeb6c75b8905d7d8a73d",
  "cjkt/7-126a.txt": "50eaa89e629a4418d693a14d100b2ec61fce49a7d4d08b996966988b959da9be",
  "cjkt/7-126b.txt": "10a6d48d986f5fd3e19259273666912c4ab688f929ed8911a3fa3894aa72d6ce",
  "cjkt/7-126c.txt": "da0168873953179cedd5c7e6312c1e442a8da3b1ec0b5679b426b6deb1374554",
  "cjkt/7-126d.txt": "b09ab5371692bd632d7514643c39a068e3964fcc1e2176d2f2f142f324b81a4d",
  "cjkt/README.md": "3d2d1486db8491a5c0a15b6fbe9e1be583b0a3bda4fe7d4fa4ca4fb1bd21ab1b",
  "classify_e7_alternative.py": "76bea8dda022428e1f14e7aa58917a6971d7a8ffea8fd2cfa280fd5bbb7eaa14",
  "cohn-rajagopal/D5.txt": "3153e14a19d5f28d144c50bdf5b1446a6097f234beaae447047f0256dbd3fed6",
  "cohn-rajagopal/L5.txt": "3949a8c5bd0f194ac86377ac298d25a13bf6e92e8cf19ac6edb2be8de7b31f4a",
  "cohn-rajagopal/Q5.txt": "fa2e601fa4bad395d3b0bbb5b74bf54924122b375f10a915f012c67332dcf84e",
  "cohn-rajagopal/R5.txt": "c7a30656a55dd07b686bdb108664007f535d614e311fb965e05a3a08a9277fd1",
  "cohn-rajagopal/README.md": "6b864d2f5bf8f525c197987fcbe6ba0b3f611ba269de7a32140f6753b6049b5d",
  "compatibility.py": "7e843bb91a745f9c12c88a8fbfd8d86045b0c4ecf53ef950d57b2f69ae1af8dc",
  "construct.py": "98eba96bff94a1d0b44b8dda5dde0cc086a7733929b0ac15499eda9c66607814",
  "data/C6-72b.txt": "c8557bad1db198638c7da7406bb4677b6932db2ecc1738d776a95eaf947e331a",
  "data/C6-72c.txt": "4738c5877b1545968a24fab41024182fc0aa6df5e250a2d9c6d98340667c409a",
  "data/C6-72d.txt": "48aed14edcbe7f33506475205d2b048166607dfe4f1adfe41cca850414e9a9b6",
  "data/C7-126b.txt": "280c63e974a963097f87f8796b0118b6f129f9f19549f566901a0b917d559081",
  "data/C7-126c.txt": "153b23a9a4c4a3abc43ff64295d893c867b0f35978a2e6b60eba58e64846b32e",
  "data/C7-126d.txt": "8a2690e3a4ed2e34910a49ebb453c4de90475def1dcf2c23b892e473b89c8d42",
  "data/D5.txt": "3025cade1c1772cd53ca993f7c34a714f7ba9a413b356b903489564cd82f0bd8",
  "data/E6.txt": "469be5b5c669360668d7c66d1e8ed85750c5a7ba99b39bd5cd49483f0a21ddc8",
  "data/E7.txt": "8303ca976cd8fbe2813e517f1932c4a2222c22927b3df2d78102e392b31471a0",
  "data/L5.txt": "b1e319b7521087c81cadde8e00ce089f7b4b7577dffdf62c8301a02badccdbd3",
  "data/Q5.txt": "a121e1eba196ac7ec52c8c7afacbd203597eec3e571f836198e950d4e8d8c79b",
  "data/R5.txt": "8c32d923242f63403efede9e0b656cdeee9430bebb26eeaefa704c8abe9de9e3",
  "edges.py": "ffaab2275a041833fe43dfdc07898fef0dd53bf262a5a3f17a63c28a92ca098d",
  "enumeration.py": "81e1936bad66459434db0da97c8f4dac05a06a301675fe2d50ae6e40e51b4bc5",
  "equators.py": "124d7f87e664d3f706543d172de3f90a99ba138e95e4c9aa63b20be655278e87",
  "faces.py": "faaa6cfa60f45bec67e07f1d49b46602b5bf36b724ced93a87947e8bd3fec955",
  "facettypes.py": "58a5b0a269615bbdf2da47c88387b49937a2176846365360e148b066446060f3",
  "flats.py": "113f93fb9682b63d93f86358418466804d611610628aaed19c276e3d3adb7c2f",
  "frame.py": "18c68902ad6accedf3bc58f9b932affe2638c4eaf619e8d7e3d4384e3b1edf8e",
  "hulls.py": "6ba89dadd68e9a0d96203cdc0200d75aa421bc18e73a35e76dfd99204351ae4d",
  "import_cjkt.py": "9af493e293b6ab22599d980f4feaea52c8a443b04cefe82e71c63cf6211f5860",
  "jamming.py": "2fde551d1a979214656afc096e317b6134d8f2023a64e99f11b4460c7de14854",
  "lp.py": "ce73b32b9330158624148799b980185192b365768aa3fe89dad3023ffa199391",
  "match_published.py": "09734695c30a8372447ac7ee88fd7c6765f0b1ae5085ba428fee693fe5f8f32a",
  "orbit_prune.py": "dccc70347a6559d79875c1fd19c62312890c3afa094071e3edf705da3ba1002e",
  "overlap.py": "f7a899d4a247a432f0f70289bf8f4c0fd48cfc12c6ae115a4b767dab29432ae7",
  "paper_checks.py": "32e1a5b83f9de0d75573af60fc0417afcc48fab2bf2a1e442362f5bce79c2705",
  "peaks.py": "54a802e0a5b47abbf1fc5071ed5b79f0ada956b46943cdb8c6638818b54c24f9",
  "polytope.py": "0bb0c425838bcaa2c885ba3d394afe884e08d4a7cc06a834ee03bd5bb55d5203",
  "polytopes/C6-72b.txt": "57464715c70d1c38c6e068ecb7be2a371837188888f9662d18443c235ce3be48",
  "polytopes/C6-72c.txt": "2ebd5964c01feaf8d1b18e4b58b25ac65b94f5391b00fe0c0120b438d6487895",
  "polytopes/C6-72d.txt": "31e8e9778c687ff3b7f912452d937b8faaa47cb8e552c030d70646f837341ba5",
  "polytopes/C7-126b.txt": "14d90c362663a3b14dcc06d41513db9435407c823eeb0503e37428543809fe2d",
  "polytopes/C7-126c.txt": "81b72e4ad19bf61366dcd983cdaccdd04b8e2ca21115638bc729e8795df85697",
  "polytopes/C7-126d.txt": "0bd74d3ab286e5be5ad839b54f7a32505d85c549e8ac1c5ce9e2037dea8e4f84",
  "polytopes/D5.txt": "68c52f638945475e7dc3c3d442bdd5b9d89940315be19abee8ca63e974a05dc2",
  "polytopes/E6.txt": "5b1015621dd4a14bfaabba9c907c772cc3f1df3182d1cd797208ed8a11c7316e",
  "polytopes/E7.txt": "06fbd772d392488eb400645d0fad337f338f3a0e2bf1118cb82f958dba8b97f2",
  "polytopes/L5.txt": "787c52c2986933f09072d806e7fdb16cec907abfa0c304b7b63ede7422fbe4ee",
  "polytopes/Q5.txt": "2c3d9d1bf9c9cd4516033a2a4ae92baa0499dbbf8acc9d466c65ee498f2011bc",
  "polytopes/R5.txt": "3f3201b942466d025983a98588ccd13afe1ef3a3b9dbc3367e36dac6a1e6585f",
  "prefix_orbits.py": "3d01ab69c312007ce839b0bc5872b1b271df17a2198f09dc17842ff3a6b9db19",
  "provenance.py": "7f483973f958f9a9ab469a7dd8b4141e96a4bc94c00583e6e9fd82984a3d911e",
  "reassembly.py": "f427dc592aa5979b4f7ac48488bc8f47a1eec0fe35a6cddbcf890062d9ee8e8a",
  "rigidity/D5.stress.txt": "b89a51a580f9cc411d4978c56f61d05a2223fccf26e9cac65179100984ccaad5",
  "rigidity/L5.stress.txt": "6fc37d07e3d29a206f65a50c68d890f01e9b2563fffc75740dbfaa61b4de3f1b",
  "rigidity/Q5.stress.txt": "3b1041b74516b21193646c1afcccecff224d6b6661b5b94fef9038e7d1542b90",
  "rigidity/R5.stress.txt": "6246d8c3eb84a5773f41a966372cf0a990ff0debe84abf96e260c116602ceff1",
  "sections.py": "1f6f0fa8730caab32b9e56f63c7db85ebbe9907ae6a0e33a0bf54baadbf5dfd6",
  "skeleton.py": "fa783e2af146919ccd4384585b3cd652ceade8a5c3ed28f56eda3184b98fcfd7",
  "verify_paper.py": "75cf487d25ea62967f6ddf19be01d18bdc677bb1454fe3e0fe2031ea7a7d4a5b"
}


==> anc/verify/enumeration-records/R5/inventory.json <==
{
  "R5": [
    [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9
    ],
    [
      0,
      1,
      2,
      3,
      4,
      5,
      10,
      11,
      12,
      13
    ],
    [
      0,
      1,
      2,
      6,
      11,
      12,
      13
    ],
    [
      0,
      1,
      2,
      6,
      15,
      17,
      19
    ],
    [
      0,
      1,
      2,
      7,
      8,
      9,
      11,
      12,
      13
    ],
    [
      0,
      1,
      2,
      7,
      8,
      9,
      14,
      16,
      18
    ],
    [
      0,
      1,
      2,
      7,
      8,
      9,
      15,
      17,
      19,
      27,
      28,
      29
    ],
    [
      0,
      1,
      2,
      11,
      12,
      13,
      15,
      17,
      19
    ],
    [
      0,
      1,
      2,
      11,
      12,
      13,
      30,
      31,
      32
    ],
    [
      0,
      1,
      2,
      11,
      12,
      13,
      33,
      34,
      35
    ],
    [
      0,
      1,
      2,
      15,
      17,
      19,
      30,
      31,
      32
    ],
    [
      0,
      1,
      2,
      15,
      17,
      19,
      36
    ],
    [
      0,
      1,
      3,
      6,
      7,
      8,
      10,
      11,
      12
    ],
    [
      0,
      1,
      3,
      6,
      7,
      8,
      13
    ],
    [
      0,
      1,
      3,
      6,
      7,
      8,
      19,
      23,
      25,
      29
    ],
    [
      0,
      1,
      3,
      10,
      11,
      12,
      18,
      22,
      24
    ],
    [
      0,
      1,
      3,
      10,
      11,
      12,
      19,
      23,
      25,
      30,
      31,
      33
    ],
    [
      0,
      1,
      3,
      13,
      19,
      23,
      25
    ],
    [
      0,
      1,
      3,
      13,
      30,
      31,
      33
    ],
    [
      0,
      1,
      3,
      19,
      23,
      25,
      36,
      37,
      38
    ],
    [
      0,
      1,
      4,
      5,
      6,
      9,
      11,
      12,
      15,
      17,
      22,
      24
    ],
    [
      0,
      1,
      4,
      5,
      6,
      9,
      14,
      16,
      23,
      25,
      26,
      29
    ],
    [
      0,
      1,
      4,
      5,
      10,
      13,
      15,
      17,
      22,
      24
    ],
    [
      0,
      1,
      4,
      5,
      10,
      13,
      26,
      29,
      33
    ],
    [
      0,
      1,
      4,
      5,
      10,
      13,
      30,
      31,
      34,
      35
    ],
    [
      0,
      1,
      4,
      5,
      14,
      16,
      23,
      25,
      30,
      31,
      34,
      35
    ],
    [
      0,
      1,
      4,
      5,
      14,
      16,
      23,
      25,
      33
    ],
    [
      0,
      1,
      4,
      5,
      14,
      16,
      23,
      25,
      37,
      38
    ],
    [
      0,
      1,
      6,
      11,
      12,
      19
    ],
    [
      0,
      1,
      6,
      11,
      12,
      23,
      25,
      29
    ],
    [
      0,
      1,
      6,
      13,
      15,
      17,
      23,
      25,
      29,
      30,
      31,
      36
    ],
    [
      0,
      1,
      6,
      15,
      17,
      32
    ],
    [
      0,
      1,
      6,
      19,
      30,
      31,
      36
    ],
    [
      0,
      1,
      6,
      23,
      25,
      29,
      33,
      37,
      38
    ],
    [
      0,
      1,
      7,
      8,
      11,
      12,
      15,
      17,
      27,
      28
    ],
    [
      0,
      1,
      7,
      8,
      11,
      12,
      23,
      25
    ],
    [
      0,
      1,
      7,
      8,
      13,
      15,
      17,
      27,
      28
    ],
    [
      0,
      1,
      7,
      8,
      13,
      19,
      29
    ],
    [
      0,
      1,
      7,
      8,
      14,
      16,
      19,
      29
    ],
    [
      0,
      1,
      7,
      8,
      15,
      17,
      23,
      25,
      27,
      28
    ],
    [
      0,
      1,
      7,
      8,
      15,
      17,
      27,
      28,
      30,
      31,
      37,
      38
    ],
    [
      0,
      1,
      7,
      8,
      15,
      17,
      27,
      28,
      32,
      39
    ],
    [
      0,
      1,
      7,
      8,
      15,
      17,
      27,
      28,
      36
    ],
    [
      0,
      1,
      7,
      8,
      18,
      23,
      25,
      33
    ],
    [
      0,
      1,
      7,
      8,
      19,
      22,
      24,
      29,
      36
    ],
    [
      0,
      1,
      7,
      8,
      19,
      29,
      30,
      31,
      37,
      38
    ],
    [
      0,
      1,
      7,
      8,
      23,
      25,
      30,
      31,
      37,
      38
    ],
    [
      0,
      1,
      11,
      12,
      15,
      17,
      23,
      25
    ],
    [
      0,
      1,
      11,
      12,
      15,
      17,
      30,
      31
    ],
    [
      0,
      1,
      11,
      12,
      15,
      17,
      32
    ],
    [
      0,
      1,
      11,
      12,
      15,
      17,
      34,
      35
    ],
    [
      0,
      1,
      11,
      12,
      15,
      17,
      36
    ],
    [
      0,
      1,
      11,
      12,
      22,
      24,
      27,
      28,
      30,
      31
    ],
    [
      0,
      1,
      11,
      12,
      22,
      24,
      32
    ],
    [
      0,
      1,
      13,
      19,
      22,
      24,
      30,
      31
    ],
    [
      0,
      1,
      13,
      19,
      33
    ],
    [
      0,
      1,
      13,
      19,
      36
    ],
    [
      0,
      1,
      13,
      23,
      25,
      33
    ],
    [
      0,
      1,
      13,
      23,
      25,
      37,
      38
    ],
    [
      0,
      1,
      15,
      17,
      32,
      36
    ],
    [
      0,
      5,
      6,
      7,
      12,
      17,
      18,
      21,
      22,
      28
    ],
    [
      0,
      5,
      6,
      12,
      13,
      17,
      19,
      20,
      22
    ],
    [
      0,
      5,
      6,
      12,
      17,
      22,
      30,
      35,
      36
    ],
    [
      0,
      5,
      6,
      12,
      17,
      22,
      32
    ],
    [
      0,
      6,
      7,
      12,
      19,
      23,
      29
    ],
    [
      0,
      6,
      7,
      17,
      19,
      21,
      23,
      28,
      29
    ],
    [
      0,
      6,
      7,
      17,
      21,
      28,
      30,
      36,
      37
    ],
    [
      0,
      6,
      12,
      13,
      21,
      23,
      28,
      29,
      37
    ],
    [
      0,
      6,
      14,
      17,
      19,
      26,
      30,
      36
    ],
    [
      0,
      6,
      15,
      21,
      23,
      28,
      29
    ],
    [
      0,
      6,
      21,
      23,
      28,
      29,
      30,
      36
    ],
    [
      0,
      12,
      13,
      17,
      19,
      21,
      23
    ],
    [
      0,
      12,
      13,
      17,
      19,
      30
    ],
    [
      0,
      12,
      17,
      21,
      30
    ],
    [
      0,
      12,
      17,
      21,
      36,
      37
    ],
    [
      0,
      17,
      19,
      21,
      23,
      30
    ],
    [
      0,
      17,
      19,
      21,
      23,
      36,
      37
    ],
    [
      6,
      7,
      8,
      9,
      26,
      27,
      28,
      29
    ],
    [
      6,
      7,
      8,
      10,
      11,
      12,
      26,
      27,
      28,
      39
    ],
    [
      6,
      7,
      8,
      13,
      19,
      23,
      25
    ],
    [
      6,
      7,
      8,
      19,
      23,
      25,
      26,
      27,
      28,
      36,
      37,
      38
    ],
    [
      6,
      7,
      8,
      29,
      36,
      37,
      38
    ],
    [
      6,
      7,
      12,
      13,
      28,
      29,
      36,
      37
    ],
    [
      6,
      7,
      12,
      17,
      21,
      36,
      37
    ],
    [
      6,
      7,
      17,
      19,
      21,
      23,
      26,
      27
    ],
    [
      6,
      7,
      17,
      19,
      21,
      23,
      36,
      37
    ],
    [
      6,
      7,
      26,
      27,
      38,
      39
    ],
    [
      6,
      11,
      12,
      13,
      15,
      17,
      19
    ],
    [
      6,
      11,
      12,
      15,
      17,
      36
    ],
    [
      6,
      15,
      17,
      19,
      27,
      28,
      29
    ],
    [
      6,
      15,
      17,
      19,
      36
    ],
    [
      6,
      15,
      17,
      27,
      28,
      36
    ],
    [
      6,
      27,
      28,
      29,
      36
    ]
  ]
}


==> anc/verify/enumeration.py <==
"""Fresh candidate enumeration and orbit pruning.

Run from any directory:
    python3 enumeration.py all --output /tmp/unrestricted-run
    python3 enumeration.py all --contact-graph --output /tmp/contact-run

The output directory must be new. A complete enumeration whose survivors
exceed the supplied facets is reported as inconclusive, with exit status 2.
The same exact algorithm is used in dimensions 5, 6, and 7.
"""
import argparse
import json
from pathlib import Path
import sys
import time

import check_data
import sections
import edges
import faces
import flats
import provenance
from compatibility import Geometry
from candidate_facets import Section
from prefix_orbits import Symmetry, enumerate_orbits
from orbit_prune import OrbitPruner

NAMES = tuple(check_data.EXPECTED)


def log(*items):
    print(*items, flush=True)


def save(path, value):
    temporary = path.with_suffix(path.suffix + '.partial')
    temporary.write_text(json.dumps(value, indent=2) + '\n')
    temporary.replace(path)


def inputs():
    return provenance.input_files()


def carrier_planes(name):
    """Step 1: candidate hyperplanes, up to symmetries of the configuration.

    The contact neighbors of v in a facet span an (n-2)-dimensional affine
    subspace. sections_through adjoins v to every such span. Visiting every
    vertex orbit therefore reaches the hyperplane of every possible facet.
    """
    cfg = flats.Configuration.load(name)
    search = Geometry(cfg, log=log)
    remaining = set(range(cfg.n))
    planes = set()
    started = time.monotonic()
    next_update = started + 15
    log(name, 'Step 1: Enumerate candidate hyperplanes')
    while remaining:
        vertex = min(remaining)
        orbit, pending = {vertex}, [vertex]
        while pending:
            u = pending.pop()
            for g in search.gens:
                v = g[u]
                if v not in orbit:
                    orbit.add(v)
                    pending.append(v)
        remaining -= orbit
        raw = sections.sections_through(cfg, vertex)
        planes.update(tuple(sorted(search.canon(S)[0])) for S in raw)
        if remaining and time.monotonic() >= next_update:
            log(name, 'Step 1: Candidate hyperplanes: vertex orbits cover %d/%d vertices, %d symmetry orbits found'
                % (cfg.n-len(remaining), cfg.n, len(planes)))
            next_update = time.monotonic() + 15
    log(name, 'Step 1: Candidate hyperplanes: %d symmetry orbits' % len(planes))
    return cfg, sorted(planes)


def enumerate_section(cfg, section, ambient, *, contact_graph=False, report=log):
    """Enumerate one candidate per orbit of the ambient hyperplane stabilizer.

    Search all points in the hyperplane with its ambient stabilizer.
    Contact-cone and radial checks reject impossible selected prefixes;
    direct geometric predicates check every completed representative.
    """
    engine = Section(cfg, section, contact_graph=contact_graph)
    if not engine.feasible(0, engine.allowed):
        return dict(cells=[], orbit_sizes=[], count=0,
                    group_order=ambient.group(section).order)
    symmetry = Symmetry.on_section(ambient, section)
    found, stats = enumerate_orbits(engine, symmetry, log=report)
    if len(found) != len(set(found)):
        raise AssertionError('duplicate orbit representatives')
    sizes = []
    for points in found:
        # Independent geometric predicates check every representative.
        if not edges.unit_edge(cfg, points) or sections.swallows(cfg, points, engine.past):
            raise AssertionError('invalid candidate representative')
        stabilizer = symmetry.stabilizer_order(engine.mask(points))
        if not stabilizer or symmetry.order % stabilizer:
            raise AssertionError('invalid ambient stabilizer order')
        sizes.append(symmetry.order // stabilizer)
    return dict(cells=found, orbit_sizes=sizes, count=sum(sizes),
                group_order=symmetry.order, stats=dict(stats))


def enumerate_configurations(names, output, *, contact_graph=False):
    """Enumerate and prune every requested configuration by the same method.

    The directory must be new. No search summary is reused. Intermediate
    flat caches live in this directory and cannot affect another run.
    A complete record is written only after all searches and hash checks.
    Equality with a supplied facet list is a separate conclusion from
    completeness of enumeration; unrestricted E7 needs its assembly certificate.
    """
    names = ordered_names(names)
    output = Path(output)
    output.mkdir(parents=True, exist_ok=False)
    previous_cache = flats.CACHE
    try:
        flats.CACHE = str(output / 'cache')
        return _enumerate(names, output, contact_graph=contact_graph)
    finally:
        flats.CACHE = previous_cache


def ordered_names(names):
    requested = list(names)
    if requested == ['all']:
        requested = list(NAMES)
    unknown = set(requested) - set(NAMES)
    if unknown or not requested:
        raise ValueError('choose configuration names or all: ' + ', '.join(sorted(unknown)))
    return [name for name in NAMES if name in requested]


def _enumerate(names, output, *, contact_graph=False):
    started, identity = time.monotonic(), inputs()
    save(output / 'inputs.json', identity)
    scope = 'contact-graph' if contact_graph else 'unrestricted'
    log('Enumeration scope:', 'radial contact-graph polytopes' if contact_graph else 'all radial unit-edge polytopes')
    log('Enumeration counts: symmetry orbits under Aut(V); congruent facets may belong to different orbits.')
    configs, inventory = {}, {}
    for name in names:
        configs[name], inventory[name] = carrier_planes(name)
    save(output / 'inventory.json', inventory)
    reports = []
    for name in names:
        step = 2
        pruner = OrbitPruner(configs[name], log=lambda s, name=name: log(name, 'Step %d:' % step, s))
        total = len(inventory[name])
        next_update = time.monotonic() + 15
        log(name, 'Step 2: Enumerate candidate facets (%d hyperplane orbits)' % total)
        for ordinal, section in enumerate(inventory[name]):
            result = enumerate_section(configs[name], section, pruner.ambient,
                                       contact_graph=contact_graph,
                                       report=lambda message: log(name, 'Step 2: Hyperplane %d/%d:'
                                           % (ordinal+1, total), message))
            save(output / ('%s-section-%03d.json' % (name, ordinal)), result)
            pruner.add_section_orbits(section, result['cells'],
                                      result['group_order'], result['orbit_sizes'],
                                      progress_label='Hyperplane %d/%d' % (ordinal+1, total))
            if time.monotonic() >= next_update or ordinal+1 == total:
                log(name, 'Step 2: Candidate facets: %d/%d hyperplanes checked, %d symmetry orbits found'
                    % (ordinal+1, total, len(pruner.candidates)))
                next_update = time.monotonic() + 15
        pruner.check_inventory(inventory[name])
        log(name, 'Step 2: Complete: {:,} symmetry orbits, representing {:,} candidate facets'
            .format(len(pruner.candidates), sum(F.weight for F in pruner.candidates)))
        step = 3
        log(name, 'Step 3: Prune by ridge partners')
        log(name, 'Step 3: Remove candidates with no compatible partner at some ridge; '
            'repeat until no further deletions')
        pruner.run()
        actual = pruner.expanded_survivors()
        expected = {frozenset(F) for F in faces.read_facets(Path(flats.POLYTOPES) / (name + '.txt'))}
        report = dict(name=name, complete=True, scope=scope, agrees_paper=actual == expected,
                      candidates=sum(F.weight for F in pruner.candidates),
                      candidate_orbits=len(pruner.candidates), survivors=len(actual),
                      survivor_orbits=len(pruner.alive),
                      extra=[sorted(F) for F in sorted(actual-expected, key=lambda F: tuple(sorted(F)))],
                      missing=[sorted(F) for F in sorted(expected-actual, key=lambda F: tuple(sorted(F)))],
                      seconds=time.monotonic()-pruner.t0)
        save(output / (name + '.json'), report)
        save(output / (name + '-survivors.json'), [sorted(F) for F in sorted(actual, key=lambda F: tuple(sorted(F)))])
        reports.append(report)
    current_inputs = inputs()
    if current_inputs != identity:
        raise RuntimeError(provenance.changed_inputs_message(identity, current_inputs))
    record = dict(complete=True, scope=scope, inputs=identity,
         seconds=time.monotonic()-started,
         results=[{k: v for k, v in r.items() if k not in ('extra', 'missing')} for r in reports])
    record['outputs'] = {p.relative_to(output).as_posix(): provenance.file_hash(p)
                         for p in sorted(output.glob('*.json'))}
    save(output / 'complete.json', record)
    return record


def main(argv=None):
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('names', nargs='+', help='configuration names, or all twelve')
    parser.add_argument('--output', required=True, type=Path, help='new directory for complete records')
    parser.add_argument('--contact-graph', action='store_true',
                        help='require every contact on the boundary using midpoint obstructions')
    args = parser.parse_args(argv)
    try:
        names = ordered_names(args.names)
    except ValueError as error:
        parser.error(str(error))
    result = enumerate_configurations(names, args.output, contact_graph=args.contact_graph)
    # This entry point only enumerates candidates. verify_paper.py also
    # verifies their boundaries and completes E7's assembly classification.
    for record in result['results']:
        log(record['name'], 'Pruning comparison: surviving facets match the supplied boundary'
            if record['agrees_paper'] else
            'INCONCLUSIVE: surviving facets differ from the supplied boundary; assembly classification is needed')
    return 0 if all(r['agrees_paper'] for r in result['results']) else 2


if __name__ == '__main__':
    sys.exit(main())


==> anc/verify/equators.py <==
"""The equatorial sections of Section 5.

Checked from the data files alone, in exact arithmetic:

  * E7 has 28 equatorial sections of 72 points parallel to its Gosset
    facets: its 56 facets of type 2_21 come in 28 antipodal
    pairs, and the central hyperplane parallel to each pair carries 72
    points forming the configuration E6 (matched by Gram matrix up to a
    relabeling);
  * Reflecting a 32-point layer of an aligned E7, with the other 94 points
    fixed, gives C7-126b. In twelve of the same central hyperplanes, E6
    sections are replaced by C6-72b sections, retaining 56 points each;
  * The twelve sections partition all 192 new pairs at inner product 1/4,
    with 16 pairs in each. Every such pair joins a moved point to a fixed one.

Here a section means the configuration points on a hyperplane. Twelve
integer normal vectors below specify the twelve section replacements.
Each is checked against every point in both configurations.

    python3 equators.py
"""
from __future__ import annotations

import itertools
import sys
import time
from fractions import Fraction as F

import catalog
import facettypes
import flats
import frame


# Normals in the stored coordinates of data/C7-126b.txt. A point x is on
# the section with normal c exactly when sum_i form_i c_i x_i = 0.
C7B_NORMALS = (
    (0, 0, 0, 0, 1, -1, -1),
    (0, 0, 0, 0, 1, -1, 1),
    (0, 0, 0, 0, 1, 1, -1),
    (0, 0, 0, 0, 1, 1, 1),
    (1, -1, -1, 1, 0, -1, 0),
    (1, -1, -1, 1, 0, 1, 0),
    (1, -1, 1, -1, 0, -1, 0),
    (1, -1, 1, -1, 0, 1, 0),
    (1, 1, -1, -1, 0, -1, 0),
    (1, 1, -1, -1, 0, 1, 0),
    (1, 1, 1, 1, 0, -1, 0),
    (1, 1, 1, 1, 0, 1, 0),
)


def norm_ip(cfg, i, j):
    return F(cfg.ip(cfg.pts[i], cfg.pts[j]), cfg.norm)


def pairs_at(cfg, value):
    return {frozenset((i, j))
            for i, j in itertools.combinations(range(cfg.n), 2)
            if norm_ip(cfg, i, j) == value}


def central_section(cfg, normal):
    """All configuration points orthogonal to the given nonzero normal."""
    if len(normal) != len(cfg.form) or not any(normal):
        raise ValueError("a section normal must be nonzero and match the coordinate dimension")
    return frozenset(i for i, point in enumerate(cfg.pts)
                     if cfg.ip(normal, point) == 0)


def antipode(cfg):
    """index -> index of the opposite point, when every point has one."""
    where = {p: i for i, p in enumerate(cfg.pts)}
    out = {}
    for i, p in enumerate(cfg.pts):
        q = tuple(-x for x in p)
        if q not in where:
            return None
        out[i] = where[q]
    return out


def parallel_section(cfg, facet):
    """The points on the central hyperplane parallel to a facet."""
    c = frame.circumcenter(cfg, sorted(facet))
    return central_section(cfg, c)


def section_gram(cfg, pts):
    pts = sorted(pts)
    return [[norm_ip(cfg, i, j) for j in pts] for i in pts]


def whole_gram(cfg):
    return section_gram(cfg, range(cfg.n))


def reflect_upper_layer(points):
    """Reflect the layer x_6 = 1 in the stored C7-126b coordinates.

    On the first four coordinates the map is x -> x - (sum(x)/2)(1,1,1,1),
    the reflection in sum(x) = 0. The last three coordinates are fixed.
    With form (1,1,1,1,2,2,2), this preserves all distances within the layer.
    Applied to C7-126b it gives an aligned E7; the same involution reverses
    the construction. Points outside the layer are unchanged.
    """
    return [tuple(x - F(sum(p[:4]), 2) for x in p[:4]) + tuple(p[4:])
            if p[5] == 1 else tuple(p) for p in points]


def main(e7_facets, log=print):
    t0 = time.time()
    ok = True

    def need(cond, msg):
        nonlocal ok
        if not cond:
            ok = False
            log("** FAIL: " + msg)
        return cond

    e7 = flats.Configuration.load("E7")
    e6 = flats.Configuration.load("E6")
    b6 = flats.Configuration.load("C6-72b")
    b = flats.Configuration.load("C7-126b")
    G6, Gb6 = whole_gram(e6), whole_gram(b6)

    # E7: 28 equators parallel to its 2_21 facets, all E6
    big = [Fc for Fc in e7_facets if len(Fc) == 27]
    need(len(big) == 56 and all(catalog.identify(e7, Fc) == "2_21"
                                for Fc in big), "E7's 27-point facets")
    anti = antipode(e7)
    if not need(anti is not None, "E7 is not antipodal"):
        return False
    pairs = {frozenset((frozenset(Fc), frozenset(anti[i] for i in Fc)))
             for Fc in big}
    need(len(pairs) == 28, "the 2_21 facets form %d antipodal pairs"
         % len(pairs))
    secs = {parallel_section(e7, next(iter(pr))) for pr in pairs}
    need(len(secs) == 28 and all(len(z) == 72 for z in secs),
         "the parallel central sections")
    need(all(facettypes.match(section_gram(e7, z), G6) for z in secs),
         "an E7 equator is not E6")
    if ok:
        log("E7: 56 facets of type 2_21 in 28 antipodal pairs; the central "
            "hyperplane parallel to each carries 72 points forming E6 (%.0fs)"
            % (time.time() - t0))

    # Put E7 in the target coordinate frame. The complete Gram comparison
    # identifies it independently of how the candidate alignment was obtained.
    if not need(tuple(b.form) == (1, 1, 1, 1, 2, 2, 2),
                "the layer certificate requires C7-126b's stored diagonal form"):
        return False
    source = flats.Configuration(b.form, reflect_upper_layer(b.pts), b.rank)
    sigma = facettypes.isomorphism(whole_gram(source), whole_gram(e7))
    if not need(sigma is not None, "the reflected configuration is not E7"):
        return False
    before, after = set(source.pts), set(b.pts)
    removed, added = before - after, after - before
    layer = {i for i, p in enumerate(source.pts) if p[5] == 1}
    need(len(layer) == len(removed) == len(added) == 32
         and len(before & after) == 94,
         "the replacement does not move exactly 32 vertices and fix 94")
    need(reflect_upper_layer(source.pts) == b.pts,
         "the layer reflection does not reproduce C7-126b")
    need(section_gram(source, layer) == section_gram(b, layer),
         "the layer replacement does not preserve its Gram matrix")
    need(not pairs_at(source, F(1, 4)), "the source E7 has pairs at 1/4")
    if ok:
        log("E7 -> C7-126b: exact layer reflection; 32 vertices moved, "
            "94 fixed; source matched to E7 by its complete Gram matrix")

    # Compare the actual point sets in the same twelve hyperplanes. Their
    # differences must give exactly the global replacement, including shared
    # vertices, so the section replacements are compatible with one another.
    qb = pairs_at(b, F(1, 4))
    exhibited = {central_section(b, normal) for normal in C7B_NORMALS}
    need(len(exhibited) == 12 and all(len(z) == 72 for z in exhibited),
         "C7-126b's normals do not give 12 distinct 72-point sections")
    section_removals, section_additions = set(), set()
    source_sections = set()
    for normal in C7B_NORMALS:
        old = central_section(source, normal)
        z = central_section(b, normal)
        source_sections.add(old)
        need(frozenset(sigma[i] for i in old) in secs,
             "a replaced section is not one of E7's 28 facet-parallel equators")
        need(facettypes.match(section_gram(source, old), G6),
             "a source section is not E6")
        need(facettypes.match(section_gram(b, z), Gb6),
             "a replacement section is not C6-72b")
        old_points = {source.pts[i] for i in old}
        new_points = {b.pts[i] for i in z}
        need(len(old_points & new_points) == 56
             and len(old_points - new_points) == len(new_points - old_points) == 16,
             "a section replacement does not retain 56 vertices and replace 16")
        section_removals.update(old_points - new_points)
        section_additions.update(new_points - old_points)
        need(sum(pr <= z for pr in qb) == 16,
             "a replacement section does not contain 16 pairs at 1/4")
    need(len(source_sections) == 12 and section_removals == removed
         and section_additions == added,
         "the section replacements do not account for the complete vertex change")
    # the pairs at 1/4 are partitioned by the twelve sections, 16 each
    inside = [sum(1 for z in exhibited if pr <= z) for pr in qb]
    need(len(qb) == 192 and all(k == 1 for k in inside),
         "the %d pairs at 1/4 are not in exactly one section each" % len(qb))
    need(all(len(pr & layer) == 1 for pr in qb),
         "a new pair at 1/4 does not join a moved vertex to a fixed vertex")
    if ok:
        log("E7 -> C7-126b: 12 E6 sections replaced by C6-72b sections, "
            "56 vertices retained and 16 replaced in each; all %d new pairs "
            "at 1/4 occur exactly once, 16 per section (%.0fs)"
            % (len(qb), time.time() - t0))

    return ok


if __name__ == "__main__":
    import os
    import faces
    P = faces.read_facets(os.path.join(flats.POLYTOPES, "E7.txt"))
    sys.exit(0 if main(P) else 1)


==> anc/verify/faces.py <==
"""Face lattices of unit-edge facets and their shared vertex sets.

This checks whether every ridge belongs to two facets and every shared
vertex set is a face of both facets.  The latter is a combinatorial check.
Geometric face-to-face intersections follow from the radial-projection
criterion after polytope.py also checks disjoint cone interiors.

Nothing here computes a hull.  The ridges of a facet are the exposed
sub-flats one dimension down, found from the integer rows the flat carries
and the rest of a facet's face lattice is the closure of its ridges under
intersection: for a convex
polytope the vertex set of an intersection of faces is the intersection of
their vertex sets, so the lattice is closed under intersecting point sets and
is generated by the ridges.  Every face is then a point set, and "the facets
containing a face" are the facets having it in their lattice.

    faces.check(cfg, facets)   -> a Report
"""
from __future__ import annotations

from collections import defaultdict
from dataclasses import dataclass, field

import facettypes
import flats
import frame


def subfaces(cfg, P, dim):
    """The faces of dimension ``dim`` of the unit-edge cell ``P``, which
    spans a flat of dimension ``dim + 1``, as point sets.

    The cell is treated as a configuration of its own -- its points, the same
    form -- and every flat its points span is enumerated up to dimension
    ``dim`` by ``flats.levels``, growing along unit edges, which reaches every
    face of a unit-edge cell since every face is itself a unit-edge cell with
    a connected edge graph.  A flat of codimension one in the cell's own flat
    is a face exactly when the one functional it carries that is not constant
    on the cell has one strict sign there.
    """
    P = tuple(sorted(P))
    if dim == 0:
        # Distinct cospherical points are all vertices of their hull.
        return {frozenset((i,)) for i in P}
    if dim < 0:
        raise ValueError("face dimension must be nonnegative")
    sub = flats.Configuration(cfg.form, [cfg.pts[i] for i in P], dim + 1)
    L = flats.levels(sub, upto=dim, prune=flats.degree_prune)
    out = set()
    for A in L[dim].values():
        row = next((v for _, v in A.rows if any(v)), None)
        if row is None:
            continue
        rest = [x for x in row if x != 0]
        if all(x > 0 for x in rest) or all(x < 0 for x in rest):
            out.add(frozenset(P[i] for i, x in enumerate(row) if x == 0))
    return out


def ridges_of(cfg, P):
    """The ridges of a facet: its faces one dimension down."""
    return subfaces(cfg, P, cfg.rank - 2)


def faces_by_class(cfg, facets):
    """The ridges and the face lattice of every facet, computed once per
    congruence class.

    An isometry between two cells carries faces to faces, so the faces of a
    facet are those of any congruent facet relabeled by the isometry.  The
    facets are bucketed by the fingerprint of their Gram matrix, a
    permutation matching the Gram matrices is found by backtracking
    (``facettypes.isomorphism``, the census's test), and the ridges and
    lattice are enumerated for the first facet of each class and carried
    to the others by that permutation. For E7 this requires two face-lattice
    computations for its 632 facets. Ridge incidence, shared faces, and
    connectedness are then checked on every facet's relabeled faces.
    """
    reps = defaultdict(list)                  # signature -> [(pts, G, R, L)]
    ridges, lattices = [], []
    for P in facets:
        pts = tuple(sorted(P))
        # the integer Gram matrix: equal up to a permutation exactly when
        # the two point sets are congruent
        G = [[cfg.ip(cfg.pts[a], cfg.pts[b]) for b in pts] for a in pts]
        R = L = None
        for rpts, rG, rR, rL in reps[frame.signature(G)]:
            sigma = facettypes.isomorphism(rG, G)
            if sigma is not None:
                # G[sigma[i]][sigma[j]] == rG[i][j]: point i of the
                # representative is point sigma[i] of this facet
                m = {rpts[i]: pts[sigma[i]] for i in range(len(pts))}
                R = {frozenset(m[u] for u in r) for r in rR}
                L = {frozenset(m[u] for u in A) for A in rL}
                break
        if R is None:
            R = ridges_of(cfg, pts)
            L = lattice(pts, R)
            reps[frame.signature(G)].append((pts, G, R, L))
        ridges.append(R)
        lattices.append(L)
    return ridges, lattices


def lattice(P, ridges):
    """Every face of the cell ``P`` as a point set, the cell itself included.

    The closure of the ridges under intersection, dropping the empty set.
    """
    P = frozenset(P)
    faces = {P} | set(ridges)
    frontier = list(ridges)
    while frontier:
        A = frontier.pop()
        new = []
        for B in list(faces):
            C = A & B
            if C and C not in faces:
                faces.add(C)
                new.append(C)
        frontier.extend(new)
    return faces


@dataclass
class Report:
    facets: int
    faces: int
    by_size: dict
    ridges_in_two: bool
    face_to_face: bool
    bad_ridges: list = field(default_factory=list)
    bad_pairs: list = field(default_factory=list)
    ridges: dict = field(default_factory=dict)      # facet -> its ridges
    owners: dict = field(default_factory=dict)      # ridge -> facet indices
    lattices: list = field(default_factory=list)    # facet index -> faces

    @property
    def ok(self):
        return self.ridges_in_two and self.face_to_face

    def __str__(self):
        sizes = " ".join("%d:%d" % kv for kv in sorted(self.by_size.items()))
        return ("%d facets, %d faces (by vertex count %s); every ridge in two "
                "facets: %s; shared vertex sets are faces: %s"
                % (self.facets, self.faces, sizes,
                   self.ridges_in_two, self.face_to_face))


def check(cfg, facets):
    """Check ridge incidence and shared vertices of unit-edge facets.

    The caller first checks that every facet has dimension cfg.rank - 1.
    This function alone does not certify geometric intersections.
    """
    facets = [frozenset(P) for P in facets]
    ridges, lat = faces_by_class(cfg, facets)

    # every ridge in exactly two facets
    owners = defaultdict(list)
    for i, R in enumerate(ridges):
        for r in R:
            owners[r].append(i)
    bad_ridges = [sorted(r) for r, o in owners.items() if len(o) != 2]

    # The common vertices must be the vertex set of a face of each facet.
    at = defaultdict(set)
    for i, P in enumerate(facets):
        for u in P:
            at[u].add(i)
    bad_pairs = []
    for i, P in enumerate(facets):
        near = set()
        for u in P:
            near |= at[u]
        for j in near:
            if j <= i:
                continue
            C = P & facets[j]
            if C not in lat[i] or C not in lat[j]:
                bad_pairs.append((i, j, sorted(C)))

    # every face, as a point set, with the facets having it
    have = defaultdict(list)
    for i, L in enumerate(lat):
        for A in L:
            have[A].append(i)

    by_size = defaultdict(int)
    for A in have:
        by_size[len(A)] += 1
    return Report(len(facets), len(have), dict(by_size),
                  not bad_ridges, not bad_pairs,
                  bad_ridges, bad_pairs,
                  {tuple(sorted(P)): R for P, R in zip(facets, ridges)},
                  dict(owners), lat)


def read_facets(path):
    out = []
    with open(path) as source:
        for line in source:
            line = line.split("#")[0].strip()
            if line:
                p = line.split()
                if not p[0].lstrip("-").isdigit():
                    p = p[1:]
                out.append(tuple(sorted(int(x) for x in p)))
    return out


if __name__ == "__main__":
    import sys
    import time
    name, path = sys.argv[1], sys.argv[2]
    t = time.time()
    cfg = flats.Configuration.load(name)
    rep = check(cfg, read_facets(path))
    print("%s: %s (%.0fs)" % (name, rep, time.time() - t))
    for r in rep.bad_ridges[:3]:
        print("   ridge not in two facets:", r)
    for i, j, C in rep.bad_pairs[:3]:
        print("   facets %d and %d meet in a non-face:" % (i, j), C)
    sys.exit(0 if rep.ok else 1)


==> anc/verify/facettypes.py <==
"""Group the facets of a hull into congruence classes, exactly.

``frame.signature`` is a relabeling invariant but not a complete one, so it can
merge two cells that are not congruent.  Here the classes are decided instead by
matching Gram matrices up to a permutation of the points -- the same
backtracking used for automorphisms, run between two cells rather than one cell
and itself.  Cells are bucketed by signature first, so the matching is only ever
attempted where it might succeed.
"""
from __future__ import annotations

import frame


def match(A, B):
    """Is there a permutation carrying Gram matrix ``A`` to ``B``?"""
    return isomorphism(A, B) is not None


def isomorphism(A, B):
    """A permutation ``sigma`` with ``B[sigma[i]][sigma[j]] == A[i][j]``, as a
    list, or None."""
    n = len(A)
    if n != len(B):
        return None
    pa = [(A[i][i], tuple(sorted(row))) for i, row in enumerate(A)]
    pb = [(B[i][i], tuple(sorted(row))) for i, row in enumerate(B)]
    if sorted(pa) != sorted(pb):
        return None
    choices = [[j for j in range(n) if pb[j] == pa[i]] for i in range(n)]
    # Match the rarest row types first. Row types only restrict choices:
    # every already assigned Gram entry must still agree exactly.
    order = sorted(range(n), key=lambda i: len(choices[i]))
    sigma, used = [-1] * n, [False] * n

    def search(k):
        if k == n:
            return True
        u = order[k]
        for w in choices[u]:
            if used[w]:
                continue
            if any(A[u][a] != B[w][sigma[a]] for a in order[:k]):
                continue
            sigma[u] = w
            used[w] = True
            if search(k + 1):
                return True
            sigma[u] = -1
            used[w] = False
        return False

    return sigma if search(0) else None


def classify(cfg, facets):
    """Congruence classes of the facets, with total multiplicity.

    The centered Gram matrix has been normalized to radius one. Include
    the actual radius so similar cells of different sizes stay separate.
    """
    buckets = {}
    for pts, size in facets:
        G = frame.gram(cfg, pts)
        key = (frame.radius2(cfg, pts), frame.signature(G))
        buckets.setdefault(key, []).append((pts, size, G))
    out = []
    for items in buckets.values():
        classes = []
        for pts, size, G in items:
            for cl in classes:
                if match(cl[2], G):
                    cl[1] += size
                    break
            else:
                classes.append([pts, size, G])
        out.extend((pts, size) for pts, size, _ in classes)
    return out


==> anc/verify/flats.py <==
"""Enumerate the flats spanned by a configuration, in integer arithmetic.

A section is the configuration intersected with an affine flat.  Flats are built
up one dimension at a time: each flat is extended by one further point and then
closed to every point of the configuration that lies on the resulting flat.

Nothing here is rational.  A flat of affine dimension ``k`` is carried as
``n - k`` integer linear functionals vanishing on its direction space, together
with the value of each functional at every point of the configuration.  A point
lies on the flat exactly when its column of values is zero.  Extending by a
point eliminates that point's column by integer row operations, so no
denominator ever appears; rows are divided through by their gcd afterwards to
keep the entries small.

Two prunings reduce the work, and both are complete
rather than heuristic:

  * a flat need only be extended by a point joined to it by a unit edge.  The
    edge graph of a polytope is connected, so in a unit-edge cell every face is
    reached from a smaller one by adding a unit neighbor of it;
  * when enumerating whole unit-edge sections, a section that is not
    unit-edge need not be extended.  Every face of a unit-edge section is
    itself a whole unit-edge section, so a flag of faces reaches it.

These statements concern whole sections, not arbitrary cells on subsets of
the configuration. The subset search is in candidate_facets.py and prefix_orbits.py.
"""
from __future__ import annotations

import os
from array import array
from fractions import Fraction as F
from math import gcd

# The signed storage range of array('q'), not a bound on the arithmetic or
# enumeration. Larger values remain arbitrary-precision Python integers.
PACKED_BOUND = 1 << (8*array("q").itemsize - 1)

HERE = os.path.dirname(os.path.abspath(__file__))
#: the twelve configurations, as integer coordinates with a diagonal form
DATA = os.path.join(HERE, "data")
#: the exhibited contact-graph polytope on each, as vertex-index facet lists
POLYTOPES = os.path.join(HERE, "polytopes")
#: everything a run may keep between runs: hull levels, plane sections,
#: generators, search records.  Delete it to force a fresh computation.
CACHE = os.environ.get("VERIFY_CACHE", os.path.join(HERE, "cache"))


class Configuration:
    """Integer coordinates with a diagonal form, as stored in ``data/``."""

    def __init__(self, form, pts, rank):
        self.form, self.pts, self.rank = form, pts, rank
        self.n = len(pts)
        self.norm = self.ip(pts[0], pts[0])

    @classmethod
    def load(cls, name):
        from check_data import read
        form, pts, meta = read(os.path.join(DATA, name + ".txt"))
        return cls(form, pts, meta["rank"])

    def ip(self, x, y):
        return sum(f*a*b for f, a, b in zip(self.form, x, y))

    def unit(self, i, j):
        """Is the pair at distance 1?  <u,v> = |u|^2/2, as integers."""
        return 2*self.ip(self.pts[i], self.pts[j]) == self.norm

    def unit_graph(self):
        adj = [set() for _ in range(self.n)]
        for i in range(self.n):
            for j in range(i + 1, self.n):
                if self.unit(i, j):
                    adj[i].add(j)
                    adj[j].add(i)
        return adj


def _reduce(phi, val):
    """Divide a functional and its values through by their common gcd.

    The values are packed into a machine-integer array, which is where nearly
    all the memory goes at dimension seven.  Entries stay small once the gcd is
    divided out, but the check is made rather than assumed: anything too large
    keeps a plain list of Python integers, so exactness never depends on the
    packing.
    """
    g = 0
    for x in phi:
        if x:
            g = gcd(g, x if x > 0 else -x)
    for x in val:
        if x:
            g = gcd(g, x if x > 0 else -x)
    if g > 1:
        phi = [x//g for x in phi]
        val = [x//g for x in val]
    if all(-PACKED_BOUND <= x < PACKED_BOUND for x in val):
        return phi, array("q", val)
    return phi, val


class Flat:
    """An affine flat through some of the configuration's points.

    ``rows`` holds pairs ``(phi, val)``: an integer functional on coordinates,
    and its value at each point of the configuration, offset so that points on
    the flat read zero.  ``offs`` holds the value each functional takes on the
    flat itself, so the flat is ``{x : phi(x) = off for every row}``.
    """

    __slots__ = ("pts", "rows", "offs", "dim")

    def __init__(self, pts, rows, offs, dim):
        self.pts, self.rows, self.offs, self.dim = pts, rows, offs, dim

    def contains_origin(self):
        return all(o == 0 for o in self.offs)


def seed(cfg, i, j):
    """The line through two points.  A line meets a sphere at most twice."""
    base, other = cfg.pts[i], cfg.pts[j]
    u = [b - a for a, b in zip(base, other)]
    k = next(t for t, x in enumerate(u) if x)
    rows, offs = [], []
    for t in range(len(u)):
        if t == k:
            continue
        phi = [0]*len(u)
        phi[t], phi[k] = u[k], -u[t]
        off = sum(c*base[m] for m, c in enumerate(phi))
        val = [sum(c*p[m] for m, c in enumerate(phi)) - off for p in cfg.pts]
        phi, val = _reduce(phi, val + [off])
        rows.append((phi, val[:-1]))
        offs.append(val[-1])
    return Flat(frozenset((i, j)), rows, offs, 1)


def extend(flat, v, npts):
    """The flat spanned by ``flat`` and point ``v``, closed to the whole set."""
    k = next((t for t, (_, val) in enumerate(flat.rows) if val[v]), None)
    if k is None:
        return None                                  # v already on the flat
    pphi, pval = flat.rows[k]
    poff, a = flat.offs[k], pval[v]
    rows, offs = [], []
    for t, (phi, val) in enumerate(flat.rows):
        if t == k:
            continue
        b = val[v]
        nphi = [a*x - b*y for x, y in zip(phi, pphi)]
        nval = [a*x - b*y for x, y in zip(val, pval)]
        noff = a*flat.offs[t] - b*poff
        nphi, nval = _reduce(nphi, nval + [noff])
        rows.append((nphi, nval[:-1]))
        offs.append(nval[-1])
    pts = frozenset(u for u in range(npts) if all(val[u] == 0 for _, val in rows))
    return Flat(pts, rows, offs, flat.dim + 1)


def classes(flat, npts):
    """Group the points off the flat by the direction of their row values.

    A point ``u`` lies on the flat spanned by ``flat`` and a point ``v`` exactly
    when ``(r_1[u], ..., r_m[u])`` is parallel to ``v``'s vector of row values.
    So the extensions of a flat, and the closure of each, are read off one pass
    over the points -- no row arithmetic per candidate point at all.  Each key
    is the direction, reduced by its gcd and signed, so it doubles as the test
    for whether the origin lies on the extension.
    """
    rows = [val for _, val in flat.rows]
    out = {}
    for u in range(npts):
        c = tuple(r[u] for r in rows)
        if not any(c):
            continue                                    # already on the flat
        out.setdefault(_direction(c), []).append(u)
    return out


def _direction(c):
    g = 0
    for x in c:
        if x:
            g = gcd(g, x if x > 0 else -x)
    c = tuple(x//g for x in c)
    return c if next(x for x in c if x) > 0 else tuple(-x for x in c)


def levels(cfg, upto=None, drop_central=True, prune=None, report=None,
           keep=None):
    """Flats reached by extending along unit edges, by dimension.

    Returns a list indexed by dimension; entry ``k`` maps the point set of each
    ``k``-flat to a representative.  Unless ``drop_central=False``, flats
    through the center are dropped: a facet of a polytope in the paper's
    sense cannot contain it.  Arbitrary spanned flats need not be reached.

    The point set of an extension, the test for the center, and every prune are
    settled before any row arithmetic is done, so rows are built only for the
    flats that survive and are new.
    """
    upto = cfg.rank - 1 if upto is None else upto
    adj = cfg.unit_graph()
    cur = {}
    for i in range(cfg.n):
        for j in adj[i]:
            if j > i:
                f = seed(cfg, i, j)
                cur.setdefault(f.pts, f)
    out = [None, cur]
    for k in range(2, upto + 1):
        nxt, done = {}, 0
        for f in cur.values():
            done += 1
            if report and done % 2000 == 0:
                report(k, len(nxt), done, len(cur))
            reach = set()
            for u in f.pts:
                reach |= adj[u]
            reach -= f.pts
            if not reach:
                continue
            here = classes(f, cfg.n)
            origin = _direction(tuple(-o for o in f.offs)) if any(f.offs) else None
            for key, members in here.items():
                if not (reach & set(members)):
                    continue                    # not reached by a unit edge
                if drop_central and key == origin:
                    continue
                pts = f.pts | frozenset(members)
                if pts in nxt:
                    continue
                g = Flat(pts, None, None, k)
                if prune and not prune(cfg, g, adj):
                    continue
                nxt[pts] = extend(f, members[0], cfg.n)
        out.append(nxt)
        cur = nxt
        if keep is not None:                # release levels no longer needed
            for j in range(1, len(out) - keep):
                out[j] = {}
        if report:
            report(k, len(nxt), len(cur), len(cur))
    return out


def degree_prune(cfg, flat, adj):
    """A necessary condition for a cell to be unit-edge.

    Every vertex of a ``k``-dimensional polytope meets at least ``k`` edges, so
    in a unit-edge cell every point has at least ``dim`` unit neighbors among
    the cell's own points.  Cheap, and it prunes hard.
    """
    pts = flat.pts
    return all(len(adj[u] & pts) >= flat.dim for u in pts)


def _nullspace(rows, width):
    """Integer functionals vanishing on every row."""
    A = [[F(x) for x in r] for r in rows]
    pivots, r = [], 0
    for c in range(width):
        p = next((i for i in range(r, len(A)) if A[i][c]), None)
        if p is None:
            continue
        A[r], A[p] = A[p], A[r]
        pv = A[r][c]
        A[r] = [x/pv for x in A[r]]
        for i in range(len(A)):
            if i != r and A[i][c]:
                f = A[i][c]
                A[i] = [x - f*y for x, y in zip(A[i], A[r])]
        pivots.append(c)
        r += 1
        if r == len(A):
            break
    out = []
    for free in (c for c in range(width) if c not in pivots):
        v = [F(0)]*width
        v[free] = F(1)
        for i, c in enumerate(pivots):
            v[c] = -A[i][free]
        den = 1
        for x in v:
            den = den*x.denominator//gcd(den, x.denominator)
        out.append([int(x*den) for x in v])
    return out


def from_points(cfg, pts):
    """Rebuild the flat spanned by a point set, without replaying the chain."""
    pts = sorted(pts)
    if not pts:
        raise ValueError("an affine flat needs at least one point")
    base = cfg.pts[pts[0]]
    dirs = [[a - b for a, b in zip(cfg.pts[i], base)] for i in pts[1:]]
    m = len(cfg.form)
    rows, offs = [], []
    for phi in _nullspace(dirs, m):
        off = sum(c*base[t] for t, c in enumerate(phi))
        val = [sum(c*p[t] for t, c in enumerate(phi)) - off for p in cfg.pts]
        phi, val = _reduce(phi, list(val) + [off])
        rows.append((phi, val[:-1]))
        offs.append(val[-1])
    dim = m - len(rows)
    return Flat(frozenset(pts), rows, offs, dim)


==> anc/verify/frame.py <==
"""A cell in its own frame: circumradius, Gram matrix, and integer coordinates.

Every point of a configuration has the same norm, so the circumcenter of a cell
is simply the point of its affine hull closest to the center of the sphere, and
the arithmetic collapses:

    <p_i, c> = <c, c> = h^2   for every point of the cell,

so the Gram matrix about the circumcenter is the ambient Gram matrix with the
single constant ``h^2`` subtracted, and the circumradius is ``R^2 = N - h^2``.
Both are rational.  Divide by the configuration's common squared norm N
to express squared radii in units of the ambient sphere.

The same module re-expresses a cell as integer coordinates with a diagonal
form, in its own intrinsic dimension, so that a facet can be written to a file
in the format ``data/`` uses.  Coordinates come from the Gram matrix by
elimination: choose a spanning subset, take the coordinates of every point
against it, diagonalize the small Gram matrix, clear denominators column by
column, and scale once at the end to make the form integral.
"""
from __future__ import annotations

from fractions import Fraction as F
from math import gcd


def _solve(M, rhs):
    """Solve ``M x = rhs`` over the rationals; ``M`` must be invertible."""
    n = len(M)
    A = [[F(x) for x in row] + [F(rhs[i])] for i, row in enumerate(M)]
    for c in range(n):
        p = next(i for i in range(c, n) if A[i][c])
        A[c], A[p] = A[p], A[c]
        pv = A[c][c]
        A[c] = [x/pv for x in A[c]]
        for i in range(n):
            if i != c and A[i][c]:
                f = A[i][c]
                A[i] = [x - f*y for x, y in zip(A[i], A[c])]
    return [A[i][n] for i in range(n)]


def spanning(cfg, pts):
    """A subset of ``pts`` whose vectors are a basis of their linear span."""
    rows, idx = [], []
    for i in pts:
        trial = rows + [[F(x) for x in cfg.pts[i]]]
        if _rank(trial) > len(rows):
            rows, idx = trial, idx + [i]
    return idx



def _rank(rows):
    """The rank over the rationals, including when the entries are integers."""
    A = [[F(x) for x in row] for row in rows]
    if not A:
        return 0
    r = 0
    for c in range(len(A[0])):
        p = next((i for i in range(r, len(A)) if A[i][c]), None)
        if p is None:
            continue
        A[r], A[p] = A[p], A[r]
        pv = A[r][c]
        for i in range(r + 1, len(A)):
            if A[i][c]:
                f = A[i][c]/pv
                A[i] = [x - f*y for x, y in zip(A[i], A[r])]
        r += 1
    return r


def circumcenter(cfg, pts):
    """The point of the cell's affine hull closest to the sphere's center.

    A linear basis determines a vector c0 with <p, c0> = 1 on the basis.
    If all vertices satisfy this equation, normalizing its coefficients to
    sum to one gives the circumcenter.  Otherwise the affine hull is the
    entire linear span and contains the origin, so its circumcenter is zero.
    Checking the other vertices matters for equatorial cells.
    """
    pts = sorted(pts)
    if not pts:
        raise ValueError("a cell must contain at least one point")
    idx = spanning(cfg, pts)
    G = [[cfg.ip(cfg.pts[i], cfg.pts[j]) for j in idx] for i in idx]
    lam = _solve(G, [1]*len(idx))
    c0 = [sum(l*cfg.pts[i][k] for l, i in zip(lam, idx))
          for k in range(len(cfg.form))]
    if any(cfg.ip(cfg.pts[i], c0) != 1 for i in pts):
        return [F(0)]*len(cfg.form)
    return [x/sum(lam) for x in c0]


def height2(cfg, pts):
    """Squared distance from the center to the cell's affine hull.

    This is zero for an equatorial cell.  The result uses the stored
    coordinates, so divide by cfg.norm to normalize the ambient sphere.
    """
    c = circumcenter(cfg, pts)
    return cfg.ip(c, c)


def radius2(cfg, pts):
    """The cell's squared circumradius, in units of the sphere's radius."""
    return (F(cfg.norm) - height2(cfg, pts))/cfg.norm


def gram(cfg, pts):
    """The Gram matrix of the cell about its circumcenter, normalized so that
    the diagonal is one."""
    pts = sorted(pts)
    h2 = height2(cfg, pts)
    r2 = F(cfg.norm) - h2
    if not r2:
        raise ValueError("a zero-radius cell has no normalized Gram matrix")
    return [[(F(cfg.ip(cfg.pts[i], cfg.pts[j])) - h2)/r2 for j in pts]
            for i in pts]


def signature(G):
    """A relabeling-invariant fingerprint of a Gram matrix."""
    rows = tuple(sorted(tuple(sorted(r)) for r in G))
    return (len(G), rows)


def _ldl(M):
    M = [[F(x) for x in row] for row in M]
    n = len(M)
    L = [[F(int(i == j)) for j in range(n)] for i in range(n)]
    D = [F(0)]*n
    for j in range(n):
        D[j] = M[j][j] - sum(L[j][k]*L[j][k]*D[k] for k in range(j))
        if D[j] <= 0:
            raise ValueError("not positive definite")
        for i in range(j+1, n):
            L[i][j] = (M[i][j] - sum(L[i][k]*L[j][k]*D[k]
                                     for k in range(j)))/D[j]
    return L, D


def integer_frame(G):
    """Integer coordinates and a diagonal form realizing the Gram matrix ``G``.

    Returns ``(form, points, norm)`` with ``sum_k form_k x_k y_k = norm * G_ij``,
    so dividing by ``norm`` recovers ``G`` exactly.
    """
    n = len(G)
    basis, rows = [], []
    for i in range(n):
        trial = rows + [G[i][:]]
        if _rank(trial) > len(rows):
            rows, basis = trial, basis + [i]
    r = len(basis)
    GB = [[G[i][j] for j in basis] for i in basis]
    inv = [_solve(GB, [F(int(k == t)) for t in range(r)]) for k in range(r)]
    inv = [[inv[k][t] for k in range(r)] for t in range(r)]
    X = [[sum(G[i][basis[k]]*inv[k][j] for k in range(r)) for j in range(r)]
         for i in range(n)]
    L, D = _ldl(GB)
    Y = [[sum(X[i][k]*L[k][j] for k in range(r)) for j in range(r)]
         for i in range(n)]
    for k in range(r):
        s = 1
        for i in range(n):
            d = Y[i][k].denominator
            s = s*d//gcd(s, d)
        for i in range(n):
            Y[i][k] *= s
        D[k] /= F(s*s)
    m = 1
    for d in D:
        m = m*d.denominator//gcd(m, d.denominator)
    form = [int(d*m) for d in D]
    pts = [tuple(int(y) for y in row) for row in Y]
    for i in range(n):                        # the certificate
        for j in range(n):
            s = sum(form[k]*pts[i][k]*pts[j][k] for k in range(r))
            if F(s, m) != G[i][j]:
                raise ValueError("frame does not reproduce the Gram matrix")
    return form, pts, m


==> anc/verify/hulls.py <==
"""The convex hull of a configuration, exactly.

A convex-hull facet need not be unit-edge. This enumeration retains exposed
faces, independently of the unit-edge candidate search in enumeration.py.

A flat is *exposed* when some hyperplane containing it has every other point of
the configuration strictly on one side -- that is, when its closure is a face of
the convex hull.  Only exposed flats need be extended: a face of the hull of
dimension ``k+1`` has faces of dimension ``k``, each of them a face of the hull
and the closure of its own flat, and adding to one of those any point of the
larger face returns the larger face.  So the levels enumerated here are the
faces of the hull rather than all of its flats, and the top level *is* the
facet list.

The test is exact and small.  A flat carries integer functionals
``phi_1, ..., phi_m`` vanishing on its direction space together with the value
of each at every point, offset so that points on the flat read zero.  Every
hyperplane containing the flat is ``sum_i c_i phi_i``, so the flat is exposed
exactly when

    there is ``c`` in ``R^m`` with ``sum_i c_i val_i[u] < 0`` for every
    ``u`` off the flat,

an ``m``-dimensional strict feasibility with ``m = rank - k``.  By Gordan's
theorem that fails exactly when some non-zero non-negative combination of the
value vectors vanishes, which is one rational simplex.  At the top level
``m = 1`` and it degenerates to a sign check.

Orbit reduction does the rest.  Whether a flat is exposed is invariant under
automorphism, so a level
never has to be materialized: extend orbit representatives, keep one flat per
orbit of what comes out, and at the top multiply each surviving representative
by the size of its orbit.

Flats containing the center are dropped at every level: the center is interior
to the hull, so no face of the hull contains it.
"""
from __future__ import annotations

import multiprocessing as mp
import os
import sys
import time

import autom
import flats
import lp
import provenance


def exposed(flat, npts):
    """Is the closure of the flat a face of the convex hull?"""
    # A functional vanishing at every point cuts outside the configuration's
    # span and constrains nothing, so drop it: what is left is one row per
    # dimension of the space of hyperplanes through the flat, ``m = n - k``.
    rows = [val for _, val in flat.rows if any(val)]
    if not rows:
        return False                       # the whole span is not a face
    if len(rows) == 1:
        val, lo, hi = rows[0], False, False
        for u in range(npts):
            v = val[u]
            if v < 0:
                lo = True
            elif v > 0:
                hi = True
            if lo and hi:
                return False
        return lo != hi
    cols = []
    for u in range(npts):
        col = [r[u] for r in rows]
        if any(col):
            cols.append(col + [1])
    if not cols:
        return False
    # Gordan: some c has <c, v_u> < 0 for all u  <=>  no non-zero y >= 0
    # with sum_u y_u v_u = 0.
    return not lp.feasible(cols, [0]*len(rows) + [1])


_CFG = None


def _init(name):
    global _CFG
    _CFG = flats.Configuration.load(name)


def _seed(ij):
    """The line through a pair of points, if it is an edge of the hull."""
    cfg = _CFG
    i, j = ij
    f = flats.seed(cfg, i, j)
    if f.contains_origin() or not exposed(f, cfg.n):
        return None
    return f.pts


def _step(pts0):
    """Every exposed extension of one flat, as point sets."""
    cfg = _CFG
    f = flats.from_points(cfg, pts0)
    origin = (flats._direction(tuple(-o for o in f.offs))
              if any(f.offs) else None)
    out = []
    for key, members in flats.classes(f, cfg.n).items():
        if key == origin:                  # the extension would contain O
            continue
        g = flats.extend(f, members[0], cfg.n)
        if exposed(g, cfg.n):
            out.append(g.pts)
    return out


def reduce_to_reps(gens, found):
    """One point set per orbit, and the size of each orbit."""
    if not gens:
        return [(p, 1) for p in found]
    seen, out = set(), []
    for p in found:
        if p in seen:
            continue
        o = autom.orbit(gens, p)
        seen |= o
        out.append((p, len(o)))
    return out


def path(name, k):
    return os.path.join(flats.CACHE, name, "hull%d.txt" % k)


def save(name, k, reps):
    os.makedirs(os.path.join(flats.CACHE, name), exist_ok=True)
    tmp = path(name, k) + ".tmp"
    with open(tmp, "w") as fh:
        for pts, size in reps:
            fh.write("%d : %s\n" % (size, " ".join(map(str, sorted(pts)))))
    os.replace(tmp, path(name, k))


def load(name, k):
    out = []
    with open(path(name, k)) as fh:
        for line in fh:
            size, rest = line.split(":")
            out.append((frozenset(int(t) for t in rest.split()), int(size)))
    return out


def highest(name):
    d = os.path.join(flats.CACHE, name)
    if not os.path.isdir(d):
        return 0
    ks = [int(f[4:-4]) for f in os.listdir(d)
          if f.startswith("hull") and f.endswith(".txt")]
    return max(ks) if ks else 0


def work(name, function, items, jobs, *, ordered=True, chunksize=1):
    """Apply the same face calculation serially or in worker processes.

    The paper driver uses jobs=1 inside configuration workers, avoiding
    nested process pools and keeping its total CPU allocation predictable.
    """
    if jobs == 1:
        _init(name)
        yield from map(function, items)
    else:
        with mp.Pool(jobs, initializer=_init, initargs=(name,)) as pool:
            apply = pool.imap if ordered else pool.imap_unordered
            yield from apply(function, items, chunksize=chunksize)


def levels(name, jobs=None, report=None):
    """Orbit representatives of the hull's faces, level by level, checkpointed."""
    # The standalone hull command needs the same stale-cache protection
    # as the full verifier, before it reads any saved level.
    provenance.ensure_cache(name)
    cfg = flats.Configuration.load(name)
    gens = autom.generators(cfg, name)
    top = cfg.rank - 1
    start = time.time()
    k = highest(name)
    if k == 0:
        # exposure is invariant under Aut(V), so only one pair per orbit is
        # tested; the rest of the orbit is exposed or not along with it
        pairs = [frozenset((i, j)) for i in range(cfg.n)
                 for j in range(i + 1, cfg.n)]
        orbits = reduce_to_reps(gens, pairs)
        cur, reps = 0, []
        results = work(name, _seed, [tuple(sorted(p)) for p, _ in orbits],
                       jobs, chunksize=4)
        for got, (_, size) in zip(results, orbits, strict=True):
            if got is not None:
                reps.append((got, size))
                cur += size
        reps.sort(key=lambda ps: sorted(ps[0]))
        save(name, 1, reps)
        k = 1
        if report:
            report(1, cur, len(reps), time.time()-start)
    else:
        reps = load(name, k)
    while k < top:
        t = time.time()
        found = set()
        for got in work(name, _step, [p for p, _ in reps], jobs, ordered=False):
            found.update(got)
        nxt = reduce_to_reps(gens, sorted(found, key=sorted))
        save(name, k+1, nxt)
        k += 1
        reps = nxt
        if report:
            report(k, sum(size for _, size in reps), len(reps), time.time()-t)
    return cfg, reps, k


def census(name, jobs=None, report=None):
    """The facets of the convex hull, as orbit representatives with orbit
    sizes, in exact arithmetic."""
    cfg, reps, _k = levels(name, jobs, report)
    return cfg, reps


if __name__ == "__main__":
    for name in [a for a in sys.argv[1:] if not a.startswith("-")]:
        t = time.time()
        cfg, facets = census(
            name, report=lambda k, n, r, dt: print(
                "   level %d: %d exposed flats, %d orbits (%.0fs)"
                % (k, n, r, dt), flush=True))
        print("%s: %d hull facets in %d orbits (%.0fs)"
              % (name, sum(s for _, s in facets), len(facets),
                 time.time() - t), flush=True)


==> anc/verify/import_cjkt.py <==
"""Import the dimension-seven configurations from Cohn, Jiao, Kumar and
Torquato's data files into the format used by ``data/``.

Their files are already exact: a point count, a dimension, the diagonal
quadratic form, and then the integer coordinates.  Only the header differs from
what ``check_data.py`` reads, so this is a transcription and nothing more.  The
files themselves come from the source archive of arXiv:1102.5060.
"""
from __future__ import annotations

import os

from construct import ip, write

HERE = os.path.dirname(os.path.abspath(__file__))
CJKT = os.path.join(HERE, "cjkt")

IMPORT = {
    "C7-126c": "7-126c",
    "C7-126b": "7-126b",
    "C7-126d": "7-126d",
}
SRC = ("Cohn, Jiao, Kumar and Torquato, data file {stem}.txt "
       "(source archive of arXiv:1102.5060)")


def read_cjkt(stem):
    with open(os.path.join(CJKT, stem + ".txt")) as fh:
        tok = fh.read().split()
    if len(tok) < 2:
        raise ValueError("missing point count or dimension in " + stem)
    N, n = int(tok[0]), int(tok[1])
    form = [int(x) for x in tok[2:2+n]]
    rest = tok[2+n:]
    if N <= 0 or n <= 0 or len(form) != n or len(rest) != N*n:
        raise ValueError("coordinate count does not match the header in " + stem)
    if any(x <= 0 for x in form):
        raise ValueError("the diagonal form must have positive entries in " + stem)
    pts = [tuple(int(x) for x in rest[i*n:(i+1)*n]) for i in range(N)]
    return form, pts, n


if __name__ == "__main__":
    for name, stem in IMPORT.items():
        form, pts, n = read_cjkt(stem)
        norms = {ip(form, v, v) for v in pts}
        assert len(norms) == 1, (name, norms)
        q = norms.pop()
        assert all(2*ip(form, pts[i], pts[j]) <= q
                   for i in range(len(pts)) for j in range(i+1, len(pts))), name
        p = write(name, form, pts, n, SRC.format(stem=stem))
        print(f"{name:8s} {len(pts):4d} points  norm^2={q:3d}  -> {p}")


==> anc/verify/jamming.py <==
"""Infinitesimal jamming of a kissing configuration, certified exactly.

Cohn, Jiao, Kumar, and Torquato call a spherical code *infinitesimally
jammed* when every first-order motion of its points that keeps them on
the sphere and lets no contact distance decrease is an infinitesimal
rotation; infinitesimally jammed codes are jammed (their Theorem 2.2).
Hold each point to the sphere by a bar to the center and make the
contacts struts: the configuration is infinitesimally jammed exactly when
this tensegrity is infinitesimally rigid, and by Roth and Whiteley (Trans.
Amer. Math. Soc. 265 (1981), Theorem 5.2) that holds if and only if

  (1) the same framework with every member a bar is infinitesimally
      rigid, and
  (2) it carries a proper equilibrium stress that is non-zero on every
      strut: numbers w_ij on the contacts and s_i on the spokes with

          sum_j w_ij (p_i - p_j) + s_i p_i = 0   at every point i,
          sum_i s_i p_i = 0                       at the center,

      and w_ij < 0 on every contact.

Here (1) is the rank test of skeleton.py and (2) is read from
``rigidity/NAME.stress.txt`` and checked in integer arithmetic.  The
stresses were found by linear programming; only the check is needed.

    python3 jamming.py NAME
"""
from __future__ import annotations

import os
import sys
import time

import flats
import skeleton

HERE = os.path.dirname(os.path.abspath(__file__))


def read_stress(name):
    w, s = {}, {}
    path = os.path.join(HERE, "rigidity", name + ".stress.txt")
    with open(path) as fh:
        for line in fh:
            line = line.split("#")[0].strip()
            if not line:
                continue
            kind, *rest = line.split()
            if kind == "contact":
                i, j, x = (int(t) for t in rest)
                edge = (min(i, j), max(i, j))
                if edge in w:
                    raise ValueError("repeated contact stress in " + path)
                w[edge] = x
            elif kind == "spoke":
                i, x = (int(t) for t in rest)
                if i in s:
                    raise ValueError("repeated spoke stress in " + path)
                s[i] = x
            else:
                raise ValueError(line)
    return w, s


def check(cfg, w, s):
    """The stress is proper, non-zero on every contact, and in equilibrium.
    Returns a list of failures."""
    fails = []
    E = set(skeleton.contacts(cfg))
    if set(w) != E:
        fails.append("stress given on %d pairs, %d contacts" % (len(w), len(E)))
        return fails
    if any(x >= 0 for x in w.values()):
        fails.append("%d contacts with stress >= 0" % sum(1 for x in w.values() if x >= 0))
    if set(s) != set(range(cfg.n)):
        fails.append("spokes given for %d points of %d" % (len(s), cfg.n))
        return fails
    d = len(cfg.pts[0])
    pts = cfg.pts
    # Multiplying every vector equation by the same invertible coordinate
    # scaling preserves equilibrium, so the stored integer frame suffices.
    for i in range(cfg.n):
        tot = [s[i] * pts[i][t] for t in range(d)]
        for (a, b), x in w.items():
            if a == i:
                for t in range(d):
                    tot[t] += x * (pts[i][t] - pts[b][t])
            elif b == i:
                for t in range(d):
                    tot[t] += x * (pts[i][t] - pts[a][t])
        if any(tot):
            fails.append("not in equilibrium at point %d" % i)
            break
    center = [sum(s[i] * pts[i][t] for i in range(cfg.n)) for t in range(d)]
    if any(center):
        fails.append("not in equilibrium at the center")
    return fails


def jammed(cfg, name, trials=None):
    """(rank lower bound, required bound, failures).

    Equality and no stress failures certify infinitesimal jamming.
    """
    r, b, ok = skeleton.rigid(cfg, skeleton.contacts(cfg), cone=True,
                            trials=trials)
    w, s = read_stress(name)
    fails = check(cfg, w, s)
    if not ok:
        fails.insert(0, "bar framework not certified: modular rank %d of %d" % (r, b))
    return r, b, fails


if __name__ == "__main__":
    name = sys.argv[1]
    t = time.time()
    cfg = flats.Configuration.load(name)
    r, b, fails = jammed(cfg, name)
    if fails:
        print("%s: NOT CERTIFIED: %s" % (name, "; ".join(fails)))
        sys.exit(1)
    print("%s: infinitesimally jammed: the contact graph with bars to the "
          "center has rigidity matrix rank %d of %d, and carries an "
          "equilibrium stress strictly negative on all %d contacts (%.0fs)"
          % (name, r, b, len(skeleton.contacts(cfg)), time.time() - t))


==> anc/verify/logs/C6-72b.log <==

==============================================================================
C6-72b  (72 points, rank 6)
its row of Table 1 and its columns of Table 4
==============================================================================

-- |Aut(V)|, exactly
   |Aut(V)| = 3840

-- polytopes/C6-72b.txt is a unit-edge polytope, condition by condition  (Existence theorem; Appendix A)
   1. facet dimensions, unit edges, and hyperplanes checked (0s)
   2. vertex coverage checked
   3. 814 ridges; incidence and shared vertex sets checked (0s)
   4. coplanar facets at ridges checked
   5. 2240 peak cycles checked (0s)
   6. facet-ridge connectedness checked (0s)
   7. radial-cone overlap checked: 270 pairs reached the simplex (0s)
   polytope: 86 facets, 814 ridges, 2240 peaks, 6092 faces; 0 hyperplane(s) carry multiple facets

-- the edges of P* are the contacts  (Existence theorem; Table 1, P* edges)
   edges of P*: 720; contacts of V: 720; equal: True

-- Existence and radiality verified: facet geometry, vertex coverage, ridge incidence, radial nonoverlap, and contact equality

-- external and internal facets, omitted coplanar vertices, and reflex ridges (Table 1 and Section 5)
   54 external and 32 internal facets; 0 omit coplanar vertices; 0 shared carriers; 0 failures
   dents (pairs at their reflex ridge): 16; every internal facet belongs to exactly one dent: True
   facets omitting points of their hyperplane: 0 (expected 0); hyperplanes carrying two facets: 0 (expected 0)

-- the facets of P* by congruence class, named from the catalog  (Table 4, P* column; Splits theorem)
         22 x 5-demicube                       (16 vertices, R^2 = 5/8)
         32 x diminished-5-demicube            (15 vertices, R^2 = 5/8)
         32 x pyramid-over-rectified-5-cell    (11 vertices, R^2 = 5/8)
      pyramid-over-rectified-5-cell    has an apex over a rectified-5-cell

-- the detached facets of E6, after the prescribed splits, are exactly the facets of P*  (Splits theorem)
   source census: {'5-demicube': 54}
   32 x 5-demicube -> pyramid-over-rectified-5-cell + diminished-5-demicube
   split-piece census: {'5-demicube': 22, 'pyramid-over-rectified-5-cell': 32, 'diminished-5-demicube': 32}
   target census: {'5-demicube': 22, 'diminished-5-demicube': 32, 'pyramid-over-rectified-5-cell': 32}

-- the convex hull P: facets and edges  (Table 4, P column; Table 1, P columns)
Hull faces of dimension 1: 736 faces in 4 symmetry orbits
Hull faces of dimension 2: 2320 faces in 6 symmetry orbits
Hull faces of dimension 3: 2720 faces in 10 symmetry orbits
Hull faces of dimension 4: 1278 faces in 11 symmetry orbits
Hull faces of dimension 5: 214 faces in 5 symmetry orbits
   hull: 214 facets in 4 congruence classes, 54 unit-edge and 160 not
         22 x 5-demicube                       (16 vertices, R^2 = 5/8)
         32 x diminished-5-demicube            (15 vertices, R^2 = 5/8)
         80 x non-unit-edge facet on 6 vertices (R^2 = 7/16)
         80 x non-unit-edge facet on 8 vertices (R^2 = 1/2)
   hull edges: 736; by squared length: 1 x720  3/2 x16

-- P* against P  (Existence theorem; Section 3, the extra inner product; and the internal facets of the split polytopes)
   external facets of P* (54) == unit-edge hull facets (54): True
   every internal facet is whole: True; and a pyramid of a split with R^2 >= 1/2: True
   pairs at inner product 1/4: 16; dents (pairs of pyramids on one base): 16; every such pair is the apexes of a dent and conversely: True

-- Enumeration (Steps 1–4 of the proof)
Enumeration scope: all radial unit-edge polytopes
Enumeration counts: symmetry orbits under Aut(V); congruent facets may belong to different orbits.
C6-72b Step 1: Enumerate candidate hyperplanes
C6-72b Step 1: Candidate hyperplanes: 33 symmetry orbits
C6-72b Step 2: Enumerate candidate facets (33 hyperplane orbits)
C6-72b Step 2: Candidate facets: 33/33 hyperplanes checked, 106 symmetry orbits found
C6-72b Step 2: Complete: 106 symmetry orbits, representing 72,494 candidate facets
C6-72b Step 3: Prune by ridge partners
C6-72b Step 3: Remove candidates with no compatible partner at some ridge; repeat until no further deletions
C6-72b Step 3: Building facet–ridge incidences: 0 of 106
C6-72b Step 3: Facet–ridge incidences complete: 106 candidate orbits, 668 facet–ridge pair orbits
C6-72b Step 3: Pruning by ridge partners: 106/106 candidate orbits remain, 0 partner tests
C6-72b Step 3: Pruning complete: 4 symmetry orbits remain, representing 86 facets

-- Step 4: Classify the surviving boundaries

-- Step 4: Surviving facets match P*; ridge adjacency forces the entire boundary

-- Step 4: The radial unit-edge polytope is unique

-- the 1-skeleton of P*, the contact graph, is infinitesimally rigid in R^n with the vertices free: the rank of its rigidity matrix, modulo a prime  (skeleton-rigidity proposition)
   720 edges; rank lower bound 411, bound n|V| - n(n+1)/2 = 411: infinitesimally rigid; (prime, rank): [(2147483647, 411)]


==> anc/verify/logs/C6-72c.log <==

==============================================================================
C6-72c  (72 points, rank 6)
its row of Table 1 and its columns of Table 4
==============================================================================

-- |Aut(V)|, exactly
   |Aut(V)| = 2304

-- polytopes/C6-72c.txt is a unit-edge polytope, condition by condition  (Existence theorem; Appendix A)
   1. facet dimensions, unit edges, and hyperplanes checked (0s)
   2. vertex coverage checked
   3. 1014 ridges; incidence and shared vertex sets checked (0s)
   4. coplanar facets at ridges checked
   5. 2376 peak cycles checked (0s)
   6. facet-ridge connectedness checked (0s)
   7. radial-cone overlap checked: 355 pairs reached the simplex (0s)
   polytope: 150 facets, 1014 ridges, 2376 peaks, 6492 faces; 0 hyperplane(s) carry multiple facets

-- the edges of P* are the contacts  (Existence theorem; Table 1, P* edges)
   edges of P*: 720; contacts of V: 720; equal: True

-- Existence and radiality verified: facet geometry, vertex coverage, ridge incidence, radial nonoverlap, and contact equality

-- external and internal facets, omitted coplanar vertices, and reflex ridges (Table 1 and Section 5)
   54 external and 96 internal facets; 0 omit coplanar vertices; 0 shared carriers; 0 failures
   dents (pairs at their reflex ridge): 48; every internal facet belongs to exactly one dent: True
   facets omitting points of their hyperplane: 0 (expected 0); hyperplanes carrying two facets: 0 (expected 0)

-- the facets of P* by congruence class, named from the catalog  (Table 4, P* column; Splits theorem)
          6 x 5-demicube                       (16 vertices, R^2 = 5/8)
         48 x 2-diminished-5-demicube          (14 vertices, R^2 = 5/8)
         96 x pyramid-over-rectified-5-cell    (11 vertices, R^2 = 5/8)
      pyramid-over-rectified-5-cell    has an apex over a rectified-5-cell

-- the detached facets of E6, after the prescribed splits, are exactly the facets of P*  (Splits theorem)
   source census: {'5-demicube': 54}
   48 x 5-demicube -> pyramid-over-rectified-5-cell + diminished-5-demicube
   48 x diminished-5-demicube -> pyramid-over-rectified-5-cell + 2-diminished-5-demicube
   split-piece census: {'5-demicube': 6, 'pyramid-over-rectified-5-cell': 96, '2-diminished-5-demicube': 48}
   target census: {'5-demicube': 6, '2-diminished-5-demicube': 48, 'pyramid-over-rectified-5-cell': 96}

-- the convex hull P: facets and edges  (Table 4, P column; Table 1, P columns)
Hull faces of dimension 1: 768 faces in 5 symmetry orbits
Hull faces of dimension 2: 2640 faces in 9 symmetry orbits
Hull faces of dimension 3: 3800 faces in 13 symmetry orbits
Hull faces of dimension 4: 2358 faces in 12 symmetry orbits
Hull faces of dimension 5: 502 faces in 6 symmetry orbits
   hull: 502 facets in 5 congruence classes, 54 unit-edge and 448 not
          6 x 5-demicube                       (16 vertices, R^2 = 5/8)
         48 x 2-diminished-5-demicube          (14 vertices, R^2 = 5/8)
        240 x non-unit-edge facet on 6 vertices (R^2 = 7/16)
        192 x non-unit-edge facet on 8 vertices (R^2 = 1/2)
         16 x non-unit-edge facet on 9 vertices (R^2 = 1/2)
   hull edges: 768; by squared length: 1 x720  3/2 x48

-- P* against P  (Existence theorem; Section 3, the extra inner product; and the internal facets of the split polytopes)
   external facets of P* (54) == unit-edge hull facets (54): True
   every internal facet is whole: True; and a pyramid of a split with R^2 >= 1/2: True
   pairs at inner product 1/4: 48; dents (pairs of pyramids on one base): 48; every such pair is the apexes of a dent and conversely: True

-- Enumeration (Steps 1–4 of the proof)
Enumeration scope: all radial unit-edge polytopes
Enumeration counts: symmetry orbits under Aut(V); congruent facets may belong to different orbits.
C6-72c Step 1: Enumerate candidate hyperplanes
C6-72c Step 1: Candidate hyperplanes: 67 symmetry orbits
C6-72c Step 2: Enumerate candidate facets (67 hyperplane orbits)
C6-72c Step 2: Candidate facets: 67/67 hyperplanes checked, 55 symmetry orbits found
C6-72c Step 2: Complete: 55 symmetry orbits, representing 25,950 candidate facets
C6-72c Step 3: Prune by ridge partners
C6-72c Step 3: Remove candidates with no compatible partner at some ridge; repeat until no further deletions
C6-72c Step 3: Building facet–ridge incidences: 0 of 55
C6-72c Step 3: Facet–ridge incidences complete: 55 candidate orbits, 333 facet–ridge pair orbits
C6-72c Step 3: Pruning by ridge partners: 55/55 candidate orbits remain, 0 partner tests
C6-72c Step 3: Pruning complete: 3 symmetry orbits remain, representing 150 facets

-- Step 4: Classify the surviving boundaries

-- Step 4: Surviving facets match P*; ridge adjacency forces the entire boundary

-- Step 4: The radial unit-edge polytope is unique

-- the 1-skeleton of P*, the contact graph, is infinitesimally rigid in R^n with the vertices free: the rank of its rigidity matrix, modulo a prime  (skeleton-rigidity proposition)
   720 edges; rank lower bound 411, bound n|V| - n(n+1)/2 = 411: infinitesimally rigid; (prime, rank): [(2147483647, 411)]


==> anc/verify/logs/C6-72d.log <==

==============================================================================
C6-72d  (72 points, rank 6)
its row of Table 1 and its columns of Table 4
==============================================================================

-- |Aut(V)|, exactly
   |Aut(V)| = 384

-- polytopes/C6-72d.txt is a unit-edge polytope, condition by condition  (Existence theorem; Appendix A)
   1. facet dimensions, unit edges, and hyperplanes checked (0s)
   2. vertex coverage checked
   3. 918 ridges; incidence and shared vertex sets checked (0s)
   4. coplanar facets at ridges checked
   5. 2312 peak cycles checked (0s)
   6. facet-ridge connectedness checked (0s)
   7. radial-cone overlap checked: 894 pairs reached the simplex (1s)
   polytope: 118 facets, 918 ridges, 2312 peaks, 6300 faces; 0 hyperplane(s) carry multiple facets

-- the edges of P* are the contacts  (Existence theorem; Table 1, P* edges)
   edges of P*: 720; contacts of V: 720; equal: True

-- Existence and radiality verified: facet geometry, vertex coverage, ridge incidence, radial nonoverlap, and contact equality

-- external and internal facets, omitted coplanar vertices, and reflex ridges (Table 1 and Section 5)
   54 external and 64 internal facets; 0 omit coplanar vertices; 0 shared carriers; 0 failures
   dents (pairs at their reflex ridge): 32; every internal facet belongs to exactly one dent: True
   facets omitting points of their hyperplane: 0 (expected 0); hyperplanes carrying two facets: 0 (expected 0)

-- the facets of P* by congruence class, named from the catalog  (Table 4, P* column; Splits theorem)
          6 x 5-demicube                       (16 vertices, R^2 = 5/8)
         32 x diminished-5-demicube            (15 vertices, R^2 = 5/8)
         16 x 2-diminished-5-demicube          (14 vertices, R^2 = 5/8)
         64 x pyramid-over-rectified-5-cell    (11 vertices, R^2 = 5/8)
      pyramid-over-rectified-5-cell    has an apex over a rectified-5-cell

-- the detached facets of E6, after the prescribed splits, are exactly the facets of P*  (Splits theorem)
   source census: {'5-demicube': 54}
   48 x 5-demicube -> pyramid-over-rectified-5-cell + diminished-5-demicube
   16 x diminished-5-demicube -> pyramid-over-rectified-5-cell + 2-diminished-5-demicube
   split-piece census: {'5-demicube': 6, 'pyramid-over-rectified-5-cell': 64, 'diminished-5-demicube': 32, '2-diminished-5-demicube': 16}
   target census: {'5-demicube': 6, 'diminished-5-demicube': 32, 'pyramid-over-rectified-5-cell': 64, '2-diminished-5-demicube': 16}

-- the convex hull P: facets and edges  (Table 4, P column; Table 1, P columns)
Hull faces of dimension 1: 752 faces in 15 symmetry orbits
Hull faces of dimension 2: 2480 faces in 30 symmetry orbits
Hull faces of dimension 3: 3264 faces in 48 symmetry orbits
Hull faces of dimension 4: 1822 faces in 44 symmetry orbits
Hull faces of dimension 5: 358 faces in 17 symmetry orbits
   hull: 358 facets in 6 congruence classes, 54 unit-edge and 304 not
          6 x 5-demicube                       (16 vertices, R^2 = 5/8)
         32 x diminished-5-demicube            (15 vertices, R^2 = 5/8)
         16 x 2-diminished-5-demicube          (14 vertices, R^2 = 5/8)
        160 x non-unit-edge facet on 6 vertices (R^2 = 7/16)
        136 x non-unit-edge facet on 8 vertices (R^2 = 1/2)
          8 x non-unit-edge facet on 9 vertices (R^2 = 1/2)
   hull edges: 752; by squared length: 1 x720  3/2 x32

-- P* against P  (Existence theorem; Section 3, the extra inner product; and the internal facets of the split polytopes)
   external facets of P* (54) == unit-edge hull facets (54): True
   every internal facet is whole: True; and a pyramid of a split with R^2 >= 1/2: True
   pairs at inner product 1/4: 32; dents (pairs of pyramids on one base): 32; every such pair is the apexes of a dent and conversely: True

-- Enumeration (Steps 1–4 of the proof)
Enumeration scope: all radial unit-edge polytopes
Enumeration counts: symmetry orbits under Aut(V); congruent facets may belong to different orbits.
C6-72d Step 1: Enumerate candidate hyperplanes
C6-72d Step 1: Candidate hyperplanes: 230 symmetry orbits
C6-72d Step 2: Enumerate candidate facets (230 hyperplane orbits)
C6-72d Step 2: Candidate facets: 230/230 hyperplanes checked, 365 symmetry orbits found
C6-72d Step 2: Complete: 365 symmetry orbits, representing 40,318 candidate facets
C6-72d Step 3: Prune by ridge partners
C6-72d Step 3: Remove candidates with no compatible partner at some ridge; repeat until no further deletions
C6-72d Step 3: Building facet–ridge incidences: 0 of 365
C6-72d Step 3: Facet–ridge incidences complete: 365 candidate orbits, 2,682 facet–ridge pair orbits
C6-72d Step 3: Pruning by ridge partners: 365/365 candidate orbits remain, 0 partner tests
C6-72d Step 3: Pruning complete: 10 symmetry orbits remain, representing 118 facets

-- Step 4: Classify the surviving boundaries

-- Step 4: Surviving facets match P*; ridge adjacency forces the entire boundary

-- Step 4: The radial unit-edge polytope is unique

-- the 1-skeleton of P*, the contact graph, is infinitesimally rigid in R^n with the vertices free: the rank of its rigidity matrix, modulo a prime  (skeleton-rigidity proposition)
   720 edges; rank lower bound 411, bound n|V| - n(n+1)/2 = 411: infinitesimally rigid; (prime, rank): [(2147483647, 411)]


==> anc/verify/logs/C7-126b.log <==

==============================================================================
C7-126b  (126 points, rank 7)
its row of Table 1 and its columns of Table 5
==============================================================================

-- |Aut(V)|, exactly
   |Aut(V)| = 46080

-- polytopes/C7-126b.txt is a unit-edge polytope, condition by condition  (Existence theorem; Appendix A)
   1. facet dimensions, unit edges, and hyperplanes checked (0s)
   2. vertex coverage checked
   3. 4516 ridges; incidence and shared vertex sets checked (2s)
   4. coplanar facets at ridges checked
   5. 14720 peak cycles checked (3s)
   6. facet-ridge connectedness checked (3s)
   7. radial-cone overlap checked: 1607 pairs reached the simplex (4s)
   polytope: 536 facets, 4516 ridges, 14720 peaks, 49962 faces; 0 hyperplane(s) carry multiple facets

-- the edges of P* are the contacts  (Existence theorem; Table 1, P* edges)
   edges of P*: 1984; contacts of V: 1984; equal: True

-- Existence and radiality verified: facet geometry, vertex coverage, ridge incidence, radial nonoverlap, and contact equality

-- external and internal facets, omitted coplanar vertices, and reflex ridges (Table 1 and Section 5)
   408 external and 128 internal facets; 64 omit coplanar vertices; 0 shared carriers; 0 failures
   dents (pairs at their reflex ridge): 64; every internal facet belongs to exactly one dent: True
   facets omitting points of their hyperplane: 64 (expected 64), each of [16] points; hyperplanes carrying two facets: 0 (expected 0)

-- the facets of P* by congruence class, named from the catalog  (Table 5, P* column; Splits theorem)
        384 x 6-simplex                        (7 vertices, R^2 = 3/7)
         24 x 2_21                             (27 vertices, R^2 = 2/3)
         64 x pyramid-over-rectified-5-simplex (16 vertices, R^2 = 3/4)
         64 x 6-diminished-2_21                (21 vertices, R^2 = 2/3)
      pyramid-over-rectified-5-simplex has an apex over a rectified-5-simplex

-- the convex hull P: facets and edges  (Table 5, P column; Table 1, P columns)
Hull faces of dimension 1: 2176 faces in 5 symmetry orbits
Hull faces of dimension 2: 12480 faces in 8 symmetry orbits
Hull faces of dimension 3: 31040 faces in 11 symmetry orbits
Hull faces of dimension 4: 35648 faces in 15 symmetry orbits
Hull faces of dimension 5: 17412 faces in 14 symmetry orbits
Hull faces of dimension 6: 2376 faces in 7 symmetry orbits
   hull: 2376 facets in 6 congruence classes, 408 unit-edge and 1968 not
        384 x 6-simplex                        (7 vertices, R^2 = 3/7)
         24 x 2_21                             (27 vertices, R^2 = 2/3)
       1280 x non-unit-edge facet on 7 vertices (R^2 = 15/31)
         64 x non-unit-edge facet on 7 vertices (R^2 = 27/52)
        240 x non-unit-edge facet on 10 vertices (R^2 = 1/2)
        384 x non-unit-edge facet on 11 vertices (R^2 = 10/19)
   hull edges: 2176; by squared length: 1 x1984  3/2 x192

-- P* against P  (Existence theorem; Section 3, the extra inner product; and the internal facets of the split polytopes)
   external facets of P* (408) == unit-edge hull facets (408): True
   the facets omitting points, by type: {'pyramid-over-rectified-5-simplex': 64}; they are all the pyramids over a rectified 5-simplex: True; each meeting its dent partner along its base: True
   dents at 15-point ridges by facet types: {('6-diminished-2_21', 'pyramid-over-rectified-5-simplex'): 64}; each a pyramid and a diminished 2_21 at the pyramid's base, apex at 1/4 from every vertex of the 2_21 off the ridge: True; each such pair in two dents: True; these are all 192 pairs at 1/4: True

-- Enumeration (Steps 1–4 of the proof)
Enumeration scope: all radial unit-edge polytopes
Enumeration counts: symmetry orbits under Aut(V); congruent facets may belong to different orbits.
C7-126b Step 1: Enumerate candidate hyperplanes
C7-126b Step 1: Candidate hyperplanes: 87 symmetry orbits
C7-126b Step 2: Enumerate candidate facets (87 hyperplane orbits)
C7-126b Step 2: Hyperplane 24/87: Searching vertex subsets: 1407 candidate orbits found
C7-126b Step 2: Hyperplane 24/87: verified symmetry counts for 1/1713 candidate facet orbits
C7-126b Step 2: Hyperplane 24/87: verified symmetry counts for 574/1713 candidate facet orbits
C7-126b Step 2: Candidate facets: 24/87 hyperplanes checked, 1857 symmetry orbits found
C7-126b Step 2: Hyperplane 82/87: verified symmetry counts for 1/1 candidate facet orbits
C7-126b Step 2: Candidate facets: 87/87 hyperplanes checked, 1884 symmetry orbits found
C7-126b Step 2: Complete: 1,884 symmetry orbits, representing 30,845,928 candidate facets
C7-126b Step 3: Prune by ridge partners
C7-126b Step 3: Remove candidates with no compatible partner at some ridge; repeat until no further deletions
C7-126b Step 3: Building facet–ridge incidences: 0 of 1884
C7-126b Step 3: Building facet–ridge incidences: 1056 of 1884
C7-126b Step 3: Facet–ridge incidences complete: 1,884 candidate orbits, 31,666 facet–ridge pair orbits
C7-126b Step 3: Pruning by ridge partners: 1884/1884 candidate orbits remain, 0 partner tests
C7-126b Step 3: Pruning by ridge partners: 331/1884 candidate orbits remain, 530 partner tests
C7-126b Step 3: Pruning complete: 5 symmetry orbits remain, representing 536 facets

-- Step 4: Classify the surviving boundaries

-- Step 4: Surviving facets match P*; ridge adjacency forces the entire boundary

-- Step 4: The radial unit-edge polytope is unique

-- the 1-skeleton of P*, the contact graph, is infinitesimally rigid in R^n with the vertices free: the rank of its rigidity matrix, modulo a prime  (skeleton-rigidity proposition)
   1984 edges; rank lower bound 854, bound n|V| - n(n+1)/2 = 854: infinitesimally rigid; (prime, rank): [(2147483647, 854)]


==> anc/verify/logs/C7-126c.log <==

==============================================================================
C7-126c  (126 points, rank 7)
its row of Table 1 and its columns of Table 5
==============================================================================

-- |Aut(V)|, exactly
   |Aut(V)| = 103680

-- polytopes/C7-126c.txt is a unit-edge polytope, condition by condition  (Existence theorem; Appendix A)
   1. facet dimensions, unit edges, and hyperplanes checked (0s)
   2. vertex coverage checked
   3. 5112 ridges; incidence and shared vertex sets checked (3s)
   4. coplanar facets at ridges checked
   5. 16398 peak cycles checked (4s)
   6. facet-ridge connectedness checked (4s)
   7. radial-cone overlap checked: 1896 pairs reached the simplex (5s)
   polytope: 686 facets, 5112 ridges, 16398 peaks, 54578 faces; 0 hyperplane(s) carry multiple facets

-- the edges of P* are the contacts  (Existence theorem; Table 1, P* edges)
   edges of P*: 2016; contacts of V: 2016; equal: True

-- Existence and radiality verified: facet geometry, vertex coverage, ridge incidence, radial nonoverlap, and contact equality

-- external and internal facets, omitted coplanar vertices, and reflex ridges (Table 1 and Section 5)
   632 external and 54 internal facets; 0 omit coplanar vertices; 0 shared carriers; 0 failures
   dents (pairs at their reflex ridge): 27; every internal facet belongs to exactly one dent: True
   facets omitting points of their hyperplane: 0 (expected 0); hyperplanes carrying two facets: 0 (expected 0)

-- the facets of P* by congruence class, named from the catalog  (Table 5, P* column; Splits theorem)
        576 x 6-simplex                        (7 vertices, R^2 = 3/7)
          2 x 2_21                             (27 vertices, R^2 = 2/3)
         54 x diminished-2_21                  (26 vertices, R^2 = 2/3)
         54 x pyramid-over-5-demicube          (17 vertices, R^2 = 2/3)
      pyramid-over-5-demicube          has an apex over a 5-demicube

-- the detached facets of E7, after the prescribed splits, are exactly the facets of P*  (Splits theorem)
   source census: {'2_21': 56, '6-simplex': 576}
   54 x 2_21 -> pyramid-over-5-demicube + diminished-2_21
   split-piece census: {'2_21': 2, '6-simplex': 576, 'pyramid-over-5-demicube': 54, 'diminished-2_21': 54}
   target census: {'pyramid-over-5-demicube': 54, 'diminished-2_21': 54, '6-simplex': 576, '2_21': 2}

-- the convex hull P: facets and edges  (Table 5, P column; Table 1, P columns)
Hull faces of dimension 1: 2043 faces in 4 symmetry orbits
Hull faces of dimension 2: 10512 faces in 5 symmetry orbits
Hull faces of dimension 3: 22320 faces in 7 symmetry orbits
Hull faces of dimension 4: 20718 faces in 11 symmetry orbits
Hull faces of dimension 5: 8325 faces in 10 symmetry orbits
Hull faces of dimension 6: 1334 faces in 6 symmetry orbits
   hull: 1334 facets in 5 congruence classes, 632 unit-edge and 702 not
        576 x 6-simplex                        (7 vertices, R^2 = 3/7)
          2 x 2_21                             (27 vertices, R^2 = 2/3)
         54 x diminished-2_21                  (26 vertices, R^2 = 2/3)
        432 x non-unit-edge facet on 7 vertices (R^2 = 7/16)
        270 x non-unit-edge facet on 10 vertices (R^2 = 1/2)
   hull edges: 2043; by squared length: 1 x2016  4/3 x27

-- P* against P  (Existence theorem; Section 3, the extra inner product; and the internal facets of the split polytopes)
   external facets of P* (632) == unit-edge hull facets (632): True
   every internal facet is whole: True; and a pyramid of a split with R^2 >= 1/2: True
   pairs at inner product 1/3: 27; dents (pairs of pyramids on one base): 27; every such pair is the apexes of a dent and conversely: True

-- Enumeration (Steps 1–4 of the proof)
Enumeration scope: all radial unit-edge polytopes
Enumeration counts: symmetry orbits under Aut(V); congruent facets may belong to different orbits.
C7-126c Step 1: Enumerate candidate hyperplanes
C7-126c Step 1: Candidate hyperplanes: 84 symmetry orbits
C7-126c Step 2: Enumerate candidate facets (84 hyperplane orbits)
C7-126c Step 2: Hyperplane 5/84: verified symmetry counts for 22/672 candidate facet orbits
C7-126c Step 2: Hyperplane 5/84: verified symmetry counts for 556/672 candidate facet orbits
C7-126c Step 2: Candidate facets: 5/84 hyperplanes checked, 726 symmetry orbits found
C7-126c Step 2: Hyperplane 84/84: verified symmetry counts for 112/181 candidate facet orbits
C7-126c Step 2: Candidate facets: 84/84 hyperplanes checked, 935 symmetry orbits found
C7-126c Step 2: Complete: 935 symmetry orbits, representing 24,204,392 candidate facets
C7-126c Step 3: Prune by ridge partners
C7-126c Step 3: Remove candidates with no compatible partner at some ridge; repeat until no further deletions
C7-126c Step 3: Building facet–ridge incidences: 0 of 935
C7-126c Step 3: Facet–ridge incidences complete: 935 candidate orbits, 12,385 facet–ridge pair orbits
C7-126c Step 3: Pruning by ridge partners: 935/935 candidate orbits remain, 0 partner tests
C7-126c Step 3: Pruning by ridge partners: 910/935 candidate orbits remain, 433 partner tests
C7-126c Step 3: Pruning by ridge partners: 884/935 candidate orbits remain, 553 partner tests
C7-126c Step 3: Pruning by ridge partners: 858/935 candidate orbits remain, 691 partner tests
C7-126c Step 3: Pruning by ridge partners: 814/935 candidate orbits remain, 884 partner tests
C7-126c Step 3: Pruning complete: 5 symmetry orbits remain, representing 686 facets

-- Step 4: Classify the surviving boundaries

-- Step 4: Surviving facets match P*; ridge adjacency forces the entire boundary

-- Step 4: The radial unit-edge polytope is unique

-- the 1-skeleton of P*, the contact graph, is infinitesimally rigid in R^n with the vertices free: the rank of its rigidity matrix, modulo a prime  (skeleton-rigidity proposition)
   2016 edges; rank lower bound 854, bound n|V| - n(n+1)/2 = 854: infinitesimally rigid; (prime, rank): [(2147483647, 854)]


==> anc/verify/logs/C7-126d.log <==

==============================================================================
C7-126d  (126 points, rank 7)
its row of Table 1 and its columns of Table 5
==============================================================================

-- |Aut(V)|, exactly
   |Aut(V)| = 3840

-- polytopes/C7-126d.txt is a unit-edge polytope, condition by condition  (Existence theorem; Appendix A)
   1. facet dimensions, unit edges, and hyperplanes checked (0s)
   2. vertex coverage checked
   3. 4760 ridges; incidence and shared vertex sets checked (3s)
   4. coplanar facets at ridges checked
   5. 14910 peak cycles checked (4s)
   6. facet-ridge connectedness checked (4s)
   7. radial-cone overlap checked: 5377 pairs reached the simplex (6s)
   polytope: 590 facets, 4760 ridges, 14910 peaks, 50450 faces; 16 hyperplane(s) carry multiple facets

-- the edges of P* are the contacts  (Existence theorem; Table 1, P* edges)
   edges of P*: 1984; contacts of V: 1984; equal: True

-- Existence and radiality verified: facet geometry, vertex coverage, ridge incidence, radial nonoverlap, and contact equality

-- external and internal facets, omitted coplanar vertices, and reflex ridges (Table 1 and Section 5)
   408 external and 182 internal facets; 64 omit coplanar vertices; 16 shared carriers; 0 failures
   dents (pairs at their reflex ridge): 91; every internal facet belongs to exactly one dent: True
   facets omitting points of their hyperplane: 64 (expected 64), each of [16] points; hyperplanes carrying two facets: 16 (expected 16)
   each such hyperplane has 22 points and carries two 16-point facets sharing a 10-point peak, each omitting the 6 points of the other beyond its base: True

-- the facets of P* by congruence class, named from the catalog  (Table 5, P* column; Splits theorem)
        384 x 6-simplex                        (7 vertices, R^2 = 3/7)
          2 x 2_21                             (27 vertices, R^2 = 2/3)
         22 x diminished-2_21                  (26 vertices, R^2 = 2/3)
         22 x pyramid-over-5-demicube          (17 vertices, R^2 = 2/3)
         64 x pyramid-over-rectified-5-simplex (16 vertices, R^2 = 3/4)
         32 x 6-diminished-2_21                (21 vertices, R^2 = 2/3)
         32 x 7-diminished-2_21                (20 vertices, R^2 = 2/3)
         32 x pyramid-over-diminished-5-demicube (16 vertices, R^2 = 2/3)
      pyramid-over-5-demicube          has an apex over a 5-demicube
      pyramid-over-diminished-5-demicube has an apex over a diminished-5-demicube
      pyramid-over-rectified-5-simplex has an apex over a rectified-5-simplex

-- the detached facets of C7-126b, after the prescribed splits, are exactly the facets of P*  (Splits theorem)
   source census: {'2_21': 24, '6-simplex': 384, 'pyramid-over-rectified-5-simplex': 64, '6-diminished-2_21': 64}
   22 x 2_21 -> pyramid-over-5-demicube + diminished-2_21
   32 x 6-diminished-2_21 -> pyramid-over-diminished-5-demicube + 7-diminished-2_21
   split-piece census: {'2_21': 2, '6-simplex': 384, 'pyramid-over-rectified-5-simplex': 64, '6-diminished-2_21': 32, 'pyramid-over-5-demicube': 22, 'diminished-2_21': 22, 'pyramid-over-diminished-5-demicube': 32, '7-diminished-2_21': 32}
   target census: {'7-diminished-2_21': 32, 'pyramid-over-diminished-5-demicube': 32, 'pyramid-over-rectified-5-simplex': 64, '6-diminished-2_21': 32, 'pyramid-over-5-demicube': 22, 'diminished-2_21': 22, '6-simplex': 384, '2_21': 2}

-- the convex hull P: facets and edges  (Table 5, P column; Table 1, P columns)
Hull faces of dimension 1: 2187 faces in 19 symmetry orbits
Hull faces of dimension 2: 12656 faces in 38 symmetry orbits
Hull faces of dimension 3: 31920 faces in 65 symmetry orbits
Hull faces of dimension 4: 37598 faces in 90 symmetry orbits
Hull faces of dimension 5: 19093 faces in 77 symmetry orbits
Hull faces of dimension 6: 2822 faces in 31 symmetry orbits
   hull: 2822 facets in 14 congruence classes, 408 unit-edge and 2414 not
        384 x 6-simplex                        (7 vertices, R^2 = 3/7)
          2 x 2_21                             (27 vertices, R^2 = 2/3)
         22 x diminished-2_21                  (26 vertices, R^2 = 2/3)
        352 x non-unit-edge facet on 7 vertices (R^2 = 7/16)
        960 x non-unit-edge facet on 7 vertices (R^2 = 15/31)
        160 x non-unit-edge facet on 7 vertices (R^2 = 10/19)
         16 x non-unit-edge facet on 7 vertices (R^2 = 103/184)
         32 x non-unit-edge facet on 7 vertices (R^2 = 27/52)
         80 x non-unit-edge facet on 10 vertices (R^2 = 1/2)
        190 x non-unit-edge facet on 10 vertices (R^2 = 1/2)
         80 x non-unit-edge facet on 10 vertices (R^2 = 31/56)
        160 x non-unit-edge facet on 10 vertices (R^2 = 10/19)
        160 x non-unit-edge facet on 10 vertices (R^2 = 1/2)
        224 x non-unit-edge facet on 11 vertices (R^2 = 10/19)
   hull edges: 2187; by squared length: 1 x1984  4/3 x27  3/2 x176

-- P* against P  (Existence theorem; Section 3, the extra inner product; and the internal facets of the split polytopes)
   external facets of P* (408) == unit-edge hull facets (408): True
   the facets omitting points, by type: {'pyramid-over-rectified-5-simplex': 64}; they are all the pyramids over a rectified 5-simplex: True; each meeting its dent partner along its base: True
   dents at 15-point ridges by facet types: {('7-diminished-2_21', 'pyramid-over-rectified-5-simplex'): 32, ('6-diminished-2_21', 'pyramid-over-rectified-5-simplex'): 32}; each a pyramid and a diminished 2_21 at the pyramid's base, apex at 1/4 from every vertex of the 2_21 off the ridge: True; each such pair in two dents: True; these are all 176 pairs at 1/4: True
   pairs at inner product 1/3: 27; dents (pairs of pyramids on one base): 27; every such pair is the apexes of a dent and conversely: True

-- Enumeration (Steps 1–4 of the proof)
Enumeration scope: all radial unit-edge polytopes
Enumeration counts: symmetry orbits under Aut(V); congruent facets may belong to different orbits.
C7-126d Step 1: Enumerate candidate hyperplanes
C7-126d Step 1: Candidate hyperplanes: vertex orbits cover 40/126 vertices, 765 symmetry orbits found
C7-126d Step 1: Candidate hyperplanes: vertex orbits cover 72/126 vertices, 949 symmetry orbits found
C7-126d Step 1: Candidate hyperplanes: 1093 symmetry orbits
C7-126d Step 2: Enumerate candidate facets (1093 hyperplane orbits)
C7-126d Step 2: Candidate facets: 53/1093 hyperplanes checked, 281 symmetry orbits found
C7-126d Step 2: Hyperplane 56/1093: verified symmetry counts for 1/58 candidate facet orbits
C7-126d Step 2: Candidate facets: 126/1093 hyperplanes checked, 703 symmetry orbits found
C7-126d Step 2: Hyperplane 128/1093: verified symmetry counts for 1/4 candidate facet orbits
C7-126d Step 2: Hyperplane 140/1093: Searching vertex subsets: 2307 candidate orbits found
C7-126d Step 2: Hyperplane 140/1093: verified symmetry counts for 1/3950 candidate facet orbits
C7-126d Step 2: Hyperplane 140/1093: verified symmetry counts for 739/3950 candidate facet orbits
C7-126d Step 2: Hyperplane 140/1093: verified symmetry counts for 3360/3950 candidate facet orbits
C7-126d Step 2: Candidate facets: 140/1093 hyperplanes checked, 4679 symmetry orbits found
C7-126d Step 2: Candidate facets: 517/1093 hyperplanes checked, 4684 symmetry orbits found
C7-126d Step 2: Hyperplane 529/1093: verified symmetry counts for 1/1 candidate facet orbits
C7-126d Step 2: Hyperplane 1026/1093: verified symmetry counts for 535/672 candidate facet orbits
C7-126d Step 2: Candidate facets: 1026/1093 hyperplanes checked, 5363 symmetry orbits found
C7-126d Step 2: Hyperplane 1093/1093: verified symmetry counts for 1/1713 candidate facet orbits
C7-126d Step 2: Candidate facets: 1093/1093 hyperplanes checked, 7132 symmetry orbits found
C7-126d Step 2: Complete: 7,132 symmetry orbits, representing 11,759,992 candidate facets
C7-126d Step 3: Prune by ridge partners
C7-126d Step 3: Remove candidates with no compatible partner at some ridge; repeat until no further deletions
C7-126d Step 3: Building facet–ridge incidences: 0 of 7132
C7-126d Step 3: Building facet–ridge incidences: 1272 of 7132
C7-126d Step 3: Building facet–ridge incidences: 2956 of 7132
C7-126d Step 3: Building facet–ridge incidences: 4911 of 7132
C7-126d Step 3: Building facet–ridge incidences: 6164 of 7132
C7-126d Step 3: Facet–ridge incidences complete: 7,132 candidate orbits, 122,977 facet–ridge pair orbits
C7-126d Step 3: Pruning by ridge partners: 7132/7132 candidate orbits remain, 0 partner tests
C7-126d Step 3: Pruning by ridge partners: 6462/7132 candidate orbits remain, 2882 partner tests
C7-126d Step 3: Pruning by ridge partners: 6137/7132 candidate orbits remain, 3452 partner tests
C7-126d Step 3: Pruning by ridge partners: 4986/7132 candidate orbits remain, 4761 partner tests
C7-126d Step 3: Pruning by ridge partners: 2451/7132 candidate orbits remain, 7748 partner tests
C7-126d Step 3: Pruning by ridge partners: 1481/7132 candidate orbits remain, 9360 partner tests
C7-126d Step 3: Pruning complete: 15 symmetry orbits remain, representing 590 facets

-- Step 4: Classify the surviving boundaries

-- Step 4: Surviving facets match P*; ridge adjacency forces the entire boundary

-- Step 4: The radial unit-edge polytope is unique

-- the 1-skeleton of P*, the contact graph, is infinitesimally rigid in R^n with the vertices free: the rank of its rigidity matrix, modulo a prime  (skeleton-rigidity proposition)
   1984 edges; rank lower bound 854, bound n|V| - n(n+1)/2 = 854: infinitesimally rigid; (prime, rank): [(2147483647, 854)]


==> anc/verify/logs/D5.log <==

==============================================================================
D5  (40 points, rank 5)
its row of Table 1 and its columns of Table 2
==============================================================================

-- |Aut(V)|, exactly
   |Aut(V)| = 3840

-- polytopes/D5.txt is a unit-edge polytope, condition by condition  (Existence theorem; Appendix A)
   1. facet dimensions, unit edges, and hyperplanes checked (0s)
   2. vertex coverage checked
   3. 240 ridges; incidence and shared vertex sets checked (0s)
   4. coplanar facets at ridges checked
   5. 400 peak cycles checked (0s)
   6. facet-ridge connectedness checked (0s)
   7. radial-cone overlap checked: 53 pairs reached the simplex (0s)
   polytope: 42 facets, 240 ridges, 400 peaks, 962 faces; 0 hyperplane(s) carry multiple facets

-- the edges of P* are the contacts  (Existence theorem; Table 1, P* edges)
   edges of P*: 240; contacts of V: 240; equal: True

-- Existence and radiality verified: facet geometry, vertex coverage, ridge incidence, radial nonoverlap, and contact equality

-- external and internal facets, omitted coplanar vertices, and reflex ridges (Table 1 and Section 5)
   42 external and 0 internal facets; 0 omit coplanar vertices; 0 shared carriers; 0 failures
   dents (pairs at their reflex ridge): 0; every internal facet belongs to exactly one dent: True
   facets omitting points of their hyperplane: 0 (expected 0); hyperplanes carrying two facets: 0 (expected 0)

-- the facets of P* by congruence class, named from the catalog  (Table 2, P* column; Splits theorem)
         10 x 16-cell                          (8 vertices, R^2 = 1/2)
         32 x rectified-5-cell                 (10 vertices, R^2 = 3/5)

-- the convex hull P: facets and edges  (Table 2, P column; Table 1, P columns)
Hull faces of dimension 1: 240 faces in 1 symmetry orbits
Hull faces of dimension 2: 400 faces in 2 symmetry orbits
Hull faces of dimension 3: 240 faces in 2 symmetry orbits
Hull faces of dimension 4: 42 faces in 2 symmetry orbits
   hull: 42 facets in 2 congruence classes, 42 unit-edge and 0 not
         10 x 16-cell                          (8 vertices, R^2 = 1/2)
         32 x rectified-5-cell                 (10 vertices, R^2 = 3/5)
   hull edges: 240; by squared length: 1 x240

-- P* against P  (Existence theorem; Section 3, the extra inner product; and the internal facets of the split polytopes)
   external facets of P* (42) == unit-edge hull facets (42): True

-- Enumeration (Steps 1–4 of the proof)
Enumeration scope: all radial unit-edge polytopes
Enumeration counts: symmetry orbits under Aut(V); congruent facets may belong to different orbits.
D5 Step 1: Enumerate candidate hyperplanes
D5 Step 1: Candidate hyperplanes: 4 symmetry orbits
D5 Step 2: Enumerate candidate facets (4 hyperplane orbits)
D5 Step 2: Candidate facets: 4/4 hyperplanes checked, 7 symmetry orbits found
D5 Step 2: Complete: 7 symmetry orbits, representing 1,482 candidate facets
D5 Step 3: Prune by ridge partners
D5 Step 3: Remove candidates with no compatible partner at some ridge; repeat until no further deletions
D5 Step 3: Building facet–ridge incidences: 0 of 7
D5 Step 3: Facet–ridge incidences complete: 7 candidate orbits, 17 facet–ridge pair orbits
D5 Step 3: Pruning by ridge partners: 7/7 candidate orbits remain, 0 partner tests
D5 Step 3: Pruning complete: 2 symmetry orbits remain, representing 42 facets

-- Step 4: Classify the surviving boundaries

-- Step 4: Surviving facets match P*; ridge adjacency forces the entire boundary

-- Step 4: The radial unit-edge polytope is unique

-- the 1-skeleton of P*, the contact graph, is infinitesimally rigid in R^n with the vertices free: the rank of its rigidity matrix, modulo a prime  (skeleton-rigidity proposition)
   240 edges; rank lower bound 185, bound n|V| - n(n+1)/2 = 185: infinitesimally rigid; (prime, rank): [(2147483647, 185)]

-- infinitesimally jammed: with bars to the center the framework is rigid, and rigidity/D5.stress.txt is an equilibrium stress strictly negative on every contact (Roth and Whiteley)  (Jamming theorem)
   held to the sphere: rank lower bound 190, required 190; stress: proper, non-zero on every contact, in equilibrium
   (prime, rank): [(2147483647, 190)]; certificate: rigidity/D5.stress.txt


==> anc/verify/logs/E6.log <==

==============================================================================
E6  (72 points, rank 6)
its row of Table 1 and its columns of Table 4
==============================================================================

-- |Aut(V)|, exactly
   |Aut(V)| = 103680

-- polytopes/E6.txt is a unit-edge polytope, condition by condition  (Existence theorem; Appendix A)
   1. facet dimensions, unit edges, and hyperplanes checked (0s)
   2. vertex coverage checked
   3. 702 ridges; incidence and shared vertex sets checked (0s)
   4. coplanar facets at ridges checked
   5. 2160 peak cycles checked (0s)
   6. facet-ridge connectedness checked (0s)
   7. radial-cone overlap checked: 42 pairs reached the simplex (0s)
   polytope: 54 facets, 702 ridges, 2160 peaks, 5868 faces; 0 hyperplane(s) carry multiple facets

-- the edges of P* are the contacts  (Existence theorem; Table 1, P* edges)
   edges of P*: 720; contacts of V: 720; equal: True

-- Existence and radiality verified: facet geometry, vertex coverage, ridge incidence, radial nonoverlap, and contact equality

-- external and internal facets, omitted coplanar vertices, and reflex ridges (Table 1 and Section 5)
   54 external and 0 internal facets; 0 omit coplanar vertices; 0 shared carriers; 0 failures
   dents (pairs at their reflex ridge): 0; every internal facet belongs to exactly one dent: True
   facets omitting points of their hyperplane: 0 (expected 0); hyperplanes carrying two facets: 0 (expected 0)

-- the facets of P* by congruence class, named from the catalog  (Table 4, P* column; Splits theorem)
         54 x 5-demicube                       (16 vertices, R^2 = 5/8)

-- the convex hull P: facets and edges  (Table 4, P column; Table 1, P columns)
Hull faces of dimension 1: 720 faces in 1 symmetry orbits
Hull faces of dimension 2: 2160 faces in 1 symmetry orbits
Hull faces of dimension 3: 2160 faces in 1 symmetry orbits
Hull faces of dimension 4: 702 faces in 2 symmetry orbits
Hull faces of dimension 5: 54 faces in 1 symmetry orbits
   hull: 54 facets in 1 congruence classes, 54 unit-edge and 0 not
         54 x 5-demicube                       (16 vertices, R^2 = 5/8)
   hull edges: 720; by squared length: 1 x720

-- P* against P  (Existence theorem; Section 3, the extra inner product; and the internal facets of the split polytopes)
   external facets of P* (54) == unit-edge hull facets (54): True

-- Enumeration (Steps 1–4 of the proof)
Enumeration scope: all radial unit-edge polytopes
Enumeration counts: symmetry orbits under Aut(V); congruent facets may belong to different orbits.
E6 Step 1: Enumerate candidate hyperplanes
E6 Step 1: Candidate hyperplanes: 4 symmetry orbits
E6 Step 2: Enumerate candidate facets (4 hyperplane orbits)
E6 Step 2: Candidate facets: 4/4 hyperplanes checked, 18 symmetry orbits found
E6 Step 2: Complete: 18 symmetry orbits, representing 122,670 candidate facets
E6 Step 3: Prune by ridge partners
E6 Step 3: Remove candidates with no compatible partner at some ridge; repeat until no further deletions
E6 Step 3: Building facet–ridge incidences: 0 of 18
E6 Step 3: Facet–ridge incidences complete: 18 candidate orbits, 78 facet–ridge pair orbits
E6 Step 3: Pruning by ridge partners: 18/18 candidate orbits remain, 0 partner tests
E6 Step 3: Pruning complete: 1 symmetry orbits remain, representing 54 facets

-- Step 4: Classify the surviving boundaries

-- Step 4: Surviving facets match P*; ridge adjacency forces the entire boundary

-- Step 4: The radial unit-edge polytope is unique

-- the 1-skeleton of P*, the contact graph, is infinitesimally rigid in R^n with the vertices free: the rank of its rigidity matrix, modulo a prime  (skeleton-rigidity proposition)
   720 edges; rank lower bound 411, bound n|V| - n(n+1)/2 = 411: infinitesimally rigid; (prime, rank): [(2147483647, 411)]


==> anc/verify/logs/E7.log <==

==============================================================================
E7  (126 points, rank 7)
its row of Table 1 and its columns of Table 5
==============================================================================

-- |Aut(V)|, exactly
   |Aut(V)| = 2903040

-- polytopes/E7.txt is a unit-edge polytope, condition by condition  (Existence theorem; Appendix A)
   1. facet dimensions, unit edges, and hyperplanes checked (0s)
   2. vertex coverage checked
   3. 4788 ridges; incidence and shared vertex sets checked (2s)
   4. coplanar facets at ridges checked
   5. 16128 peak cycles checked (3s)
   6. facet-ridge connectedness checked (3s)
   7. radial-cone overlap checked: 656 pairs reached the simplex (4s)
   polytope: 632 facets, 4788 ridges, 16128 peaks, 53930 faces; 0 hyperplane(s) carry multiple facets

-- the edges of P* are the contacts  (Existence theorem; Table 1, P* edges)
   edges of P*: 2016; contacts of V: 2016; equal: True

-- Existence and radiality verified: facet geometry, vertex coverage, ridge incidence, radial nonoverlap, and contact equality

-- external and internal facets, omitted coplanar vertices, and reflex ridges (Table 1 and Section 5)
   632 external and 0 internal facets; 0 omit coplanar vertices; 0 shared carriers; 0 failures
   dents (pairs at their reflex ridge): 0; every internal facet belongs to exactly one dent: True
   facets omitting points of their hyperplane: 0 (expected 0); hyperplanes carrying two facets: 0 (expected 0)

-- the facets of P* by congruence class, named from the catalog  (Table 5, P* column; Splits theorem)
        576 x 6-simplex                        (7 vertices, R^2 = 3/7)
         56 x 2_21                             (27 vertices, R^2 = 2/3)

-- the convex hull P: facets and edges  (Table 5, P column; Table 1, P columns)
Hull faces of dimension 1: 2016 faces in 1 symmetry orbits
Hull faces of dimension 2: 10080 faces in 1 symmetry orbits
Hull faces of dimension 3: 20160 faces in 1 symmetry orbits
Hull faces of dimension 4: 16128 faces in 2 symmetry orbits
Hull faces of dimension 5: 4788 faces in 2 symmetry orbits
Hull faces of dimension 6: 632 faces in 2 symmetry orbits
   hull: 632 facets in 2 congruence classes, 632 unit-edge and 0 not
        576 x 6-simplex                        (7 vertices, R^2 = 3/7)
         56 x 2_21                             (27 vertices, R^2 = 2/3)
   hull edges: 2016; by squared length: 1 x2016

-- P* against P  (Existence theorem; Section 3, the extra inner product; and the internal facets of the split polytopes)
   external facets of P* (632) == unit-edge hull facets (632): True

-- Enumeration (Steps 1–4 of the proof)
Enumeration scope: all radial unit-edge polytopes
Enumeration counts: symmetry orbits under Aut(V); congruent facets may belong to different orbits.
E7 Step 1: Enumerate candidate hyperplanes
E7 Step 1: Candidate hyperplanes: 9 symmetry orbits
E7 Step 2: Enumerate candidate facets (9 hyperplane orbits)
E7 Step 2: Hyperplane 1/9: verified symmetry counts for 44/181 candidate facet orbits
E7 Step 2: Candidate facets: 1/9 hyperplanes checked, 181 symmetry orbits found
E7 Step 2: Hyperplane 7/9: verified symmetry counts for 1/1 candidate facet orbits
E7 Step 2: Candidate facets: 9/9 hyperplanes checked, 194 symmetry orbits found
E7 Step 2: Complete: 194 symmetry orbits, representing 70,699,400 candidate facets
E7 Step 3: Prune by ridge partners
E7 Step 3: Remove candidates with no compatible partner at some ridge; repeat until no further deletions
E7 Step 3: Building facet–ridge incidences: 0 of 194
E7 Step 3: Facet–ridge incidences complete: 194 candidate orbits, 1,939 facet–ridge pair orbits
E7 Step 3: Pruning by ridge partners: 194/194 candidate orbits remain, 0 partner tests
E7 Step 3: Pruning complete: 5 symmetry orbits remain, representing 26840 facets

-- Step 4: Classify the surviving boundaries

-- Step 4: Checking the E7 alternative and complete assembly classification
   1. facet dimensions, unit edges, and hyperplanes checked (0s)
   2. vertex coverage checked
   3. 2968 ridges; incidence and shared vertex sets checked (1s)
   4. coplanar facets at ridges checked
   5. 5656 peak cycles checked (2s)
   6. facet-ridge connectedness checked (2s)
   7. radial-cone overlap checked: 262528 pairs reached the simplex (28s)
PASS: augmented A7 boundary, 744 facets, 1456 edges, 560 omitted contacts.
Ambient facet orbits checked: [56, 2016, 4032, 20160, 576]
All ten flag menus checked; 15 -> 12 and 13 -> 15 are forced.
Forced steps checked: 100 elapsed 11.83699041698128
Forced steps checked: 200 elapsed 11.957915500272065
Forced steps checked: 300 elapsed 12.120226833969355
Forced steps checked: 400 elapsed 12.314546292182058
Forced steps checked: 500 elapsed 12.389553875196725
Forced steps checked: 600 elapsed 12.472903792280704
Forced steps checked: 700 elapsed 12.58119700010866
PASS: 36 alternatives plus the convex polytope, in two congruence types.
Alternative: 744 facets, 1456 edges, 560 omitted contacts. Elapsed: 0.8339699157513678
PASS: all 72 external carriers checked; no shared facet carriers.
Each of the 56 partial carriers has one 12-vertex facet and 15 additional nine-vertex ridges.

-- Step 4: Two congruence types (37 labeled polytopes); only the convex polytope realizes every contact

-- the 1-skeleton of P*, the contact graph, is infinitesimally rigid in R^n with the vertices free: the rank of its rigidity matrix, modulo a prime  (skeleton-rigidity proposition)
   2016 edges; rank lower bound 854, bound n|V| - n(n+1)/2 = 854: infinitesimally rigid; (prime, rank): [(2147483647, 854)]


==> anc/verify/logs/L5.log <==

==============================================================================
L5  (40 points, rank 5)
its row of Table 1 and its columns of Table 2
==============================================================================

-- |Aut(V)|, exactly
   |Aut(V)| = 384

-- polytopes/L5.txt is a unit-edge polytope, condition by condition  (Existence theorem; Appendix A)
   1. facet dimensions, unit edges, and hyperplanes checked (0s)
   2. vertex coverage checked
   3. 248 ridges; incidence and shared vertex sets checked (0s)
   4. coplanar facets at ridges checked
   5. 400 peak cycles checked (0s)
   6. facet-ridge connectedness checked (0s)
   7. radial-cone overlap checked: 125 pairs reached the simplex (0s)
   polytope: 50 facets, 248 ridges, 400 peaks, 978 faces; 0 hyperplane(s) carry multiple facets

-- the edges of P* are the contacts  (Existence theorem; Table 1, P* edges)
   edges of P*: 240; contacts of V: 240; equal: True

-- Existence and radiality verified: facet geometry, vertex coverage, ridge incidence, radial nonoverlap, and contact equality

-- external and internal facets, omitted coplanar vertices, and reflex ridges (Table 1 and Section 5)
   50 external and 0 internal facets; 0 omit coplanar vertices; 0 shared carriers; 0 failures
   dents (pairs at their reflex ridge): 0; every internal facet belongs to exactly one dent: True
   facets omitting points of their hyperplane: 0 (expected 0); hyperplanes carrying two facets: 0 (expected 0)

-- the facets of P* by congruence class, named from the catalog  (Table 2, P* column; Splits theorem)
          2 x 16-cell                          (8 vertices, R^2 = 1/2)
         16 x octahedral-pyramid               (7 vertices, R^2 = 1/2)
         32 x rectified-5-cell                 (10 vertices, R^2 = 3/5)
      octahedral-pyramid               has an apex over a octahedron

-- the detached facets of D5, after the prescribed splits, are exactly the facets of P*  (Splits theorem)
   source census: {'16-cell': 10, 'rectified-5-cell': 32}
   8 x 16-cell -> octahedral-pyramid + octahedral-pyramid
   split-piece census: {'16-cell': 2, 'rectified-5-cell': 32, 'octahedral-pyramid': 16}
   target census: {'16-cell': 2, 'rectified-5-cell': 32, 'octahedral-pyramid': 16}

-- the convex hull P: facets and edges  (Table 2, P column; Table 1, P columns)
Hull faces of dimension 1: 240 faces in 3 symmetry orbits
Hull faces of dimension 2: 400 faces in 5 symmetry orbits
Hull faces of dimension 3: 248 faces in 7 symmetry orbits
Hull faces of dimension 4: 50 faces in 4 symmetry orbits
   hull: 50 facets in 3 congruence classes, 50 unit-edge and 0 not
          2 x 16-cell                          (8 vertices, R^2 = 1/2)
         16 x octahedral-pyramid               (7 vertices, R^2 = 1/2)
         32 x rectified-5-cell                 (10 vertices, R^2 = 3/5)
   hull edges: 240; by squared length: 1 x240

-- P* against P  (Existence theorem; Section 3, the extra inner product; and the internal facets of the split polytopes)
   external facets of P* (50) == unit-edge hull facets (50): True
   every internal facet is whole: True; and a pyramid of a split with R^2 >= 1/2: True
   pairs at inner product 1/5: 0; dents (pairs of pyramids on one base): 0; every such pair is the apexes of a dent and conversely: True

-- Enumeration (Steps 1–4 of the proof)
Enumeration scope: all radial unit-edge polytopes
Enumeration counts: symmetry orbits under Aut(V); congruent facets may belong to different orbits.
L5 Step 1: Enumerate candidate hyperplanes
L5 Step 1: Candidate hyperplanes: 12 symmetry orbits
L5 Step 2: Enumerate candidate facets (12 hyperplane orbits)
L5 Step 2: Candidate facets: 12/12 hyperplanes checked, 19 symmetry orbits found
L5 Step 2: Complete: 19 symmetry orbits, representing 1,330 candidate facets
L5 Step 3: Prune by ridge partners
L5 Step 3: Remove candidates with no compatible partner at some ridge; repeat until no further deletions
L5 Step 3: Building facet–ridge incidences: 0 of 19
L5 Step 3: Facet–ridge incidences complete: 19 candidate orbits, 79 facet–ridge pair orbits
L5 Step 3: Pruning by ridge partners: 19/19 candidate orbits remain, 0 partner tests
L5 Step 3: Pruning complete: 4 symmetry orbits remain, representing 50 facets

-- Step 4: Classify the surviving boundaries

-- Step 4: Surviving facets match P*; ridge adjacency forces the entire boundary

-- Step 4: The radial unit-edge polytope is unique

-- the 1-skeleton of P*, the contact graph, is infinitesimally rigid in R^n with the vertices free: the rank of its rigidity matrix, modulo a prime  (skeleton-rigidity proposition)
   240 edges; rank lower bound 185, bound n|V| - n(n+1)/2 = 185: infinitesimally rigid; (prime, rank): [(2147483647, 185)]

-- infinitesimally jammed: with bars to the center the framework is rigid, and rigidity/L5.stress.txt is an equilibrium stress strictly negative on every contact (Roth and Whiteley)  (Jamming theorem)
   held to the sphere: rank lower bound 190, required 190; stress: proper, non-zero on every contact, in equilibrium
   (prime, rank): [(2147483647, 190)]; certificate: rigidity/L5.stress.txt


==> anc/verify/logs/Q5.log <==

==============================================================================
Q5  (40 points, rank 5)
its row of Table 1 and its columns of Table 2
==============================================================================

-- |Aut(V)|, exactly
   |Aut(V)| = 240

-- polytopes/Q5.txt is a unit-edge polytope, condition by condition  (Existence theorem; Appendix A)
   1. facet dimensions, unit edges, and hyperplanes checked (0s)
   2. vertex coverage checked
   3. 290 ridges; incidence and shared vertex sets checked (0s)
   4. coplanar facets at ridges checked
   5. 430 peak cycles checked (0s)
   6. facet-ridge connectedness checked (0s)
   7. radial-cone overlap checked: 203 pairs reached the simplex (0s)
   polytope: 62 facets, 290 ridges, 430 peaks, 1062 faces; 0 hyperplane(s) carry multiple facets

-- the edges of P* are the contacts  (Existence theorem; Table 1, P* edges)
   edges of P*: 240; contacts of V: 240; equal: True

-- Existence and radiality verified: facet geometry, vertex coverage, ridge incidence, radial nonoverlap, and contact equality

-- external and internal facets, omitted coplanar vertices, and reflex ridges (Table 1 and Section 5)
   42 external and 20 internal facets; 0 omit coplanar vertices; 0 shared carriers; 0 failures
   dents (pairs at their reflex ridge): 10; every internal facet belongs to exactly one dent: True
   facets omitting points of their hyperplane: 0 (expected 0); hyperplanes carrying two facets: 0 (expected 0)

-- the facets of P* by congruence class, named from the catalog  (Table 2, P* column; Splits theorem)
         10 x 16-cell                          (8 vertices, R^2 = 1/2)
         12 x rectified-5-cell                 (10 vertices, R^2 = 3/5)
         20 x diminished-rectified-5-cell      (9 vertices, R^2 = 3/5)
         20 x pyramid-over-triangular-prism    (7 vertices, R^2 = 3/5)
      pyramid-over-triangular-prism    has an apex over a triangular-prism

-- the detached facets of D5, after the prescribed splits, are exactly the facets of P*  (Splits theorem)
   source census: {'16-cell': 10, 'rectified-5-cell': 32}
   20 x rectified-5-cell -> pyramid-over-triangular-prism + diminished-rectified-5-cell
   split-piece census: {'16-cell': 10, 'rectified-5-cell': 12, 'pyramid-over-triangular-prism': 20, 'diminished-rectified-5-cell': 20}
   target census: {'rectified-5-cell': 12, '16-cell': 10, 'diminished-rectified-5-cell': 20, 'pyramid-over-triangular-prism': 20}

-- the convex hull P: facets and edges  (Table 2, P column; Table 1, P columns)
Hull faces of dimension 1: 250 faces in 5 symmetry orbits
Hull faces of dimension 2: 490 faces in 9 symmetry orbits
Hull faces of dimension 3: 370 faces in 12 symmetry orbits
Hull faces of dimension 4: 92 faces in 6 symmetry orbits
   hull: 92 facets in 5 congruence classes, 42 unit-edge and 50 not
         10 x 16-cell                          (8 vertices, R^2 = 1/2)
         12 x rectified-5-cell                 (10 vertices, R^2 = 3/5)
         20 x diminished-rectified-5-cell      (9 vertices, R^2 = 3/5)
         20 x non-unit-edge facet on 5 vertices (R^2 = 7/16)
         30 x non-unit-edge facet on 6 vertices (R^2 = 1/2)
   hull edges: 250; by squared length: 1 x240  8/5 x10

-- P* against P  (Existence theorem; Section 3, the extra inner product; and the internal facets of the split polytopes)
   external facets of P* (42) == unit-edge hull facets (42): True
   every internal facet is whole: True; and a pyramid of a split with R^2 >= 1/2: True
   diminished-cell pairs at triangular-prism ridges: 10; all 20 cells paired exactly once: True; all ridges convex: True
   pairs at inner product 1/5: 10; dents (pairs of pyramids on one base): 10; every such pair is the apexes of a dent and conversely: True

-- Enumeration (Steps 1–4 of the proof)
Enumeration scope: all radial unit-edge polytopes
Enumeration counts: symmetry orbits under Aut(V); congruent facets may belong to different orbits.
Q5 Step 1: Enumerate candidate hyperplanes
Q5 Step 1: Candidate hyperplanes: 25 symmetry orbits
Q5 Step 2: Enumerate candidate facets (25 hyperplane orbits)
Q5 Step 2: Candidate facets: 25/25 hyperplanes checked, 21 symmetry orbits found
Q5 Step 2: Complete: 21 symmetry orbits, representing 922 candidate facets
Q5 Step 3: Prune by ridge partners
Q5 Step 3: Remove candidates with no compatible partner at some ridge; repeat until no further deletions
Q5 Step 3: Building facet–ridge incidences: 0 of 21
Q5 Step 3: Facet–ridge incidences complete: 21 candidate orbits, 88 facet–ridge pair orbits
Q5 Step 3: Pruning by ridge partners: 21/21 candidate orbits remain, 0 partner tests
Q5 Step 3: Pruning complete: 5 symmetry orbits remain, representing 62 facets

-- Step 4: Classify the surviving boundaries

-- Step 4: Surviving facets match P*; ridge adjacency forces the entire boundary

-- Step 4: The radial unit-edge polytope is unique

-- the 1-skeleton of P*, the contact graph, is infinitesimally rigid in R^n with the vertices free: the rank of its rigidity matrix, modulo a prime  (skeleton-rigidity proposition)
   240 edges; rank lower bound 185, bound n|V| - n(n+1)/2 = 185: infinitesimally rigid; (prime, rank): [(2147483647, 185)]

-- infinitesimally jammed: with bars to the center the framework is rigid, and rigidity/Q5.stress.txt is an equilibrium stress strictly negative on every contact (Roth and Whiteley)  (Jamming theorem)
   held to the sphere: rank lower bound 190, required 190; stress: proper, non-zero on every contact, in equilibrium
   (prime, rank): [(2147483647, 190)]; certificate: rigidity/Q5.stress.txt


==> anc/verify/logs/R5.log <==

==============================================================================
R5  (40 points, rank 5)
its row of Table 1 and its columns of Table 2
==============================================================================

-- |Aut(V)|, exactly
   |Aut(V)| = 48

-- polytopes/R5.txt is a unit-edge polytope, condition by condition  (Existence theorem; Appendix A)
   1. facet dimensions, unit edges, and hyperplanes checked (0s)
   2. vertex coverage checked
   3. 298 ridges; incidence and shared vertex sets checked (0s)
   4. coplanar facets at ridges checked
   5. 430 peak cycles checked (0s)
   6. facet-ridge connectedness checked (0s)
   7. radial-cone overlap checked: 417 pairs reached the simplex (0s)
   polytope: 70 facets, 298 ridges, 430 peaks, 1078 faces; 0 hyperplane(s) carry multiple facets

-- the edges of P* are the contacts  (Existence theorem; Table 1, P* edges)
   edges of P*: 240; contacts of V: 240; equal: True

-- Existence and radiality verified: facet geometry, vertex coverage, ridge incidence, radial nonoverlap, and contact equality

-- external and internal facets, omitted coplanar vertices, and reflex ridges (Table 1 and Section 5)
   50 external and 20 internal facets; 0 omit coplanar vertices; 0 shared carriers; 0 failures
   dents (pairs at their reflex ridge): 10; every internal facet belongs to exactly one dent: True
   facets omitting points of their hyperplane: 0 (expected 0); hyperplanes carrying two facets: 0 (expected 0)

-- the facets of P* by congruence class, named from the catalog  (Table 2, P* column; Splits theorem)
          2 x 16-cell                          (8 vertices, R^2 = 1/2)
         16 x octahedral-pyramid               (7 vertices, R^2 = 1/2)
         12 x rectified-5-cell                 (10 vertices, R^2 = 3/5)
         20 x diminished-rectified-5-cell      (9 vertices, R^2 = 3/5)
         20 x pyramid-over-triangular-prism    (7 vertices, R^2 = 3/5)
      octahedral-pyramid               has an apex over a octahedron
      pyramid-over-triangular-prism    has an apex over a triangular-prism

-- the detached facets of D5, after the prescribed splits, are exactly the facets of P*  (Splits theorem)
   source census: {'16-cell': 10, 'rectified-5-cell': 32}
   8 x 16-cell -> octahedral-pyramid + octahedral-pyramid
   20 x rectified-5-cell -> pyramid-over-triangular-prism + diminished-rectified-5-cell
   split-piece census: {'16-cell': 2, 'rectified-5-cell': 12, 'octahedral-pyramid': 16, 'pyramid-over-triangular-prism': 20, 'diminished-rectified-5-cell': 20}
   target census: {'rectified-5-cell': 12, 'octahedral-pyramid': 16, 'diminished-rectified-5-cell': 20, 'pyramid-over-triangular-prism': 20, '16-cell': 2}

-- the convex hull P: facets and edges  (Table 2, P column; Table 1, P columns)
Hull faces of dimension 1: 250 faces in 15 symmetry orbits
Hull faces of dimension 2: 490 faces in 29 symmetry orbits
Hull faces of dimension 3: 378 faces in 33 symmetry orbits
Hull faces of dimension 4: 100 faces in 14 symmetry orbits
   hull: 100 facets in 6 congruence classes, 50 unit-edge and 50 not
          2 x 16-cell                          (8 vertices, R^2 = 1/2)
         16 x octahedral-pyramid               (7 vertices, R^2 = 1/2)
         12 x rectified-5-cell                 (10 vertices, R^2 = 3/5)
         20 x diminished-rectified-5-cell      (9 vertices, R^2 = 3/5)
         20 x non-unit-edge facet on 5 vertices (R^2 = 7/16)
         30 x non-unit-edge facet on 6 vertices (R^2 = 1/2)
   hull edges: 250; by squared length: 1 x240  8/5 x10

-- P* against P  (Existence theorem; Section 3, the extra inner product; and the internal facets of the split polytopes)
   external facets of P* (50) == unit-edge hull facets (50): True
   every internal facet is whole: True; and a pyramid of a split with R^2 >= 1/2: True
   diminished-cell pairs at triangular-prism ridges: 10; all 20 cells paired exactly once: True; all ridges convex: True
   pairs at inner product 1/5: 10; dents (pairs of pyramids on one base): 10; every such pair is the apexes of a dent and conversely: True

-- Enumeration (Steps 1–4 of the proof)
Enumeration scope: all radial unit-edge polytopes
Enumeration counts: symmetry orbits under Aut(V); congruent facets may belong to different orbits.
R5 Step 1: Enumerate candidate hyperplanes
R5 Step 1: Candidate hyperplanes: 93 symmetry orbits
R5 Step 2: Enumerate candidate facets (93 hyperplane orbits)
R5 Step 2: Candidate facets: 93/93 hyperplanes checked, 49 symmetry orbits found
R5 Step 2: Complete: 49 symmetry orbits, representing 770 candidate facets
R5 Step 3: Prune by ridge partners
R5 Step 3: Remove candidates with no compatible partner at some ridge; repeat until no further deletions
R5 Step 3: Building facet–ridge incidences: 0 of 49
R5 Step 3: Facet–ridge incidences complete: 49 candidate orbits, 249 facet–ridge pair orbits
R5 Step 3: Pruning by ridge partners: 49/49 candidate orbits remain, 0 partner tests
R5 Step 3: Pruning complete: 10 symmetry orbits remain, representing 70 facets

-- Step 4: Classify the surviving boundaries

-- Step 4: Surviving facets match P*; ridge adjacency forces the entire boundary

-- Step 4: The radial unit-edge polytope is unique

-- the 1-skeleton of P*, the contact graph, is infinitesimally rigid in R^n with the vertices free: the rank of its rigidity matrix, modulo a prime  (skeleton-rigidity proposition)
   240 edges; rank lower bound 185, bound n|V| - n(n+1)/2 = 185: infinitesimally rigid; (prime, rank): [(2147483647, 185)]

-- infinitesimally jammed: with bars to the center the framework is rigid, and rigidity/R5.stress.txt is an equilibrium stress strictly negative on every contact (Roth and Whiteley)  (Jamming theorem)
   held to the sphere: rank lower bound 190, required 190; stress: proper, non-zero on every contact, in equilibrium
   (prime, rank): [(2147483647, 190)]; certificate: rigidity/R5.stress.txt


==> anc/verify/lp.py <==
"""Exact feasibility for convex hulls and cones.

feasible(cols, rhs) decides whether rhs is a nonnegative combination of the
supplied columns. Contact-cone membership uses the contact directions as
columns. Convex-hull membership adds a row requiring the coefficients to sum
to one. edges.py and overlap.py express their geometric tests in the same form.

Phase-one simplex minimizes the sum of artificial variables. An optimum of
zero certifies feasibility. The entering variable and tied leaving variable
both use their smallest indices. Bland's rule prevents cycling among the
finitely many bases, so the exact computation needs no iteration limit.

The tableau uses exact integer arithmetic,
every entry being ``D`` times its rational value for one common scalar ``D``
(the determinant of the current basis -- Edmonds' integer pivoting).  A pivot
on entry ``p`` sends every other row to ``(p * row - row[e] * pivot_row) / D``,
the division being exact, and ``D`` to ``p``.  The rational tableau is never
formed; ``D`` stays positive, so signs and ratio tests read off the integers.
"""
from __future__ import annotations

from fractions import Fraction as F


def feasible(cols, rhs):
    """Is there ``x >= 0`` with ``sum_j x_j cols[j] = rhs``?

    ``cols`` is a list of columns and ``rhs`` a vector, of integers (Fractions
    are accepted and cleared).  Phase one: minimize the sum of artificial
    variables.
    """
    m, n = len(rhs), len(cols)
    if any(len(column) != m for column in cols):
        raise ValueError("every column must have the same length as rhs")
    A = [[cols[j][i] for j in range(n)] for i in range(m)]
    b = list(rhs)
    rational = False
    for row in A + [b]:
        for x in row:
            if isinstance(x, F):
                rational = True
            elif not isinstance(x, int):
                raise TypeError("feasibility requires integers or Fractions")
    if rational:
        A, b = _integral(A, b)
    # orient the rows so the right-hand side is non-negative
    for i in range(m):
        if b[i] < 0:
            b[i] = -b[i]
            A[i] = [-x for x in A[i]]
    # tableau with one artificial per row; the basis starts on the artificials
    T = [A[i] + [int(k == i) for k in range(m)] + [b[i]] for i in range(m)]
    basis = list(range(n, n + m))
    width = n + m + 1
    # price out the artificial basis: reduced costs z - c
    red = [0] * width
    for row in T:
        for j in range(width):
            red[j] += row[j]
    for j in range(n, n + m):
        red[j] -= 1
    D = 1
    while True:
        e = next((j for j in range(n + m) if red[j] > 0), None)   # Bland
        if e is None:
            break
        # ratio test on T[i][-1] / T[i][e], the scale D cancelling
        num, den, leave = None, None, None
        for i in range(m):
            t = T[i][e]
            if t > 0:
                r = T[i][-1]
                if leave is None or r * den < num * t or \
                        (r * den == num * t and basis[i] < basis[leave]):
                    num, den, leave = r, t, i
        if leave is None:
            # The phase-one objective is a sum of nonnegative artificial
            # variables, so it cannot be unbounded below.  Never certify
            # feasibility if the tableau violates that invariant.
            raise ArithmeticError("unbounded phase-one objective")
        p = T[leave][e]
        R = T[leave]
        for i in range(m):
            if i != leave:
                f = T[i][e]
                if f:
                    T[i] = [(p * x - f * y) // D for x, y in zip(T[i], R)]
                else:
                    T[i] = [(p * x) // D for x in T[i]]
        f = red[e]
        red = [(p * x - f * y) // D for x, y in zip(red, R)]
        D = p
        basis[leave] = e
    return red[-1] == 0                       # phase-one optimum is zero


def _integral(A, b):
    """Clear the denominators of a rational system, row by row."""
    from math import lcm
    A2, b2 = [], []
    for row, r in zip(A, b):
        L = 1
        for x in list(row) + [r]:
            L = lcm(L, F(x).denominator)
        A2.append([int(F(x) * L) for x in row])
        b2.append(int(F(r) * L))
    return A2, b2


==> anc/verify/match_published.py <==
"""Match every published configuration against the ones built in ``data/``.

Two deposits are held, one directory each, and each directory has exactly one
format.  The parser is chosen by the directory rather than guessed from the
contents, so a file in the wrong place fails loudly instead of being read as
something it is not.

    cjkt/             Cohn, Jiao, Kumar and Torquato (2011).  A point count, a
                      dimension, a diagonal quadratic form, then integer
                      coordinates.  Labeled a, b, c, d within each dimension.
    cohn-rajagopal/   Cohn and Rajagopal (2024).  Rational coordinates alone,
                      one point per line, comma separated, no header.  The
                      only published source for Q5 and R5.

Nothing here assumes either labeling agrees with the names used in the paper:
each published file is compared with each of ours of the same dimension, and
the correspondence is reported rather than presumed.  Two configurations agree
when their Gram matrices are equal up to a relabeling of the points, which is
checked in exact arithmetic.

D5 and L5 are published in both deposits.  Both copies are read, so the two
deposits are also checked against each other, by way of our construction.
"""
from __future__ import annotations

import os
import re
import sys
from fractions import Fraction

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
from check_data import read, inner, DATA, EXPECTED                # noqa: E402
from import_cjkt import read_cjkt, CJKT                           # noqa: E402
from facettypes import match                                    # noqa: E402

CR = os.path.join(HERE, "cohn-rajagopal")

#: their names for the sphere-packing data are <dimension>-<points><letter>
CJKT_NAME = re.compile(r"\d+-\d+[a-z]")


def gram(form, pts):
    """Normalize a spherical configuration, after checking its common norm."""
    if not pts or any(len(p) != len(form) for p in pts):
        raise ValueError("coordinate lengths do not match the diagonal form")
    N = inner(form, pts[0], pts[0])
    if N <= 0 or any(inner(form, p, p) != N for p in pts):
        raise ValueError("points must have one common positive norm")
    return [[Fraction(inner(form, x, y), N) for y in pts] for x in pts]


def from_cjkt(stem):
    """A 2011 file: count, dimension, diagonal form, integer coordinates."""
    form, pts, n = read_cjkt(stem)
    return n, gram(form, pts)


def from_rational(stem):
    """A 2024 file: rational coordinates, one point per line, comma separated."""
    pts = []
    with open(os.path.join(CR, stem + ".txt")) as fh:
        for lineno, line in enumerate(fh, 1):
            line = line.split("#")[0].strip().rstrip(",")
            if not line:
                continue
            try:
                pts.append(tuple(Fraction(t.strip()) for t in line.split(",")))
            except (ValueError, ZeroDivisionError):
                raise ValueError("cohn-rajagopal/%s.txt line %d is not a row of "
                                 "comma-separated rationals: %r"
                                 % (stem, lineno, line)) from None
    if not pts or len({len(p) for p in pts}) != 1:
        raise ValueError("cohn-rajagopal/%s.txt is not a rectangular table"
                         % stem)
    return len(pts[0]), gram([1] * len(pts[0]), pts)


#: directory -> (deposit label, which stems belong to it, how to read one)
SOURCES = [
    (CJKT, "2011", lambda s: CJKT_NAME.fullmatch(s) is not None, from_cjkt),
    (CR,   "2024", lambda s: True,                               from_rational),
]


def ours():
    out = {}
    for name in EXPECTED:
        form, pts, meta = read(os.path.join(DATA, name + ".txt"))
        out.setdefault(meta["rank"], {})[name] = gram(form, pts)
    return out


def main(log=print):
    mine, bad, seen = ours(), 0, {}
    order = {name: i for i, name in enumerate(EXPECTED)}
    for folder, src, belongs, parse in SOURCES:
        reports = []
        stems = sorted(f[:-4] for f in os.listdir(folder) if f.endswith(".txt"))
        for stem in stems:
            if not belongs(stem):
                log("--   %s %-9s unexpected name for this directory" % (src, stem))
                bad += 1
                continue
            try:
                n, G = parse(stem)
            except (ValueError, OSError) as err:
                log("FAIL %s %-9s %s" % (src, stem, err))
                bad += 1
                continue
            if n not in mine:
                log("--   %s %-9s dimension %d: not used by the paper"
                      % (src, stem, n))
                continue
            hits = [k for k, H in mine[n].items() if match(G, H)]
            if len(hits) == 1:
                reports.append((hits[0], stem))
                seen.setdefault(hits[0], set()).add(src)
            elif not hits:
                log("FAIL %s %-9s matches nothing in data/ (dimension %d)"
                      % (src, stem, n))
                bad += 1
            else:
                log("FAIL %s %-9s matches more than one: %s" % (src, stem, hits))
                bad += 1
        # Match without using the file labels, then display the matches in
        # the paper's order. A mislabeled source file must still match.
        for name, stem in sorted(reports, key=lambda r: (order[r[0]], r[1])):
            log("ok   %s %-9s == %s" % (src, stem, name))

    both = [k for k in EXPECTED if len(seen.get(k, ())) > 1]
    if both:
        log("\n%s are published in both deposits and both match, so the two\n"
              "deposits agree with each other." % ", ".join(both))
    log("%d of the %d configurations matched against published coordinates"
          % (len(seen), len(EXPECTED)))
    return bad == 0 and len(seen) == len(EXPECTED)


if __name__ == "__main__":
    raise SystemExit(0 if main() else 1)


==> anc/verify/orbit_prune.py <==
"""Exact pruning on Aut(V)-orbits of candidate facets.

The input supplies candidate-facet orbit representatives on every candidate
hyperplane, including empty candidate families. Their orbit sizes are checked
against the ambient hyperplane and facet stabilizers.
The full configuration group is never expanded on all labeled candidates.

A flag is an incident facet–ridge pair. For each candidate representative,
its stabilizer partitions the ridges into equivalent constraints. build_flags
retains one per orbit and transports each pair to a representative ridge.
seek_support enumerates possible partner placements under that ridge's
ambient stabilizer. Different placements in the same facet orbit may support
one another. run deletes unsupported facet orbits until none remain to delete.
Only the surviving orbits are expanded into labeled facets.
"""
from collections import defaultdict, deque
from dataclasses import dataclass
from time import monotonic

import ambient_group as ag
import faces
import facettypes
import flats
import frame
import peaks
from compatibility import _clash, _cross, _inside


@dataclass
class Candidate:
    """One ambient facet orbit: representative, full hyperplane section,
    orbit size, facet stabilizer, and all ridges of the representative.
    """
    points: frozenset
    section: frozenset
    weight: int
    group: ag.Group
    ridges: frozenset


@dataclass
class Flag:
    """One incidence orbit, transported to ridges.reps[ridge_id].

    owner indexes the candidate orbit. points, section, and ridges are
    transported together by an actual symmetry of the configuration.
    """
    owner: int
    ridge_id: int
    points: frozenset
    section: frozenset
    ridges: frozenset


class Geometry:
    """Face computations reused only after an exact congruence match."""
    def __init__(self, cfg):
        self.cfg = cfg
        self.classes = defaultdict(list)
        self.span = frame.spanning(cfg, range(cfg.n))
        self.ridge_peaks = {}
        self.planes = {}

    def ridges(self, P):
        cfg = self.cfg
        pts = tuple(sorted(P))
        gram = [[cfg.ip(cfg.pts[i], cfg.pts[j]) for j in pts] for i in pts]
        bucket = self.classes[frame.signature(gram)]
        for oldpts, oldgram, oldridges in bucket:
            sigma = facettypes.isomorphism(oldgram, gram)
            if sigma is not None:
                mapping = {u: pts[sigma[k]] for k, u in enumerate(oldpts)}
                return frozenset(frozenset(mapping[u] for u in R) for R in oldridges)
        R = frozenset(faces.ridges_of(cfg, pts))
        bucket.append((pts, gram, R))
        return R

    def wedges(self, P, R, ridges):
        """Only the peaks of the common ridge can be shared by P and Q.

        Distinct carrier hyperplanes intersect in aff(R). Since R is an
        exposed face of each facet, their intersection is exactly R. Thus
        only the peaks of R need to be tested.
        """
        cfg = self.cfg
        if R not in self.ridge_peaks:
            self.ridge_peaks[R] = frozenset(faces.subfaces(cfg, R, cfg.rank - 3))
        ctr = peaks.centroid(cfg, P)
        out = {}
        for pk in self.ridge_peaks[R]:
            adjacent = [S for S in ridges if pk <= S]
            if len(adjacent) != 2 or R not in adjacent:
                raise ValueError("candidate does not have two ridges at a peak")
            if pk not in self.planes:
                self.planes[pk] = peaks.Plane(cfg, sorted(pk), self.span)
            plane = self.planes[pk]
            if not plane.ok:
                raise ValueError("peak does not have a two-dimensional normal plane")
            v1, v2 = (plane.coords(peaks.centroid(cfg, S)) for S in adjacent)
            w = plane.coords(ctr)
            if _cross(v1, v2) < 0:
                v1, v2 = v2, v1
            if not _inside(v1, v2, w):
                v1, v2 = v2, v1
            if not _inside(v1, v2, w):
                raise ValueError("facet interior does not lie in its peak wedge")
            out[pk] = (v1, v2)
        return out


class OrbitPruner:
    def __init__(self, cfg, log=print):
        self.cfg, self.log = cfg, log
        self.ambient = ag.Ambient(cfg)
        self.group = self.ambient.group()
        self.geometry = Geometry(cfg)
        self.sections = ag.SetRegistry(self.ambient)
        self.facet_orbits = ag.SetRegistry(self.ambient)
        self.ridges = ag.SetRegistry(self.ambient)
        self.candidates, self.flags = [], []
        self.owners = defaultdict(list)
        self.alive = set()
        self.support = {}  # flag index -> currently supporting candidate orbit
        self.watchers = defaultdict(set)  # supporting orbit -> dependent flags
        self.compatibility_tests = 0
        self.t0 = monotonic()
        self._next_heartbeat = self.t0 + 15

    def _heartbeat(self, stage, done=None, total=None, force=False):
        """Report progress only; timing never changes the mathematical search."""
        now = monotonic()
        if not force and now < self._next_heartbeat:
            return
        detail = "" if done is None else ": %d" % done
        if total is not None:
            detail += " of %d" % total
        self.log("%s%s" % (stage, detail))
        self._next_heartbeat = now + 15

    def _add_orbit(self, P, section, H, section_weight, orbit_size):
        affine = flats.from_points(self.cfg, sorted(P))
        actual = frozenset(i for i in range(self.cfg.n)
                           if all(row[i] == 0 for _, row in affine.rows))
        if actual != section or affine.dim != self.cfg.rank - 1:
            raise ValueError("cell does not span its declared carrier hyperplane")
        if affine.contains_origin():
            raise ValueError("facet carrier contains the origin")
        F = self.ambient.group(P)
        if H.order != orbit_size * F.order:
            raise AssertionError("section orbit size disagrees with ambient facet stabilizer")
        before = len(self.facet_orbits.reps)
        k, _ = self.facet_orbits.register(P)
        if k != before:
            raise ValueError("duplicate ambient candidate orbit")
        R = self.geometry.ridges(P)
        self.candidates.append(Candidate(P, section, section_weight * orbit_size, F, R))

    def add_section_orbits(self, section, cells, local_group_order, orbit_sizes, *, progress_label="Current hyperplane"):
        """Consume an exhaustive orbit enumeration when its group is G_S.

        The caller restricts the ambient hyperplane stabilizer to the
        hyperplane section and checks that its action is faithful.
        Its order must equal the independently computed ambient order.
        Each orbit size and the disjointness of representatives are checked
        again using ambient stabilizers and exact ambient transporters.
        """
        section = frozenset(section)
        before = len(self.sections.reps)
        section_id, _ = self.sections.register(section)
        if section_id < before:
            raise ValueError("two supplied sections belong to one ambient orbit")
        H = self.ambient.group(section)
        if H.order != local_group_order:
            raise ValueError("local group differs from ambient section stabilizer")
        if self.group.order % H.order:
            raise AssertionError("section stabilizer order does not divide ambient order")
        section_weight = self.group.order // H.order
        cells, orbit_sizes = list(cells), list(orbit_sizes)
        if len(cells) != len(orbit_sizes):
            raise ValueError("one orbit size required for each representative")
        for index, (P, size) in enumerate(zip(cells, orbit_sizes)):
            self._add_orbit(frozenset(P), section, H, section_weight, size)
            self._heartbeat("%s: verified symmetry counts for %d/%d candidate facet orbits"
                            % (progress_label, index+1, len(cells)))

    def check_inventory(self, sections):
        """Require every supplied complete-inventory orbit, with no extras."""
        n = len(self.sections.reps)
        found = set()
        for S in sections:
            k, _ = self.sections.register(S)
            found.add(k)
        if found != set(range(n)) or len(self.sections.reps) != n:
            raise ValueError("input sections do not match the complete carrier-plane inventory")

    def build_flags(self):
        """One ridge constraint per orbit under each facet's stabilizer.

        Two ridges equivalent under the facet stabilizer have equivalent
        partner tests. Keep different incidence orbits even when their
        ridges belong to the same ambient ridge orbit.
        """
        if self.flags:
            raise ValueError("flags already built")
        self._heartbeat("Building facet–ridge incidences", 0, len(self.candidates), force=True)
        for owner, F in enumerate(self.candidates):
            self._heartbeat("Building facet–ridge incidences", owner, len(self.candidates))
            remaining = set(F.ridges)
            for R in sorted(remaining, key=lambda S: tuple(sorted(S))):
                if R not in remaining:
                    continue
                orbit = ag.set_orbit(F.group.generators, R)
                assert orbit <= remaining
                remaining.difference_update(orbit)
                self._heartbeat("Building facet–ridge incidences", owner, len(self.candidates))
                ridge_id, g = self.ridges.register(R)
                P, S = ag.image(g, F.points), ag.image(g, F.section)
                RR = frozenset(ag.image(g, T) for T in F.ridges)
                flag_id = len(self.flags)
                self.flags.append(Flag(owner, ridge_id, P, S, RR))
                self.owners[ridge_id].append(flag_id)
            assert not remaining
        self.alive = set(range(len(self.candidates)))
        self._heartbeat("Facet–ridge incidences complete: {:,} candidate orbits, {:,} facet–ridge pair orbits"
                        .format(len(self.candidates), len(self.flags)), force=True)

    def placements(self, left, right):
        """Every distinct partner image under the common ridge stabilizer G_R.

        Each image carries an actual ambient symmetry to transport its faces.
        This generator is lazy: a single compatible placement proves support.
        """
        R = self.ridges.reps[left.ridge_id]
        H = self.ambient.group(R)
        seen = {right.points}
        todo = [(right.points, self.ambient.ident)]
        while todo:
            self._pruning_progress()
            Q, transport = todo.pop()
            yield Q, transport
            for g in H.generators:
                T = ag.image(g, Q)
                if T not in seen:
                    seen.add(T)
                    todo.append((T, ag.compose(g, transport)))

    def seek_support(self, flag_id):
        """Find a surviving facet orbit with a compatible placement at this ridge."""
        left = self.flags[flag_id]
        R = self.ridges.reps[left.ridge_id]
        wp = self.geometry.wedges(left.points, R, left.ridges)
        for right_id in self.owners[left.ridge_id]:
            self._pruning_progress()
            right = self.flags[right_id]
            if right.owner not in self.alive:
                continue
            for Q, g in self.placements(left, right):
                section = ag.image(g, right.section)
                if Q == left.points or section == left.section:
                    continue
                ridges = frozenset(ag.image(g, T) for T in right.ridges)
                wq = self.geometry.wedges(Q, R, ridges)
                self.compatibility_tests += 1
                if all(not _clash(w, wq[pk]) for pk, w in wp.items()):
                    return right.owner
        return None

    def _pruning_progress(self, force=False):
        self._heartbeat("Pruning by ridge partners: %d/%d candidate orbits remain, %d partner tests"
                        % (len(self.alive), len(self.candidates), self.compatibility_tests),
                        force=force)

    def run(self):
        """Greatest fixed point of ridge support, deleting whole G-orbits.

        Support is monotone and G-equivariant. One current supporting orbit
        per flag suffices; deleting it wakes precisely its dependent flags.
        A surviving support needs no repeated test because its witnessed
        orientation remains present as long as that whole orbit survives.
        """
        if not self.flags:
            self.build_flags()
        pending = deque(range(len(self.flags)))
        queued = set(pending)
        self._pruning_progress(force=True)
        while pending:
            self._pruning_progress()
            f = pending.popleft()
            queued.remove(f)
            left = self.flags[f]
            if left.owner not in self.alive:
                continue
            old = self.support.pop(f, None)
            if old is not None:
                self.watchers[old].discard(f)
            partner = self.seek_support(f)
            if partner is not None:
                self.support[f] = partner
                self.watchers[partner].add(f)
                continue
            self.alive.remove(left.owner)
            for dependent in self.watchers.pop(left.owner, ()):
                if dependent not in queued:
                    queued.add(dependent)
                    pending.append(dependent)
        self._heartbeat("Pruning complete: %d symmetry orbits remain, representing %d facets"
                        % (len(self.alive), sum(self.candidates[i].weight for i in self.alive)),
                        force=True)
        return self.alive

    def expanded_survivors(self):
        """Expand survivors for comparison with supplied boundaries and E7 classification."""
        result = set()
        for i in self.alive:
            self._heartbeat("Expanding surviving facet orbits", len(result))
            F = self.candidates[i]
            orbit = ag.set_orbit(self.group.generators, F.points)
            assert len(orbit) == F.weight
            assert not result.intersection(orbit)
            result.update(orbit)
        return result


==> anc/verify/overlap.py <==
"""No two facets overlap when seen from the center, decided exactly.

This checks the disjoint-cone hypothesis of the radial-projection criterion
in Appendix A.  The cone from the center over a facet is the set of
non-negative combinations of its vertices, and its interior the positive
combinations, because the facet spans a hyperplane missing the center, so
the cone is full-dimensional with the vertices as its extreme rays.  Two
cones share an interior point exactly when some point is a positive
combination of the vertices of both.  Scaling, every coefficient may be
taken at least one, so the question is whether ``sum (1 + a_k) p_k = sum
(1 + b_l) q_l`` has a solution with ``a, b >= 0``: one call of
``lp.feasible``.

Most pairs are far apart and never reach the simplex.  Seen from the
center, a facet lies in the cap of the sphere about the direction of its
circumcenter ``c``, of angular radius ``theta`` with ``cos theta = |c|``
(the sphere of radius one), since every vertex is at that angle from ``c``
and the cap is convex.  Two caps are disjoint when the angle between their
centers exceeds the sum of their radii, and with ``H_i = <c_i, c_i>``, ``A =
<c_1, c_2>`` and ``N`` the common norm of the points, that is

    H_1 H_2 - N A > 0   and   H_1 H_2 (N - H_1)(N - H_2) < (H_1 H_2 - N A)^2,

both rational, from squaring ``cos(angle) < cos(theta_1 + theta_2)``.
An automorphism of the configuration is an isometry fixing the center, so
when generators of a subgroup of Aut(V) preserve the entire facet family,
only pairs with a first member among its orbit representatives are tested.
If the family is not invariant, every pair is tested.

    overlap.check(cfg, facets, gens=None)  -> (overlapping pairs, pairs tested)
"""
from __future__ import annotations

from frame import circumcenter
import lp


def caps_apart(cfg, c1, H1, c2, H2):
    """Are the circumscribed caps of two cells disjoint?  See the module
    doc; ``H_i = <c_i, c_i>``."""
    N = cfg.norm
    A = cfg.ip(c1, c2)
    lhs = H1 * H2 - N * A
    return lhs > 0 and H1 * H2 * (N - H1) * (N - H2) < lhs * lhs


def overlapping(cfg, P, Q):
    """Do the open cones from the center over ``P`` and ``Q`` meet?"""
    cols = [list(cfg.pts[k]) for k in P] + \
           [[-x for x in cfg.pts[l]] for l in Q]
    d = len(cfg.pts[0])
    rhs = [sum(cfg.pts[l][i] for l in Q) - sum(cfg.pts[k][i] for k in P)
           for i in range(d)]
    return lp.feasible(cols, rhs)


def check(cfg, facets, gens=None):
    """The pairs of distinct facets whose cones from the center share an
    interior point (there must be none), and the number of pairs that
    reached the simplex.  With ``gens``, generators of a subgroup of
    Aut(V), orbit representatives are used only after checking that every
    generator preserves the entire facet family."""
    facets = [tuple(sorted(P)) for P in facets]
    cs = [circumcenter(cfg, P) for P in facets]
    Hs = [cfg.ip(c, c) for c in cs]
    firsts = range(len(facets))
    if gens:
        import autom
        index = {frozenset(P): i for i, P in enumerate(facets)}
        invariant = all(frozenset(g[v] for v in P) in index
                        for g in gens for P in facets)
        if invariant:
            done, firsts = set(), []
            for i, P in enumerate(facets):
                if i in done:
                    continue
                firsts.append(i)
                done |= {index[Q] for Q in autom.orbit(gens, P)}
    bad, tested = [], 0
    selected = set(firsts)
    for i in firsts:
        for j in range(len(facets)):
            # When both first members are selected, test their unordered
            # pair once.  This also keeps the reported failures distinct.
            if j == i or (j < i and j in selected):
                continue
            if caps_apart(cfg, cs[i], Hs[i], cs[j], Hs[j]):
                continue
            tested += 1
            if overlapping(cfg, facets[i], facets[j]):
                bad.append((min(i, j), max(i, j)))
    return bad, tested


if __name__ == "__main__":
    import sys
    import time
    import faces
    import flats
    import autom
    name, path = sys.argv[1], sys.argv[2]
    t = time.time()
    cfg = flats.Configuration.load(name)
    fs = faces.read_facets(path)
    gens = autom.generators(cfg, name) if "--all-pairs" not in sys.argv \
        else None
    bad, tested = check(cfg, fs, gens)
    print("%s: %d facets, %d pairs reached the simplex, %d overlapping (%.0fs)"
          % (name, len(fs), tested, len(bad), time.time() - t))
    for i, j in bad[:3]:
        print("   facets %d and %d overlap" % (i, j))
    sys.exit(1 if bad else 0)


==> anc/verify/paper_checks.py <==
"""Mathematical checks for the paper, in the order reported by the driver.

Run.configuration is the reading entry point for one configuration. It checks
existence and contacts, the facet census and reassembly, the convex hull,
complete facet enumeration and classification, and rigidity and jamming.
The command-line interface, worker processes, and manifests are in verify_paper.py.
"""
from collections import Counter
from fractions import Fraction as F
from contextlib import redirect_stdout
from pathlib import Path
import json
import os
import sys
import tempfile
import time

HERE = os.path.dirname(os.path.abspath(__file__))

import autom
import boundary
import catalog
import check_data
import edges
import enumeration
import equators
import faces
import facettypes
import flats
import frame
import hulls
import jamming
import match_published
import polytope
import provenance
import reassembly
import skeleton

#: every configuration, in the order of the paper's tables
ALL = list(check_data.EXPECTED)
#: the seven polytopes of the Splits theorem
SPLIT = ["L5", "Q5", "R5", "C6-72b", "C6-72d", "C6-72c", "C7-126c"]

#: Partial facets and shared hyperplanes in the dimension-7 discussion.
PARTIAL_FACETS = {name: (0, 0) for name in ALL}
PARTIAL_FACETS["C7-126b"] = (64, 0)
PARTIAL_FACETS["C7-126d"] = (64, 16)

#: the configurations with a jamming certificate under rigidity/ (the other
#: eight are Cohn, Jiao, Kumar, and Torquato's)
JAMMED_HERE = ["D5", "L5", "Q5", "R5"]

#: what Table 1 prints, together with |Aut(V)|.  Every entry is
#: recomputed below and checked against this; a mismatch is a failure, not a
#: correction.
TABLE1 = {
    #        |Aut|   P* edges facets types   P edges facets types  extra <u,v>  dents
    "D5":      (3840,    240,  42, 2,   240,   42,  2, [],             0),
    "L5":      (384,     240,  50, 3,   240,   50,  3, [],             0),
    "Q5":      (240,     240,  62, 4,   250,   92,  5, ["1/5"],        10),
    "R5":      (48,      240,  70, 5,   250,  100,  6, ["1/5"],        10),
    "E6":      (103680,  720,  54, 1,   720,   54,  1, [],             0),
    "C6-72b":  (3840,    720,  86, 3,   736,  214,  4, ["1/4"],        16),
    "C6-72d":  (384,     720, 118, 4,   752,  358,  6, ["1/4"],        32),
    "C6-72c":  (2304,    720, 150, 3,   768,  502,  5, ["1/4"],        48),
    "E7":      (2903040, 2016, 632, 2, 2016,  632,  2, [],             0),
    "C7-126c": (103680, 2016, 686, 4, 2043, 1334,  5, ["1/3"],        27),
    "C7-126b": (46080,  1984, 536, 4, 2176, 2376,  6, ["1/4"],        64),
    "C7-126d": (3840,   1984, 590, 8, 2187, 2822, 14, ["1/4", "1/3"], 91),
}


class LogWriter:
    """Route checker print output through the driver's file/terminal logger."""
    def __init__(self, log):
        self.log = log
        self.pending = ""

    def write(self, text):
        self.pending += text
        while "\n" in self.pending:
            line, self.pending = self.pending.split("\n", 1)
            self.log(line)
        return len(text)

    def flush(self):
        if self.pending:
            line, self.pending = self.pending, ""
            self.log(line)


class Run:
    def __init__(self, jobs=1, log=print,
                 search_output=None, progress=None, verbose=False):
        stream = sys.stdout
        self.log = (lambda message: print(message, file=stream, flush=True)) if log is print else log
        self.jobs = jobs
        self.progress = progress
        self.verbose = verbose
        self.configuration_started = time.monotonic()
        self.search_output = Path(search_output) if search_output else None
        self.failures = []
        self.timings = []
        self.rows = {}
        self.identities = {}
        self.search_records = []
        self.rigidity_records = {}
        os.makedirs(flats.CACHE, exist_ok=True)

    # ---- bookkeeping --------------------------------------------------------

    def step(self, name, what, t0):
        self.timings.append((name, what, time.time() - t0))

    def head(self, title, sub=None):
        self.log("")
        self.log("=" * 78)
        self.log(title)
        if sub:
            self.log(sub)
        self.log("=" * 78)

    def report_progress(self, message):
        """One clock for all console progress within this configuration."""
        if self.progress is not None:
            self.progress('%s (%.0fs elapsed)' %
                          (message, time.monotonic()-self.configuration_started))

    def part(self, title, summary=None):
        self.report_progress(summary or title)
        self.log("")
        self.log("-- " + title)

    def check(self, cond, name, msg):
        if not cond:
            self.failures.append("%s: %s" % (name, msg))
            self.log("   ** FAIL: %s" % msg)
        return cond

    # ---- the data -----------------------------------------------------------

    def data(self, names):
        t = time.time()
        self.head("THE CONFIGURATIONS (data/)",
                  "Table 1, first three columns; the input to everything "
                  "below")
        self.part("each file in data/, in exact arithmetic: points, rank, "
                  "kissing bound, contacts, inner products")
        bad = check_data.main(names, log=lambda s: self.log("   " + s))
        self.check(bad == 0, "data", "%d configuration(s) failed" % bad)
        self.part("each against the published coordinates, up to a "
                  "relabeling of the points")
        comparisons = []
        ok = match_published.main(log=comparisons.append)
        if self.verbose or not ok:
            for message in comparisons:
                self.log("   " + message)
        if ok:
            self.log("   Published-coordinate comparisons: all %d configurations matched" % len(ALL))
        self.check(ok, "data", "labeling against the published files")
        self.step("all", "data", t)

    # ---- one configuration --------------------------------------------------

    def configuration(self, name):
        """Check existence first, then census, completeness, and rigidity.

        Later stages use the supplied facets only after the boundary checks
        pass. Enumeration is independent and must recover the same facets
        (or, for E7, classify the complete surviving family).
        """
        self.configuration_started = time.monotonic()
        log = self.log
        cfg = flats.Configuration.load(name)
        want = TABLE1[name]
        dim_table = {5: 2, 6: 4, 7: 5}[cfg.rank]
        self.head("%s  (%d points, rank %d)" % (name, cfg.n, cfg.rank),
                  "its row of Table 1 and its columns of Table %d"
                  % dim_table)
        self.identities[name] = provenance.ensure_cache(
            name, fresh=True, log=log)

        t = time.time()
        self.part("|Aut(V)|, exactly",
                  "Checking the symmetry group")
        order = autom.exact_order(cfg)
        log("   |Aut(V)| = %d" % order)
        self.check(order == want[0], name,
                   "|Aut(V)| = %d, recorded %d" % (order, want[0]))
        self.step(name, "Aut", t)

        P = self.existence(name, cfg)
        if P is None:
            return
        E = self.contacts(name, cfg, P)
        cr, ndents = self.boundary_census(name, cfg, P)
        if cr is None:
            return
        rows = self.facet_census(name, cfg, P)
        self.reassemble(name, cfg, P)
        hull = self.convex_hull(name, cfg, P, cr)
        self.rows[name] = dict(facets=rows, edges=len(E), dents=ndents,
                               shared=len(cr.shared), **hull)
        self.search(name, P)
        self.rigid(name, cfg)

    def existence(self, name, cfg):
        """Verify the supplied boundary before using its facets."""
        log = self.log
        path = os.path.join(flats.POLYTOPES, name + ".txt")
        if not self.check(os.path.exists(path), name,
                          "no facet list at %s" % path):
            return
        P = faces.read_facets(path)
        t = time.time()
        self.part("polytopes/%s.txt is a unit-edge polytope, condition by "
                  "condition  (Existence theorem; Appendix A)" % name,
                  "Existence checks: the supplied polytope boundary")
        rep = polytope.verify(cfg, P, log=log, gens=autom.generators(cfg, name))
        log("   %s" % rep)
        self.check(rep.ok, name, str(rep))
        self.step(name, "polytope", t)
        if not rep.ok:
            return  # Later checks assume a verified polytope.

        return P

    def contacts(self, name, cfg, P):
        """Check the fourth existence condition: the edges equal all contacts."""
        log = self.log
        want = TABLE1[name]
        t = time.time()
        self.part("the edges of P* are the contacts  (Existence theorem; Table 1, "
                  "P* edges)", "Existence checks: edges equal contacts")
        E = edges.polytope_edges(cfg, P)
        C = edges.contacts(cfg)
        log("   edges of P*: %d; contacts of V: %d; equal: %s"
            % (len(E), len(C), E == C))
        self.check(E == C, name, "edges are not the contacts")
        self.check(len(E) == want[1], name,
                   "P* has %d edges, Table 1 says %d" % (len(E), want[1]))
        self.step(name, "contacts", t)
        if E == C:
            self.part("Existence and radiality verified: facet geometry, vertex coverage, "
                      "ridge incidence, radial nonoverlap, and contact equality")

        return E

    def boundary_census(self, name, cfg, P):
        """Check internal facets, reflex ridges, and coplanar vertices."""
        log = self.log
        want = TABLE1[name]
        t = time.time()
        self.part("external and internal facets, omitted coplanar vertices, "
                  "and reflex ridges (Table 1 and Section 5)",
                  "Checking internal facets and dents")
        cr = boundary.check(cfg, P)
        log("   %s" % cr)
        self.check(cr.ok, name, str(cr))
        if not cr.ok:
            self.step(name, "boundary", t)
            return None, 0
        ndents = len({frozenset(r) for Rs in cr.reflex_ridges.values()
                      for r in Rs})
        log("   dents (pairs at their reflex ridge): %d; every internal facet "
            "belongs to exactly one dent: %s"
            % (ndents, 2 * ndents == cr.internal))
        self.check(ndents == want[8] and 2 * ndents == cr.internal, name,
                   "%d dents and %d internal facets, Table 1 says %d dents"
                   % (ndents, cr.internal, want[8]))
        want_partial, want_shared = PARTIAL_FACETS[name]
        log("   facets omitting points of their hyperplane: %d (expected "
            "%d)%s; hyperplanes carrying two facets: %d (expected "
            "%d)"
            % (len(cr.omitted), want_partial,
               ", each of %s points" % sorted({len(Q) for Q in cr.omitted})
               if cr.omitted else "", len(cr.shared), want_shared))
        self.check(len(cr.omitted) == want_partial, name,
                   "%d facets omit points, %d expected"
                   % (len(cr.omitted), want_partial))
        self.check(len(cr.shared) == want_shared, name,
                   "%d hyperplanes carry two facets, %d expected"
                   % (len(cr.shared), want_shared))
        if cr.shared:
            pairs = all(len(fs) == 2 and set(fs[0]) | set(fs[1]) == set(S)
                        and len(set(fs[0]) & set(fs[1])) == 10
                        and len(fs[0]) == len(fs[1]) == 16
                        and flats.from_points(cfg, sorted(
                            set(fs[0]) & set(fs[1]))).dim == cfg.rank - 3
                        for S, fs in cr.shared.items())
            log("   each such hyperplane has 22 points and carries two "
                "16-point facets sharing a 10-point peak, each omitting the 6 points of "
                "the other beyond its base: %s" % pairs)
            self.check(pairs, name, "a hyperplane with two facets that "
                       "does not have the recorded structure")
        self.step(name, "boundary", t)

        return cr, ndents

    def facet_census(self, name, cfg, P):
        """Compare facet congruence types with the paper and catalog."""
        log = self.log
        want = TABLE1[name]
        dim_table = {5: 2, 6: 4, 7: 5}[cfg.rank]
        t = time.time()
        self.part("the facets of P* by congruence class, named from the "
                  "catalog  (Table %d, P* column; Splits theorem)" % dim_table,
                  "Checking the facet census")
        classes = facettypes.classify(cfg, [(tuple(q), 1) for q in P])
        named = {}
        rows = []
        for rp, size in classes:
            nm = catalog.identify(cfg, rp)
            rows.append((nm or catalog.describe(cfg, rp), size, len(rp),
                         frame.radius2(cfg, rp), rp))
            if nm:
                named.setdefault(nm, rp)
        rows.sort(key=lambda r: (catalog.ORDER.index(r[0])
                                 if r[0] in catalog.ORDER else 99, r[2]))
        for nm, size, v, r2, _ in rows:
            log("      %5d x %-32s (%d vertices, R^2 = %s)" % (size, nm, v, r2))
        self.check(len(P) == want[2], name,
                   "P* has %d facets, Table 1 says %d" % (len(P), want[2]))
        self.check(len(classes) == want[3], name,
                   "P* has %d facet types, Table 1 says %d"
                   % (len(classes), want[3]))
        for pyr, base, ok in catalog.pyramid_check(cfg, named):
            log("      %-32s %s an apex over a %s" % (pyr,
                "has" if ok else "does NOT have", base))
            self.check(ok, name, "%s is not a pyramid over a %s" % (pyr, base))
        self.step(name, "census", t)

        return rows

    def reassemble(self, name, cfg, P):
        """Compare split pieces with the target facet multiset."""
        log = self.log
        # The target coordinates supply the placement of the detached
        # pieces.  The split certificates and the two full facet multisets
        # establish that every source piece is used exactly once.
        t = time.time()
        assembly = reassembly.check(name, cfg=cfg, facets=P)
        if assembly is not None:
            self.part("the detached facets of %s, after the prescribed "
                      "splits, are exactly the facets of P*  (Splits theorem)"
                      % assembly.source, "Checking split-and-reassemble identities")
            log("   source census: %s" % dict(assembly.source_counts))
            for step in assembly.splits:
                cut = step.certificate
                log("   %d x %s -> %s + %s" % (
                    step.count, cut.parent, cut.pyramid, cut.remainder))
            log("   split-piece census: %s" % dict(assembly.piece_counts))
            log("   target census: %s" % dict(assembly.target_counts))
            self.check(assembly.ok, name, "reassembly: %s"
                       % "; ".join(assembly.errors))
            self.step(name, "reassembly", t)


    def convex_hull(self, name, cfg, P, cr):
        """Check hull faces, facet comparisons, and the geometric constructions."""
        log = self.log
        want = TABLE1[name]
        dim_table = {5: 2, 6: 4, 7: 5}[cfg.rank]
        t = time.time()
        self.part("the convex hull P: facets and edges  (Table %d, P "
                  "column; Table 1, P columns)" % dim_table,
                  "Enumerating convex-hull faces")
        next_hull_update = time.monotonic() + 15
        def hull_progress(k, n, r, dt):
            nonlocal next_hull_update
            message = "Hull faces of dimension %d: %d faces in %d symmetry orbits" % (k, n, r)
            log(message)
            if time.monotonic() >= next_hull_update:
                self.report_progress(message)
                next_hull_update = time.monotonic() + 15
        _, reps = hulls.census(name, jobs=self.jobs, report=hull_progress)
        gens = autom.generators(cfg, name)
        hull_facets = set()
        for pts, _ in reps:
            hull_facets |= {tuple(sorted(q)) for q in autom.orbit(gens, pts)}
        hclasses = facettypes.classify(cfg, reps)
        unit = [(p, s) for p, s in hclasses if edges.unit_edge(cfg, p)]
        rest = [(p, s) for p, s in hclasses if not edges.unit_edge(cfg, p)]
        log("   hull: %d facets in %d congruence classes, %d unit-edge and "
            "%d not" % (len(hull_facets), len(hclasses),
                        sum(s for _, s in unit), sum(s for _, s in rest)))
        hrows = []
        for rp, size in unit:
            nm = catalog.identify(cfg, rp) or catalog.describe(cfg, rp)
            hrows.append((nm, size, len(rp), frame.radius2(cfg, rp)))
        hrows.sort(key=lambda r: (catalog.ORDER.index(r[0])
                                  if r[0] in catalog.ORDER else 99, r[2]))
        for nm, size, v, r2 in hrows:
            log("      %5d x %-32s (%d vertices, R^2 = %s)" % (size, nm, v, r2))
        for rp, size in sorted(rest, key=lambda x: len(x[0])):
            log("      %5d x non-unit-edge facet on %d vertices (R^2 = %s)"
                % (size, len(rp), frame.radius2(cfg, rp)))
        # hull edges by length: level 1 of the hull enumeration
        by_len = Counter()
        for pts, size in hulls.load(name, 1):
            i, j = sorted(pts)
            d2 = F(2*cfg.norm - 2*cfg.ip(cfg.pts[i], cfg.pts[j]), cfg.norm)
            by_len[d2] += size
        nedges = sum(by_len.values())
        # Increasing inner product, as in Table 1.
        extra = sorted(F(1) - d2/2 for d2 in by_len if d2 != 1)
        log("   hull edges: %d; by squared length: %s"
            % (nedges, "  ".join("%s x%d" % kv
                                 for kv in sorted(by_len.items()))))
        self.check(nedges == want[4], name,
                   "hull has %d edges, Table 1 says %d" % (nedges, want[4]))
        self.check(len(hull_facets) == want[5], name,
                   "hull has %d facets, Table 1 says %d"
                   % (len(hull_facets), want[5]))
        self.check(len(hclasses) == want[6], name,
                   "hull has %d facet types, Table 1 says %d"
                   % (len(hclasses), want[6]))
        self.check([str(x) for x in extra] == want[7], name,
                   "extra inner products %s, Table 1 says %s"
                   % ([str(x) for x in extra], want[7]))
        self.report_progress("Convex hull checked: %s facets in %d congruence types, %s edges"
                             % (format(len(hull_facets), ','), len(hclasses), format(nedges, ',')))
        # Existence theorem, the external and internal facets
        self.part("P* against P  (Existence theorem; Section 3, the extra inner "
                  "product; and the internal facets of the split polytopes)",
                  "Comparing the polytope with its convex hull")
        ext = set(tuple(sorted(f)) for f in cr.external_facets)
        uh = set()
        for pts, _ in reps:
            if edges.unit_edge(cfg, pts):
                uh |= {tuple(sorted(q)) for q in autom.orbit(gens, pts)}
        log("   external facets of P* (%d) == unit-edge hull facets (%d): %s"
            % (len(ext), len(uh), ext == uh))
        self.check(ext == uh, name,
                   "external facets are not the unit-edge hull facets")
        internal = [tuple(sorted(f)) for f in P if tuple(sorted(f)) not in ext]
        # On these split polytopes the internal facets are whole pyramids.
        if name in SPLIT:
            whole = all(f not in cr.omitted for f in internal)
            pyr = all((catalog.identify(cfg, f) or "").startswith("pyramid")
                      and frame.radius2(cfg, f) >= F(1, 2) for f in internal)
            log("   every internal facet is whole: %s; and a pyramid of "
                "a split with R^2 >= 1/2: %s" % (whole, pyr))
            self.check(whole and pyr, name,
                       "an internal facet that is not a whole pyramid")
        # Section 2: each diminished cell meets exactly one other diminished
        # cell along its triangular-prism split face, at a convex ridge.
        if name in ("Q5", "R5"):
            diminished = {tuple(sorted(f)) for f in P
                          if catalog.identify(cfg, f)
                          == "diminished-rectified-5-cell"}
            owners = {}
            for f in sorted(diminished):
                for ridge in faces.ridges_of(cfg, f):
                    owners.setdefault(ridge, []).append(f)
            uses = Counter()
            pair_count, convex = 0, True
            for ridge, pair in owners.items():
                if len(pair) != 2 or catalog.identify(cfg, sorted(ridge)) != "triangular-prism":
                    continue
                pair_count += 1
                uses.update(pair)
                # At a convex ridge, each facet lies on the origin's side
                # of its partner's hyperplane. Strict signs exclude coplanarity.
                for f, g in (pair, pair[::-1]):
                    _, values, center = boundary.section_of(cfg, f)
                    convex = convex and all(values[v] * center > 0
                                            for v in set(g) - ridge)
            paired_once = (len(diminished) == 20
                           and set(uses) == diminished
                           and all(count == 1 for count in uses.values()))
            log("   diminished-cell pairs at triangular-prism ridges: %d; "
                "all 20 cells paired exactly once: %s; all ridges convex: %s"
                % (pair_count, paired_once, convex))
            self.check(pair_count == 10 and paired_once and convex, name,
                       "the 20 diminished cells do not pair exactly once "
                       "across ten convex triangular-prism ridges")
        # In dimension 7, the facets that omit points are the pyramids over a
        # rectified 5-simplex, with their base as a reflex ridge
        if cr.omitted:
            kinds = Counter(catalog.identify(cfg, f) or "?" for f in cr.omitted)
            pyrs = [tuple(sorted(f)) for f in P if catalog.identify(cfg, f)
                    == "pyramid-over-rectified-5-simplex"]
            base = all(len(cr.reflex_ridges[f]) == 1
                       and len(cr.reflex_ridges[f][0]) == 15
                       and all(cfg.unit(v, w)
                               for v in set(f) - cr.reflex_ridges[f][0]
                               for w in cr.reflex_ridges[f][0])
                       for f in cr.omitted)
            log("   the facets omitting points, by type: %s; they are all "
                "the pyramids over a rectified 5-simplex: %s; each meeting its dent partner "
                "along its base: %s"
                % (dict(kinds), set(cr.omitted) == set(pyrs), base))
            self.check(set(cr.omitted) == set(pyrs) and base, name,
                       "the facets omitting points are not the pyramids "
                       "over a rectified 5-simplex meeting its dent partner along the base")
        # Section 5: on C7-126b the two new facet types meet at reflex ridges
        # forming the 64 dents, each a pyramid over a rectified 5-simplex and
        # a 6-diminished 2_21 meeting at the pyramid's base, with the apex at
        # inner product 1/4 from the six vertices of the 2_21 off the ridge;
        # each such pair lies in two dents, and these are all the pairs at
        # 1/4, so there are 64 * 6 / 2 = 192 of them.  On C7-126d a split
        # removes one of the six from 32 of the dents: (32*6 + 32*5)/2 = 176
        if name in ("C7-126b", "C7-126d"):
            want_kinds = {
                "C7-126b": Counter({("6-diminished-2_21",
                                     "pyramid-over-rectified-5-simplex"): 64}),
                "C7-126d": Counter({("6-diminished-2_21",
                                     "pyramid-over-rectified-5-simplex"): 32,
                                    ("7-diminished-2_21",
                                     "pyramid-over-rectified-5-simplex"): 32}),
            }[name]
            at = {}
            for Pf, Rs in cr.reflex_ridges.items():
                for R in Rs:
                    at.setdefault(frozenset(R), []).append(frozenset(Pf))
            dents = [(B, v) for B, v in at.items()
                     if len(v) == 2 and len(B) == 15 and max(map(len, v)) > 16]
            kinds = Counter(tuple(sorted(catalog.identify(cfg, f) or "?"
                                        for f in v)) for B, v in dents)
            ok = kinds == want_kinds
            pairs = Counter()
            for B, (F1, F2) in dents:
                pyr, dim = (F1, F2) if len(F1) == 16 else (F2, F1)
                (apex,) = pyr - B
                off = dim - B
                ok = ok and len(off) == len(dim) - 15 and all(
                    F(cfg.ip(cfg.pts[apex], cfg.pts[w]), cfg.norm) == F(1, 4)
                    for w in off)
                for w in off:
                    pairs[frozenset((apex, w))] += 1
            quarter = {frozenset((i, j)) for i in range(cfg.n)
                       for j in range(i + 1, cfg.n)
                       if F(cfg.ip(cfg.pts[i], cfg.pts[j]), cfg.norm) == F(1, 4)}
            twice = all(k == 2 for k in pairs.values())
            same = set(pairs) == quarter
            log("   dents at 15-point ridges by facet types: %s; each a pyramid "
                "and a diminished 2_21 at the pyramid's base, apex at 1/4 from "
                "every vertex of the 2_21 off the ridge: %s; each such pair in "
                "two dents: %s; these are all %d pairs at 1/4: %s"
                % (dict(kinds), ok, twice, len(quarter), same))
            self.check(ok and twice and same, name,
                       "the dents at 1/4 are not as Section 5 describes")
        # the origin of the extra inner product: on the split polytopes every
        # pair at 1/(10-n) is the pair of apexes of two pyramids folded
        # together along their common vertex figure, and conversely
        if name in SPLIT or name == "C7-126d":
            ipn = F(1, 10 - cfg.rank)
            at = {(i, j) for i in range(cfg.n) for j in range(i + 1, cfg.n)
                  if F(cfg.ip(cfg.pts[i], cfg.pts[j]), cfg.norm) == ipn}
            bases = {}
            for f in P:
                if (catalog.identify(cfg, f) or "").startswith("pyramid"):
                    apex = [v for v in f if all(cfg.unit(v, w)
                                                for w in f if w != v)]
                    if len(apex) == 1:
                        bases.setdefault(frozenset(f) - {apex[0]},
                                         []).append(apex[0])
            apexes = {tuple(sorted(a)) for a in bases.values() if len(a) == 2}
            log("   pairs at inner product %s: %d; dents (pairs of pyramids "
                "on one base): %d; every such pair is the apexes of a dent "
                "and conversely: %s" % (ipn, len(at), len(apexes),
                                        at == apexes))
            self.check(at == apexes, name,
                       "the pairs at %s are not the apex pairs" % ipn)
        self.step(name, "hull", t)

        return dict(hull_unit=hrows, hull_rest=rest,
                    hull_facets=len(hull_facets), hull_types=len(hclasses),
                    hull_edges=by_len, external=len(ext),
                    internal_whole=cr.internal - len(cr.omitted),
                    internal_partial=len(cr.omitted))

    def search(self, name, P):
        """One enumeration path in every dimension, with an explicit scope.

        E7's complete survivor family is passed to the forcing checker.
        Matching a saved survivor count alone never certifies completeness.
        Search results are always recomputed.
        """
        scope = 'unrestricted'
        self.part("Enumeration (Steps 1–4 of the proof)")
        t = time.time()
        if self.search_output is None:
            self.search_output = Path(tempfile.mkdtemp(
                prefix="enumeration-", dir=flats.CACHE))
        output = self.search_output / name
        # All sub-checker progress is captured in the driver's log too.
        def search_log(message):
            self.log(message)
            if message.strip():
                self.report_progress(message.removeprefix(name + ' '))
        with redirect_stdout(LogWriter(search_log)):
            result = enumeration.enumerate_configurations([name], output)
            record = result['results'][0]
            self.part('Step 4: Classify the surviving boundaries')
            survivors = json.loads((output / (name + '-survivors.json')).read_text())
            same = {tuple(f) for f in survivors} == {tuple(sorted(f)) for f in P}
            passed = same
            if name == 'E7':
                import check_a7_construction
                import check_e7_alternative
                import check_e7_forcing
                import classify_e7_alternative
                import check_external_hyperplanes
                self.part("Step 4: Checking the E7 alternative and complete assembly classification")
                with redirect_stdout(LogWriter(self.log)):
                    check_a7_construction.check()
                    check_e7_alternative.main(output)
                    check_e7_forcing.check(output, survivors=survivors)
                    classification = classify_e7_alternative.check(output)
                    check_external_hyperplanes.check(output)
                passed = (classification['total_labeled_polytopes'] == 37
                          and classification['congruence_types'] == 2
                          and len(classification['missing_contacts']) == 560)
                record['classification'] = classification
        record.update(same=same, verified=passed, output=str(output),
                      seconds=time.time()-t)
        self.search_records.append(record)
        self.check(passed, name, "complete %s survivors do not "
                   "establish the claimed uniqueness/classification" % scope)
        if passed:
            if name == 'E7':
                self.part("Step 4: Two congruence types (37 labeled polytopes); "
                          "only the convex polytope realizes every contact")
            else:
                self.part("Step 4: Surviving facets match P*; ridge adjacency forces the entire boundary")
                self.part("Step 4: The radial unit-edge polytope is unique")
        self.step(name, "enumeration", t)

    # ---- rigidity (Section 6) -----------------------------------------------

    def rigid(self, name, cfg):
        """Check free-framework rigidity and the supplied jamming stresses."""
        log = self.log
        t = time.time()
        self.part("the 1-skeleton of P*, the contact graph, is "
                  "infinitesimally rigid in R^n with the vertices free: the "
                  "rank of its rigidity matrix, modulo a prime  "
                  "(skeleton-rigidity proposition)", "Checking infinitesimal rigidity")
        E = skeleton.contacts(cfg)
        trials = []
        r, b, ok = skeleton.rigid(cfg, E, trials=trials)
        log("   %d edges; rank lower bound %d, bound n|V| - n(n+1)/2 = %d: %s; "
            "(prime, rank): %s" % (len(E), r, b,
                "infinitesimally rigid" if ok else "NOT CERTIFIED", trials))
        self.rigidity_records[name] = dict(skeleton=dict(
            rank=r, bound=b, ok=ok, prime_ranks=trials))
        self.check(ok, name, "modular rank %d does not certify the required "
                   "rigidity rank %d" % (r, b))
        self.step(name, "skeleton", t)

        if name in JAMMED_HERE:
            t = time.time()
            self.part("infinitesimally jammed: with bars to the center the "
                      "framework is rigid, and rigidity/%s.stress.txt is an "
                      "equilibrium stress strictly negative on every contact "
                      "(Roth and Whiteley)  (Jamming theorem)" % name,
                      "Checking infinitesimal jamming")
            trials = []
            r2, b2, fails = jamming.jammed(cfg, name, trials=trials)
            log("   held to the sphere: rank lower bound %d, required %d; stress: %s"
                % (r2, b2, "proper, non-zero on every contact, in "
                   "equilibrium" if not fails else "; ".join(fails)))
            stress_path = "rigidity/%s.stress.txt" % name
            log("   (prime, rank): %s; certificate: %s"
                % (trials, stress_path))
            self.rigidity_records[name]["jamming"] = dict(
                rank=r2, bound=b2, ok=not fails, prime_ranks=trials,
                stress_path=stress_path,
                stress_sha256=provenance.file_hash(
                    os.path.join(HERE, stress_path)))
            self.check(not fails, name, "jamming certificate: %s"
                       % "; ".join(fails))
            self.step(name, "jamming", t)

    # ---- the whole-paper steps ----------------------------------------------

    def splits(self):
        """Table 3, from the lattice facets."""
        t = time.time()
        log = self.log
        self.head("THE SPLITS OF THE LATTICE FACETS",
                  "Table 3; Vertex-figure split theorem (ii) checked on each row")
        log("   facet, vertex figure, R_F^2, R_G^2, sin b, l^2")
        for name in ("D5", "E6", "E7"):
            cfg = flats.Configuration.load(name)
            P = faces.read_facets(os.path.join(flats.POLYTOPES,
                                               name + ".txt"))
            seen = set()
            for Fc in P:
                nm = catalog.identify(cfg, Fc)
                if nm in seen:
                    continue
                seen.add(nm)
                # The split theorem requires a vertex with a nonneighbor.
                # A simplex has no such vertex and contributes no split.
                v = next((v for v in Fc if any(
                    w != v and not cfg.unit(v, w) for w in Fc)), None)
                if v is None:
                    log("   %-4s %-22s no vertex-figure split" % (name, nm))
                    continue
                G = [x for x in Fc if cfg.unit(x, v)]
                rf = frame.radius2(cfg, Fc)
                rg = frame.radius2(cfg, G)
                gname = catalog.identify(cfg, G) or \
                    "%d-vertex figure" % len(G)
                sinb = abs(2*rf - 1)
                ell2 = 4*(1 - rf)
                ok = rg == 1 - F(1, 4*rf)
                log("   %-4s %-22s %-28s R_F^2=%-5s R_G^2=%-5s sin b=%-5s "
                    "l^2=%-5s %s"
                    % (name, nm, gname, rf, rg, sinb,
                       ell2 if sinb else "-",
                       "" if ok else "** R_G^2 != 1 - 1/(4 R_F^2)"))
                self.check(ok, "splits",
                           "%s %s: R_G^2 = %s but 1 - 1/(4R_F^2) = %s"
                           % (name, nm, rg, 1 - F(1, 4*rf)))
        self.step("all", "splits", t)

    def equators(self):
        t = time.time()
        self.head("THE EQUATORIAL SECTIONS",
                  "Section 5: E7 -> C7-126b by 12 section replacements; "
                  "all 192 new pairs at inner product 1/4")
        P7 = faces.read_facets(os.path.join(flats.POLYTOPES, "E7.txt"))
        ok = equators.main(P7, log=lambda s: self.log("   " + s))
        self.check(ok, "equators", "Section 5's equatorial sections")
        self.step("all", "equators", t)

    # ---- the tables ---------------------------------------------------------

    def tables(self, names):
        log = self.log
        self.head("THE TABLES, ASSEMBLED FROM THE CHECKS ABOVE")
        log("")
        log("Table 1  (types are congruence types)")
        log("%-8s | %-24s | %-18s |" % ("", "P* (contact graph)", "P (convex hull)"))
        log("%-8s | %5s %6s %5s %5s | %5s %6s %5s | %s"
            % ("config", "edges", "facets", "types", "dents",
               "edges", "facets", "types", "extra <u,v>"))
        for n in names:
            r = self.rows.get(n)
            if not r:
                continue
            extra = sorted((F(1) - d2/2 for d2 in r["hull_edges"] if d2 != 1),
                           reverse=True)
            nf, nt = sum(s for _, s, _, _, _ in r["facets"]), len(r["facets"])
            he, hf, ht = (sum(r["hull_edges"].values()), r["hull_facets"],
                          r["hull_types"])
            if (he, hf, ht) == (r["edges"], nf, nt) and not extra:
                right = "%s" % "P = P*".center(32)    # as in the paper's table
            else:
                right = "%5d %6d %5d | %s" % (he, hf, ht,
                                               ", ".join(map(str, extra)))
            log("%-8s | %5d %6d %5d %5s | %s"
                % (n, r["edges"], nf, nt, r["dents"] or "-", right))
        groups = [[n for n in names if n in self.rows and
                   flats.Configuration.load(n).rank == d] for d in (5, 6, 7)]
        for dim, group in zip((5, 6, 7), groups):
            if not group:
                continue
            log("\nTable %d: dimension %d (facets of P*, then of P)"
                % ({5: 2, 6: 4, 7: 5}[dim], dim))
            kinds = []
            for n in group:
                for nm in [x[0] for x in self.rows[n]["facets"]] + \
                        [x[0] for x in self.rows[n]["hull_unit"]]:
                    if nm not in kinds:
                        kinds.append(nm)
            kinds.sort(key=lambda k: (catalog.ORDER.index(k)
                                      if k in catalog.ORDER else 99, k))
            head = "%-34s" % "facets"
            for n in group:
                head += " %9s %9s" % (n + "*", n)
            log(head)
            for k in kinds:
                line = "%-34s" % k
                for n in group:
                    r = self.rows[n]
                    a = sum(s for nm, s, _, _, _ in r["facets"] if nm == k)
                    b = sum(s for nm, s, _, _ in r["hull_unit"] if nm == k)
                    line += " %9s %9s" % (a or "-", b or "-")
                log(line)
            line = "%-34s" % "non-unit-edge facets"
            line2 = "%-34s" % "   types"
            for n in group:
                r = self.rows[n]
                tot = sum(s for _, s in r["hull_rest"])
                line += " %9s %9s" % ("-", tot or "-")
                line2 += " %9s %9s" % ("-", len(r["hull_rest"]) or "-")
            log(line)
            log(line2)
            line = "%-34s" % "total facets"
            for n in group:
                r = self.rows[n]
                line += " %9d %9d" % (sum(s for _, s, _, _, _ in r["facets"]),
                                      r["hull_facets"])
            log(line)
            lens = sorted({d2 for n in group
                           for d2 in self.rows[n]["hull_edges"]})
            for d2 in lens:
                line = "%-34s" % ("edges of squared length %s" % d2)
                for n in group:
                    r = self.rows[n]
                    a = r["edges"] if d2 == 1 else 0
                    b = r["hull_edges"].get(d2, 0)
                    line += " %9s %9s" % (a or "-", b or "-")
                log(line)
            line = "%-34s" % "total edges"
            for n in group:
                r = self.rows[n]
                line += " %9d %9d" % (r["edges"], sum(r["hull_edges"].values()))
            log(line)
            line = "%-34s" % "external / internal facets"
            for n in group:
                r = self.rows[n]
                line += " %9s %9s" % ("%d/%d" % (
                    r["external"], r["internal_whole"] + r["internal_partial"]), "")
            log(line)
            line = "%-34s" % "dents"
            for n in group:
                line += " %9s %9s" % (self.rows[n]["dents"] or "-", "-")
            log(line)
            line = "%-34s" % "hyperplanes carrying two facets"
            for n in group:
                line += " %9s %9s" % (self.rows[n]["shared"] or "-", "")
            log(line)

        if self.search_records:
            log("\nTable 6: radial unit-edge candidates and survivors")
            log("%-8s %14s %10s %12s" % ("config", "candidates", "sym. orbits", "survivors"))
            for record in self.search_records:
                log("%-8s %14s %10s %12s" % (record['name'], format(record['candidates'], ','),
                    format(record['candidate_orbits'], ','), format(record['survivors'], ',')))

    def finish(self, names):
        log = self.log
        self.tables(names)
        self.head("TIMINGS (seconds per task; simultaneous tasks overlap)")
        tot = 0.0
        for n, what, dt in self.timings:
            log("   %-8s %-12s %8.1fs" % (n, what, dt))
            tot += dt
        log("   %-8s %-12s %8.1fs" % ("", "task time", tot))
        log("")
        if self.failures:
            log("FAILED (%d):" % len(self.failures))
            for f in self.failures:
                log("   " + f)
            return False
        log("VERIFIED: every requested check passed for %s" % ", ".join(names))
        return True




==> anc/verify/peaks.py <==
"""The peak condition, decided exactly and without an arccosine.

Around a peak -- a face of the polytope of codimension three -- the facets and
ridges of a radial boundary form a cycle whose angles sum to exactly 2 pi.
The boundary verifier checks this as an additional consistency test. It uses
a winding number, which needs no transcendental function.

The peak's points span a linear subspace of codimension two.  Project onto its
orthogonal complement: the peak collapses to the origin, each ridge through it
becomes a ray, and each facet becomes the wedge between its two rays.  Walking
the cycle gives the rays in order, and the angles sum to 2 pi exactly when that
walk goes round the origin once.

Every step is exact, and in fact integer.  An orthogonal basis of the
plane is found by elimination without division, and a point's two
coordinates are its inner products with the two basis vectors.  Those
coordinates differ from metric ones by a positive scaling on each axis
(the basis vectors' norms), and the rays are scaled positively as well
(the sum of a ridge's points stands in for their centroid); a positive
scaling on each axis is a linear map of the plane preserving orientation,
cyclic order, and the property of an angle being less than a straight one
-- so the winding number it reports is the true one.
"""
from __future__ import annotations

from operator import mul as _mul
from math import gcd, lcm


def _nullspace(rows, width):
    """An integer basis for {c : rows . c = 0}: Gauss-Jordan without
    division, each row divided through by its gcd, and one kernel vector
    read off per free column."""
    A = [list(r) for r in rows]
    pivots, r = [], 0
    for c in range(width):
        p = next((i for i in range(r, len(A)) if A[i][c]), None)
        if p is None:
            continue
        A[r], A[p] = A[p], A[r]
        pv = A[r][c]
        for i in range(len(A)):
            if i != r and A[i][c]:
                f = A[i][c]
                new = [pv*x - f*y for x, y in zip(A[i], A[r])]
                g = gcd(*new)
                A[i] = [x//g for x in new] if g > 1 else new
        pivots.append(c)
        r += 1
        if r == len(A):
            break
    P = 1
    for i, c in enumerate(pivots):
        P = lcm(P, abs(A[i][c]))
    basis = []
    for f_col in [c for c in range(width) if c not in pivots]:
        v = [0]*width
        v[f_col] = P
        for i, c in enumerate(pivots):
            v[c] = -A[i][f_col] * (P // A[i][c])
        basis.append(v)
    return basis


class Plane:
    """The two-plane orthogonal to a peak, with integer coordinates on it:
    an orthogonal integer basis, and a vector's coordinates its inner
    products with the two basis vectors (its metric coordinates times the
    basis vectors' norms)."""

    def __init__(self, cfg, peak_pts, span):
        rows = []
        for j in peak_pts:
            rows.append([cfg.ip(cfg.pts[i], cfg.pts[j]) for i in span])
        basis = _nullspace(rows, len(span))
        self.ok = len(basis) == 2
        if not self.ok:
            return
        w = []
        for c in basis:
            v = [0]*len(cfg.form)
            for coeff, i in zip(c, span):
                for t in range(len(v)):
                    v[t] += coeff*cfg.pts[i][t]
            w.append(v)
        # orthogonalise, scaled by a > 0 to stay in integers
        a = cfg.ip(w[0], w[0])
        f = cfg.ip(w[1], w[0])
        w[1] = [a*x - f*y for x, y in zip(w[1], w[0])]
        self.cfg, self.w = cfg, w
        self.ok = cfg.ip(w[1], w[1]) != 0
        # the form folded into the basis vectors, so a coordinate is one
        # plain dot product: coords is called millions of times by the
        # search's pruning
        self._dw = [[f * x for f, x in zip(cfg.form, v)] for v in w]

    def coords(self, vec):
        d0, d1 = self._dw
        return (sum(map(_mul, d0, vec)), sum(map(_mul, d1, vec)))


def centroid(cfg, pts):
    """The sum of the points: the centroid up to a positive factor, which
    is all the winding number needs."""
    out = [0]*len(cfg.form)
    for i in pts:
        for t, x in enumerate(cfg.pts[i]):
            out[t] += x
    return out


def _half(p):
    """Which half-turn a nonzero plane vector lies in, for cyclic ordering."""
    x, y = p
    return 0 if (y > 0 or (y == 0 and x > 0)) else 1


def winding(rays):
    """How many times the closed walk through these rays circles the origin.

    Each step turns by less than a straight angle, because it spans the
    internal angle of a convex cell.  Returns None if some step is a straight
    angle or a reversal, which no cell produces.
    """
    n = len(rays)
    if n < 3:
        return None
    steps = []
    for i in range(n):
        a, b = rays[i], rays[(i + 1) % n]
        cross = a[0]*b[1] - a[1]*b[0]
        if cross == 0:
            return None                       # collinear: not a proper wedge
        steps.append(1 if cross > 0 else -1)
    if len(set(steps)) != 1:
        return None                           # the walk reverses direction
    if steps[0] < 0:                          # traversed the other way round
        rays = rays[::-1]
    turns = 0
    for i in range(n):
        a, b = rays[i], rays[(i + 1) % n]
        if _half(a) == 1 and _half(b) == 0:
            turns += 1
    return turns


==> anc/verify/polytope.py <==
"""Check a facet list for a radial unit-edge polytope, exactly.

The input lists each claimed facet by its configuration-point indices.
Checks 1 through 4 below establish the first three existence conditions
in the paper, and check 7 verifies radial nonoverlap. Shared vertex sets,
peak cycles, and ridge connectedness provide additional consistency checks.
paper_checks.Run.contacts checks the fourth existence condition: equality
of the polytope's edges with the contacts.
The implementation checks are:

  1. every facet is unit-edge, spans a hyperplane, and that hyperplane
     misses the center;
  2. every point of the configuration is a vertex of some facet;
  3. every ridge (a face one dimension down of some facet) lies in exactly
     two facets, and shared vertex sets are faces of both facets;
  4. two facets that share a ridge do not lie in the same hyperplane;
  5. around every peak the facets form a single cycle that goes round
     exactly once -- a winding number, from signs of 2 x 2 determinants;
  6. the facet--ridge graph is connected;
  7. no two facets overlap when seen from the center (overlap.py), so
     Appendix A gives geometric face-to-face intersections and a radial
     homeomorphism with the sphere.

    python3 polytope.py C7-126b polytopes/C7-126b.txt
"""
from __future__ import annotations

import sys
import time
from collections import defaultdict
from dataclasses import dataclass, field

import edges
import faces
import flats
import frame
import overlap
import peaks as peaksmod


@dataclass
class Report:
    facets: int
    ridges: int
    peaks: int
    faces: int
    faces_by_size: dict            # face counts by number of vertices
    shared_planes: int             # hyperplanes carrying multiple facets
    failures: list = field(default_factory=list)

    @property
    def ok(self):
        return not self.failures

    def __str__(self):
        if self.failures:
            return "NOT A POLYTOPE: " + "; ".join(self.failures)
        return ("polytope: %d facets, %d ridges, %d peaks, %d faces; %d "
                "hyperplane(s) carry multiple facets"
                % (self.facets, self.ridges, self.peaks, self.faces,
                   self.shared_planes))


def verify(cfg, facets, log=None, gens=None):
    """Every condition above, on ``facets`` (an iterable of point tuples).
    ``gens``, generators of a subgroup of Aut(V), only speed up check 7."""
    log = log or (lambda *a: None)
    t0 = time.time()
    facets = [tuple(P) for P in facets]
    fails = []
    if cfg.rank < 3:
        fails.append("the radial-projection criterion requires dimension at least 3")
    if not facets:
        fails.append("the facet family is empty")
    for P in facets:
        if not P:
            fails.append("a facet has no vertices")
        if any(not isinstance(u, int) or not 0 <= u < cfg.n for u in P):
            fails.append("facet %s has an invalid vertex index" % (P,))
        elif len(set(P)) != len(P):
            fails.append("facet %s repeats a vertex" % (P,))
    if fails:
        return Report(len(facets), 0, 0, 0, {}, 0, fails)
    facets = [tuple(sorted(P)) for P in facets]
    if len(set(facets)) != len(facets):
        return Report(len(facets), 0, 0, 0, {}, 0,
                      ["the facet list contains a repeated facet"])

    # 1. facets
    plane_of = {}
    planes = defaultdict(list)
    for P in facets:
        if not edges.unit_edge(cfg, P):
            fails.append("facet %s has a non-unit hull edge" % (P,))
        f = flats.from_points(cfg, P)
        if f.dim != cfg.rank - 1:
            fails.append("facet %s does not span a hyperplane" % (P,))
        if f.contains_origin():
            fails.append("facet %s lies on a hyperplane through the center"
                         % (P,))
        clo = frozenset(u for u in range(cfg.n)
                        if all(val[u] == 0 for _, val in f.rows))
        plane_of[P] = clo
        planes[clo].append(P)
    shared = sum(1 for v in planes.values() if len(v) > 1)
    log("   1. facet dimensions, unit edges, and hyperplanes checked (%.0fs)"
        % (time.time() - t0))

    # 2. coverage
    cov = set()
    for P in facets:
        cov |= set(P)
    if cov != set(range(cfg.n)):
        fails.append("%d points are vertices of no facet"
                     % (cfg.n - len(cov)))
    log("   2. vertex coverage checked")

    # Face enumeration below assumes full-dimensional unit-edge facets.
    # Report a failed prerequisite before attempting those computations.
    if fails:
        return Report(len(facets), 0, 0, 0, {}, shared, fails)

    # 3. Ridge incidence and the common-vertex face condition.
    rep = faces.check(cfg, facets)
    if not rep.ridges_in_two:
        fails.append("%d ridges are not in exactly two facets"
                     % len(rep.bad_ridges))
    if not rep.face_to_face:
        fails.append("%d pairs of facets have a shared vertex set that is not a face"
                     % len(rep.bad_pairs))
    ridge_owner = rep.owners
    log("   3. %d ridges; incidence and shared vertex sets checked (%.0fs)"
        % (len(ridge_owner), time.time() - t0))

    # 4. no flat seam
    seams = [r for r, o in ridge_owner.items() if len(o) == 2
             and plane_of[facets[o[0]]] == plane_of[facets[o[1]]]]
    if seams:
        fails.append("%d ridges have both facets in one hyperplane"
                     % len(seams))
    log("   4. coplanar facets at ridges checked")

    # 5. peaks wind once.  The peaks of a ridge are its own facets, and the
    # facets of a face of a convex cell are its maximal intersections with
    # the cell's other facets -- so, for a ridge, the maximal non-empty
    # intersections with the other ridges of a facet containing it.
    span = frame.spanning(cfg, range(cfg.n))
    around = defaultdict(set)
    for r, o in ridge_owner.items():
        below = {r & s for s in rep.ridges[facets[o[0]]] if s != r}
        below.discard(frozenset())
        for pk in below:
            if not any(pk < B for B in below):
                around[pk].add(r)
    bad_peaks = 0
    for pk, rs in around.items():
        plane = peaksmod.Plane(cfg, sorted(pk), span)
        if not plane.ok:
            bad_peaks += 1
            continue
        fac_r = defaultdict(list)
        for r in rs:
            for idx in ridge_owner[r]:
                if pk <= frozenset(facets[idx]):
                    fac_r[idx].append(r)
        if any(len(v) != 2 for v in fac_r.values()):
            bad_peaks += 1
            continue
        link = defaultdict(list)
        for ra, rb in fac_r.values():
            link[ra].append(rb)
            link[rb].append(ra)
        if any(len(v) != 2 for v in link.values()):
            bad_peaks += 1
            continue
        start = next(iter(link))
        order, cur, prev = [start], start, None
        while True:
            a, b = link[cur]
            nxt = a if a != prev else b
            if nxt == start:
                break
            order.append(nxt)
            prev, cur = cur, nxt
        if len(order) != len(rs):
            bad_peaks += 1
            continue
        rays = [plane.coords(peaksmod.centroid(cfg, sorted(r)))
                for r in order]
        if peaksmod.winding(rays) != 1:
            bad_peaks += 1
    if bad_peaks:
        fails.append("%d peaks do not close once" % bad_peaks)
    log("   5. %d peak cycles checked (%.0fs)"
        % (len(around), time.time() - t0))

    # 6. Connectedness through ridges.
    g = defaultdict(set)
    for o in ridge_owner.values():
        if len(o) == 2:
            g[o[0]].add(o[1])
            g[o[1]].add(o[0])
    seen, fr = {0}, [0]
    while fr:
        x = fr.pop()
        for y in g[x]:
            if y not in seen:
                seen.add(y)
                fr.append(y)
    if len(seen) != len(facets):
        fails.append("the facet-ridge graph has more than one component")
    log("   6. facet-ridge connectedness checked (%.0fs)" % (time.time() - t0))

    # 7. no two facets overlap when seen from the center: one rational
    # feasibility question per pair, pairs up to Aut(V) when gens are given
    bad, tested = overlap.check(cfg, facets, gens)
    if bad:
        fails.append("%d pairs of facets overlap seen from the center"
                     % len(bad))
    log("   7. radial-cone overlap checked: %d pairs reached "
        "the simplex (%.0fs)" % (tested, time.time() - t0))

    return Report(len(facets), len(ridge_owner), len(around), rep.faces,
                  rep.by_size, shared, fails)


if __name__ == "__main__":
    name, path = sys.argv[1], sys.argv[2]
    cfg = flats.Configuration.load(name)
    rep = verify(cfg, faces.read_facets(path), log=print)
    print(name + ":", rep)
    sys.exit(0 if rep.ok else 1)


==> anc/verify/polytopes/C6-72b.txt <==
0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15
0 1 2 3 4 5 6 7 16 17 20 21 24 25 28 29
0 1 2 3 8 9 10 11 16 18 32 33 36 37 40 41
0 1 2 4 8 16 20 24 29 32 36 41 44 49 53
0 1 3 5 9 16 20 25 28 32 37 40 45 48 54
0 1 4 5 8 9 12 13 20 22 32 34 44 45 48 49
0 2 3 6 10 16 21 24 28 33 36 40 46 50 52
0 2 4 6 8 10 12 14 24 26 36 38 44 46 52 53
0 3 5 6 9 10 12 15 28 30 40 42 48 50 52 54
0 4 5 6 12 17 20 24 28 34 38 42 44 48 52
0 8 9 10 12 18 22 26 30 32 36 40 44 48 52
0 16 20 24 28 32 36 40 44 48 52
1 2 3 7 11 16 21 25 29 33 37 41 47 51 55
1 2 4 7 8 11 13 14 29 31 41 43 49 51 53 55
1 3 5 7 9 11 13 15 25 27 37 39 45 47 54 55
1 4 5 7 13 17 20 25 29 34 39 43 45 49 55
1 8 9 11 13 18 22 27 31 32 37 41 45 49 55
1 16 20 25 29 32 37 41 45 49 55
2 3 6 7 10 11 14 15 21 23 33 35 46 47 50 51
2 4 6 7 14 17 21 24 29 35 38 43 46 51 53
2 8 10 11 14 18 23 26 31 33 36 41 46 51 53
2 16 21 24 29 33 36 41 46 51 53
3 5 6 7 15 17 21 25 28 35 39 42 47 50 54
3 9 10 11 15 18 23 27 30 33 37 40 47 50 54
3 16 21 25 28 33 37 40 47 50 54
4 5 6 7 12 13 14 15 17 19 34 35 38 39 42 43
4 8 12 13 14 19 22 26 31 34 38 43 44 49 53
4 17 20 24 29 34 38 43 44 49 53
5 9 12 13 15 19 22 27 30 34 39 42 45 48 54
5 17 20 25 28 34 39 42 45 48 54
6 10 12 14 15 19 23 26 30 35 38 42 46 50 52
6 17 21 24 28 35 38 42 46 50 52
7 11 13 14 15 19 23 27 31 35 39 43 47 51 55
7 17 21 25 29 35 39 43 47 51 55
8 9 10 11 12 13 14 15 18 19 22 23 26 27 30 31
8 18 22 26 31 32 36 41 44 49 53
9 18 22 27 30 32 37 40 45 48 54
10 18 23 26 30 33 36 40 46 50 52
11 18 23 27 31 33 37 41 47 51 55
12 19 22 26 30 34 38 42 44 48 52
13 19 22 27 31 34 39 43 45 49 55
14 19 23 26 31 35 38 43 46 51 53
15 19 23 27 30 35 39 42 47 50 54
16 17 20 21 24 25 28 29 56 57 58 59 60 61 62 63
16 18 32 33 36 37 40 41 56 57 58 59 64 65 66 67
16 20 24 28 32 36 40 44 48 52 56
16 20 24 29 32 36 41 44 49 53 56 57 58 60 64
16 20 25 28 32 37 40 45 48 54 56 57 59 61 65
16 20 25 29 32 37 41 45 49 55 57
16 21 24 28 33 36 40 46 50 52 56 58 59 62 66
16 21 24 29 33 36 41 46 51 53 58
16 21 25 28 33 37 40 47 50 54 59
16 21 25 29 33 37 41 47 51 55 57 58 59 63 67
17 19 34 35 38 39 42 43 60 61 62 63 68 69 70 71
17 20 24 28 34 38 42 44 48 52 56 60 61 62 68
17 20 24 29 34 38 43 44 49 53 60
17 20 25 28 34 39 42 45 48 54 61
17 20 25 29 34 39 43 45 49 55 57 60 61 63 69
17 21 24 28 35 38 42 46 50 52 62
17 21 24 29 35 38 43 46 51 53 58 60 62 63 70
17 21 25 28 35 39 42 47 50 54 59 61 62 63 71
17 21 25 29 35 39 43 47 51 55 63
18 19 22 23 26 27 30 31 64 65 66 67 68 69 70 71
18 22 26 30 32 36 40 44 48 52 56 64 65 66 68
18 22 26 31 32 36 41 44 49 53 64
18 22 27 30 32 37 40 45 48 54 65
18 22 27 31 32 37 41 45 49 55 57 64 65 67 69
18 23 26 30 33 36 40 46 50 52 66
18 23 26 31 33 36 41 46 51 53 58 64 66 67 70
18 23 27 30 33 37 40 47 50 54 59 65 66 67 71
18 23 27 31 33 37 41 47 51 55 67
19 22 26 30 34 38 42 44 48 52 68
19 22 26 31 34 38 43 44 49 53 60 64 68 69 70
19 22 27 30 34 39 42 45 48 54 61 65 68 69 71
19 22 27 31 34 39 43 45 49 55 69
19 23 26 30 35 38 42 46 50 52 62 66 68 70 71
19 23 26 31 35 38 43 46 51 53 70
19 23 27 30 35 39 42 47 50 54 71
19 23 27 31 35 39 43 47 51 55 63 67 69 70 71
20 22 32 34 44 45 48 49 56 57 60 61 64 65 68 69
21 23 33 35 46 47 50 51 58 59 62 63 66 67 70 71
24 26 36 38 44 46 52 53 56 58 60 62 64 66 68 70
25 27 37 39 45 47 54 55 57 59 61 63 65 67 69 71
28 30 40 42 48 50 52 54 56 59 61 62 65 66 68 71
29 31 41 43 49 51 53 55 57 58 60 63 64 67 69 70
56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71


==> anc/verify/polytopes/C6-72c.txt <==
0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15
0 1 2 3 4 5 6 7 16 17 18 19 20 21 22 23
0 2 4 6 8 9 10 12 24 28 32 36 40 44
0 2 4 6 16 17 18 20 24 28 32 36 40 44
0 2 4 7 8 24 28 33 36 41 45
0 2 4 7 16 24 28 33 36 41 45
0 2 5 6 9 24 29 32 37 40 46
0 2 5 6 17 24 29 32 37 40 46
0 2 5 7 8 9 11 13 24 29 33 37 41 47
0 2 5 7 16 17 19 21 24 29 33 37 41 47
0 3 4 6 10 25 28 32 38 42 44
0 3 4 6 18 25 28 32 38 42 44
0 3 4 7 8 10 11 14 25 28 33 38 43 45
0 3 4 7 16 18 19 22 25 28 33 38 43 45
0 3 5 6 9 10 11 15 25 29 32 39 42 46
0 3 5 6 17 18 19 23 25 29 32 39 42 46
0 3 5 7 11 25 29 33 39 43 47
0 3 5 7 19 25 29 33 39 43 47
0 8 9 10 11 24 25 28 29 32 33
0 16 17 18 19 24 25 28 29 32 33
1 2 4 6 12 26 30 34 36 40 44
1 2 4 6 20 26 30 34 36 40 44
1 2 4 7 8 12 13 14 26 30 35 36 41 45
1 2 4 7 16 20 21 22 26 30 35 36 41 45
1 2 5 6 9 12 13 15 26 31 34 37 40 46
1 2 5 6 17 20 21 23 26 31 34 37 40 46
1 2 5 7 13 26 31 35 37 41 47
1 2 5 7 21 26 31 35 37 41 47
1 3 4 6 10 12 14 15 27 30 34 38 42 44
1 3 4 6 18 20 22 23 27 30 34 38 42 44
1 3 4 7 14 27 30 35 38 43 45
1 3 4 7 22 27 30 35 38 43 45
1 3 5 6 15 27 31 34 39 42 46
1 3 5 6 23 27 31 34 39 42 46
1 3 5 7 11 13 14 15 27 31 35 39 43 47
1 3 5 7 19 21 22 23 27 31 35 39 43 47
1 12 13 14 15 26 27 30 31 34 35
1 20 21 22 23 26 27 30 31 34 35
2 8 9 12 13 24 26 36 37 40 41
2 16 17 20 21 24 26 36 37 40 41
3 10 11 14 15 25 27 38 39 42 43
3 18 19 22 23 25 27 38 39 42 43
4 8 10 12 14 28 30 36 38 44 45
4 16 18 20 22 28 30 36 38 44 45
5 9 11 13 15 29 31 37 39 46 47
5 17 19 21 23 29 31 37 39 46 47
6 9 10 12 15 32 34 40 42 44 46
6 17 18 20 23 32 34 40 42 44 46
7 8 11 13 14 33 35 41 43 45 47
7 16 19 21 22 33 35 41 43 45 47
8 9 10 11 12 13 14 15 48 49 50 51 52 53 54 55
8 9 10 11 24 25 28 29 32 33 48
8 9 10 12 24 28 32 36 40 44 48 50 52 54
8 9 11 13 24 29 33 37 41 47 48 50 53 55
8 9 12 13 24 26 36 37 40 41 50
8 10 11 14 25 28 33 38 43 45 48 51 52 55
8 10 12 14 28 30 36 38 44 45 52
8 11 13 14 33 35 41 43 45 47 55
8 12 13 14 26 30 35 36 41 45 49 50 52 55
8 24 28 33 36 41 45 48 50 52 55
9 10 11 15 25 29 32 39 42 46 48 51 53 54
9 10 12 15 32 34 40 42 44 46 54
9 11 13 15 29 31 37 39 46 47 53
9 12 13 15 26 31 34 37 40 46 49 50 53 54
9 24 29 32 37 40 46 48 50 53 54
10 11 14 15 25 27 38 39 42 43 51
10 12 14 15 27 30 34 38 42 44 49 51 52 54
10 25 28 32 38 42 44 48 51 52 54
11 13 14 15 27 31 35 39 43 47 49 51 53 55
11 25 29 33 39 43 47 48 51 53 55
12 13 14 15 26 27 30 31 34 35 49
12 26 30 34 36 40 44 49 50 52 54
13 26 31 35 37 41 47 49 50 53 55
14 27 30 35 38 43 45 49 51 52 55
15 27 31 34 39 42 46 49 51 53 54
16 17 18 19 20 21 22 23 56 57 58 59 60 61 62 63
16 17 18 19 24 25 28 29 32 33 56
16 17 18 20 24 28 32 36 40 44 56 58 60 62
16 17 19 21 24 29 33 37 41 47 56 58 61 63
16 17 20 21 24 26 36 37 40 41 58
16 18 19 22 25 28 33 38 43 45 56 59 60 63
16 18 20 22 28 30 36 38 44 45 60
16 19 21 22 33 35 41 43 45 47 63
16 20 21 22 26 30 35 36 41 45 57 58 60 63
16 24 28 33 36 41 45 56 58 60 63
17 18 19 23 25 29 32 39 42 46 56 59 61 62
17 18 20 23 32 34 40 42 44 46 62
17 19 21 23 29 31 37 39 46 47 61
17 20 21 23 26 31 34 37 40 46 57 58 61 62
17 24 29 32 37 40 46 56 58 61 62
18 19 22 23 25 27 38 39 42 43 59
18 20 22 23 27 30 34 38 42 44 57 59 60 62
18 25 28 32 38 42 44 56 59 60 62
19 21 22 23 27 31 35 39 43 47 57 59 61 63
19 25 29 33 39 43 47 56 59 61 63
20 21 22 23 26 27 30 31 34 35 57
20 26 30 34 36 40 44 57 58 60 62
21 26 31 35 37 41 47 57 58 61 63
22 27 30 35 38 43 45 57 59 60 63
23 27 31 34 39 42 46 57 59 61 62
24 25 28 29 32 33 48 64 65 66 67
24 25 28 29 32 33 56 64 65 66 67
24 26 36 37 40 41 50 64 65 68 69
24 26 36 37 40 41 58 64 65 68 69
24 28 32 36 40 44 48 50 52 54 64 65 66 68
24 28 32 36 40 44 56 58 60 62 64 65 66 68
24 28 33 36 41 45 48 50 52 55 64
24 28 33 36 41 45 56 58 60 63 64
24 29 32 37 40 46 48 50 53 54 65
24 29 32 37 40 46 56 58 61 62 65
24 29 33 37 41 47 48 50 53 55 64 65 67 69
24 29 33 37 41 47 56 58 61 63 64 65 67 69
25 27 38 39 42 43 51 66 67 70 71
25 27 38 39 42 43 59 66 67 70 71
25 28 32 38 42 44 48 51 52 54 66
25 28 32 38 42 44 56 59 60 62 66
25 28 33 38 43 45 48 51 52 55 64 66 67 70
25 28 33 38 43 45 56 59 60 63 64 66 67 70
25 29 32 39 42 46 48 51 53 54 65 66 67 71
25 29 32 39 42 46 56 59 61 62 65 66 67 71
25 29 33 39 43 47 48 51 53 55 67
25 29 33 39 43 47 56 59 61 63 67
26 27 30 31 34 35 49 68 69 70 71
26 27 30 31 34 35 57 68 69 70 71
26 30 34 36 40 44 49 50 52 54 68
26 30 34 36 40 44 57 58 60 62 68
26 30 35 36 41 45 49 50 52 55 64 68 69 70
26 30 35 36 41 45 57 58 60 63 64 68 69 70
26 31 34 37 40 46 49 50 53 54 65 68 69 71
26 31 34 37 40 46 57 58 61 62 65 68 69 71
26 31 35 37 41 47 49 50 53 55 69
26 31 35 37 41 47 57 58 61 63 69
27 30 34 38 42 44 49 51 52 54 66 68 70 71
27 30 34 38 42 44 57 59 60 62 66 68 70 71
27 30 35 38 43 45 49 51 52 55 70
27 30 35 38 43 45 57 59 60 63 70
27 31 34 39 42 46 49 51 53 54 71
27 31 34 39 42 46 57 59 61 62 71
27 31 35 39 43 47 49 51 53 55 67 69 70 71
27 31 35 39 43 47 57 59 61 63 67 69 70 71
28 30 36 38 44 45 52 64 66 68 70
28 30 36 38 44 45 60 64 66 68 70
29 31 37 39 46 47 53 65 67 69 71
29 31 37 39 46 47 61 65 67 69 71
32 34 40 42 44 46 54 65 66 68 71
32 34 40 42 44 46 62 65 66 68 71
33 35 41 43 45 47 55 64 67 69 70
33 35 41 43 45 47 63 64 67 69 70
48 49 50 51 52 53 54 55 64 65 66 67 68 69 70 71
56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71


==> anc/verify/polytopes/C6-72d.txt <==
0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15
0 1 2 3 4 5 6 7 48 49 50 51 52 53 54 55
0 1 2 3 8 9 10 11 24 25 28 29 32 33 48
0 1 2 4 8 24 28 32 36 40 44 48 50 52 54
0 1 3 5 9 24 29 33 37 41 47 48 50 53 55
0 1 4 5 8 9 12 13 24 26 36 37 40 41 50
0 2 3 6 10 25 28 33 38 43 45 48 51 52 55
0 2 4 6 8 10 12 14 28 30 36 38 44 45 52
0 3 5 6 9 10 12 15 33 35 41 43 45 47 55
0 4 5 6 12 26 30 35 36 41 45 49 50 52 55
0 8 9 10 12 24 28 33 36 41 45
0 24 28 33 36 41 45 48 50 52 55
1 2 3 7 11 25 29 32 39 42 46 48 51 53 54
1 2 4 7 8 11 13 14 32 34 40 42 44 46 54
1 3 5 7 9 11 13 15 29 31 37 39 46 47 53
1 4 5 7 13 26 31 34 37 40 46 49 50 53 54
1 8 9 11 13 24 29 32 37 40 46
1 24 29 32 37 40 46 48 50 53 54
2 3 6 7 10 11 14 15 25 27 38 39 42 43 51
2 4 6 7 14 27 30 34 38 42 44 49 51 52 54
2 8 10 11 14 25 28 32 38 42 44
2 25 28 32 38 42 44 48 51 52 54
3 5 6 7 15 27 31 35 39 43 47 49 51 53 55
3 9 10 11 15 25 29 33 39 43 47
3 25 29 33 39 43 47 48 51 53 55
4 5 6 7 12 13 14 15 26 27 30 31 34 35 49
4 8 12 13 14 26 30 34 36 40 44
4 26 30 34 36 40 44 49 50 52 54
5 9 12 13 15 26 31 35 37 41 47
5 26 31 35 37 41 47 49 50 53 55
6 10 12 14 15 27 30 35 38 43 45
6 27 30 35 38 43 45 49 51 52 55
7 11 13 14 15 27 31 34 39 42 46
7 27 31 34 39 42 46 49 51 53 54
8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23
8 9 10 11 16 17 18 19 24 25 28 29 32 33
8 9 10 12 16 24 28 33 36 41 45
8 9 11 13 17 24 29 32 37 40 46
8 9 12 13 16 17 20 21 24 26 36 37 40 41
8 10 11 14 18 25 28 32 38 42 44
8 10 12 14 16 18 20 22 28 30 36 38 44 45
8 11 13 14 17 18 20 23 32 34 40 42 44 46
8 12 13 14 20 26 30 34 36 40 44
8 16 17 18 20 24 28 32 36 40 44
9 10 11 15 19 25 29 33 39 43 47
9 10 12 15 16 19 21 22 33 35 41 43 45 47
9 11 13 15 17 19 21 23 29 31 37 39 46 47
9 12 13 15 21 26 31 35 37 41 47
9 16 17 19 21 24 29 33 37 41 47
10 11 14 15 18 19 22 23 25 27 38 39 42 43
10 12 14 15 22 27 30 35 38 43 45
10 16 18 19 22 25 28 33 38 43 45
11 13 14 15 23 27 31 34 39 42 46
11 17 18 19 23 25 29 32 39 42 46
12 13 14 15 20 21 22 23 26 27 30 31 34 35
12 16 20 21 22 26 30 35 36 41 45
13 17 20 21 23 26 31 34 37 40 46
14 18 20 22 23 27 30 34 38 42 44
15 19 21 22 23 27 31 35 39 43 47
16 17 18 19 20 21 22 23 64 65 66 67 68 69 70 71
16 17 18 19 24 25 28 29 32 33 64 65 66 67
16 17 18 20 24 28 32 36 40 44 64
16 17 19 21 24 29 33 37 41 47 65
16 17 20 21 24 26 36 37 40 41 64 65 68 69
16 18 19 22 25 28 33 38 43 45 66
16 18 20 22 28 30 36 38 44 45 64 66 68 70
16 19 21 22 33 35 41 43 45 47 65 66 68 71
16 20 21 22 26 30 35 36 41 45 68
16 24 28 33 36 41 45 64 65 66 68
17 18 19 23 25 29 32 39 42 46 67
17 18 20 23 32 34 40 42 44 46 64 67 69 70
17 19 21 23 29 31 37 39 46 47 65 67 69 71
17 20 21 23 26 31 34 37 40 46 69
17 24 29 32 37 40 46 64 65 67 69
18 19 22 23 25 27 38 39 42 43 66 67 70 71
18 20 22 23 27 30 34 38 42 44 70
18 25 28 32 38 42 44 64 66 67 70
19 21 22 23 27 31 35 39 43 47 71
19 25 29 33 39 43 47 65 66 67 71
20 21 22 23 26 27 30 31 34 35 68 69 70 71
20 26 30 34 36 40 44 64 68 69 70
21 26 31 35 37 41 47 65 68 69 71
22 27 30 35 38 43 45 66 68 70 71
23 27 31 34 39 42 46 67 69 70 71
24 25 28 29 32 33 48 56 57 58 59 64 65 66 67
24 26 36 37 40 41 50 56 57 60 61 64 65 68 69
24 28 32 36 40 44 48 50 52 54 56 57 58 60 64
24 28 33 36 41 45 48 50 52 55 56
24 28 33 36 41 45 56 64 65 66 68
24 29 32 37 40 46 48 50 53 54 57
24 29 32 37 40 46 57 64 65 67 69
24 29 33 37 41 47 48 50 53 55 56 57 59 61 65
25 27 38 39 42 43 51 58 59 62 63 66 67 70 71
25 28 32 38 42 44 48 51 52 54 58
25 28 32 38 42 44 58 64 66 67 70
25 28 33 38 43 45 48 51 52 55 56 58 59 62 66
25 29 32 39 42 46 48 51 53 54 57 58 59 63 67
25 29 33 39 43 47 48 51 53 55 59
25 29 33 39 43 47 59 65 66 67 71
26 27 30 31 34 35 49 60 61 62 63 68 69 70 71
26 30 34 36 40 44 49 50 52 54 60
26 30 34 36 40 44 60 64 68 69 70
26 30 35 36 41 45 49 50 52 55 56 60 61 62 68
26 31 34 37 40 46 49 50 53 54 57 60 61 63 69
26 31 35 37 41 47 49 50 53 55 61
26 31 35 37 41 47 61 65 68 69 71
27 30 34 38 42 44 49 51 52 54 58 60 62 63 70
27 30 35 38 43 45 49 51 52 55 62
27 30 35 38 43 45 62 66 68 70 71
27 31 34 39 42 46 49 51 53 54 63
27 31 34 39 42 46 63 67 69 70 71
27 31 35 39 43 47 49 51 53 55 59 61 62 63 71
28 30 36 38 44 45 52 56 58 60 62 64 66 68 70
29 31 37 39 46 47 53 57 59 61 63 65 67 69 71
32 34 40 42 44 46 54 57 58 60 63 64 67 69 70
33 35 41 43 45 47 55 56 59 61 62 65 66 68 71
48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63
56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71


==> anc/verify/polytopes/C7-126b.txt <==
seed 0 1 2 6 7 10 24 25 26 28 32 56 64 65 66 67 72 73 74 75 88 104 105 106 108 112 124
seed 0 1 2 6 7 10 32 40 41 42 44 48 49 50 51 56 80 81 82 83 88 96 97 98 100 112 121
seed 0 1 3 24 64 72 104
seed 0 1 3 40 48 80 96
seed 0 2 4 25 64 72 105
seed 0 2 4 41 48 80 97
seed 0 3 4 8 9 13 24 25 27 29 33 57 64 65 68 69 72 73 76 77 89 104 105 107 109 113 124
seed 0 3 4 8 9 13 33 40 41 43 45 48 49 52 53 57 80 81 84 85 89 96 97 99 101 113 121
seed 0 6 8 24 65 73 104
seed 0 6 8 40 49 81 96
seed 0 7 9 25 65 73 105
seed 0 7 9 41 49 81 97
seed 0 24 25 32 33 72 73
seed 0 24 25 64 65 112 113
seed 0 32 33 40 41 80 81
seed 0 40 41 48 49 88 89
seed 0 48 49 56 57 96 97
seed 0 56 57 64 65 104 105
seed 0 72 73 88 89 104 105
seed 0 80 81 96 97 112 113
seed 1 2 5 26 64 72 106
seed 1 2 5 42 48 80 98
seed 1 3 5 11 14 16 24 26 27 30 34 58 64 66 68 70 72 74 76 78 90 104 106 107 110 114 124
seed 1 3 5 11 14 16 34 40 42 43 46 48 50 52 54 58 80 82 84 86 90 96 98 99 102 114 121
seed 1 6 11 24 66 74 104
seed 1 6 11 40 50 82 96
seed 1 10 14 26 66 74 106
seed 1 10 14 42 50 82 98
seed 1 24 26 32 34 72 74
seed 1 24 26 64 66 112 114
seed 1 32 34 40 42 80 82
seed 1 40 42 48 50 88 90
seed 1 48 50 56 58 96 98
seed 1 56 58 64 66 104 106
seed 1 72 74 88 90 104 106
seed 1 80 82 96 98 112 114
seed 2 4 5 12 15 17 25 26 27 31 35 59 64 67 69 70 72 75 77 78 91 105 106 107 111 115 124
seed 2 4 5 12 15 17 35 41 42 43 47 48 51 53 54 59 80 83 85 86 91 97 98 99 103 115 121
seed 2 7 12 25 67 75 105
seed 2 7 12 41 51 83 97
seed 2 10 15 26 67 75 106
seed 2 10 15 42 51 83 98
seed 2 25 26 32 35 72 75
seed 2 25 26 64 67 112 115
seed 2 32 35 41 42 80 83
seed 2 41 42 48 51 88 91
seed 2 48 51 56 59 97 98
seed 2 56 59 64 67 105 106
seed 2 72 75 88 91 105 106
seed 2 80 83 97 98 112 115
seed 3 4 5 27 64 72 107
seed 3 4 5 43 48 80 99
seed 3 8 11 24 68 76 104
seed 3 8 11 40 52 84 96
seed 3 13 16 27 68 76 107
seed 3 13 16 43 52 84 99
seed 3 24 27 33 34 72 76
seed 3 24 27 64 68 113 114
seed 3 33 34 40 43 80 84
seed 3 40 43 48 52 89 90
seed 3 48 52 57 58 96 99
seed 3 57 58 64 68 104 107
seed 3 72 76 89 90 104 107
seed 3 80 84 96 99 113 114
seed 4 9 12 25 69 77 105
seed 4 9 12 41 53 85 97
seed 4 13 17 27 69 77 107
seed 4 13 17 43 53 85 99
seed 4 25 27 33 35 72 77
seed 4 25 27 64 69 113 115
seed 4 33 35 41 43 80 85
seed 4 41 43 48 53 89 91
seed 4 48 53 57 59 97 99
seed 4 57 59 64 69 105 107
seed 4 72 77 89 91 105 107
seed 4 80 85 97 99 113 115
seed 5 14 15 26 70 78 106
seed 5 14 15 42 54 86 98
seed 5 16 17 27 70 78 107
seed 5 16 17 43 54 86 99
seed 5 26 27 34 35 72 78
seed 5 26 27 64 70 114 115
seed 5 34 35 42 43 80 86
seed 5 42 43 48 54 90 91
seed 5 48 54 58 59 98 99
seed 5 58 59 64 70 106 107
seed 5 72 78 90 91 106 107
seed 5 80 86 98 99 114 115
seed 6 7 18 28 65 73 108
seed 6 7 18 44 49 81 100
seed 6 8 11 18 19 21 24 28 29 30 36 60 65 66 68 71 73 74 76 79 92 104 108 109 110 116 124
seed 6 8 11 18 19 21 36 40 44 45 46 49 50 52 55 60 81 82 84 87 92 96 100 101 102 116 121
seed 6 10 19 28 66 74 108
seed 6 10 19 44 50 82 100
seed 6 24 28 32 36 73 74
seed 6 24 28 65 66 112 116
seed 6 32 36 40 44 81 82
seed 6 40 44 49 50 88 92
seed 6 49 50 56 60 96 100
seed 6 56 60 65 66 104 108
seed 6 73 74 88 92 104 108
seed 6 81 82 96 100 112 116
seed 7 9 12 18 20 22 25 28 29 31 37 61 65 67 69 71 73 75 77 79 93 105 108 109 111 117 124
seed 7 9 12 18 20 22 37 41 44 45 47 49 51 53 55 61 81 83 85 87 93 97 100 101 103 117 121
seed 7 10 20 28 67 75 108
seed 7 10 20 44 51 83 100
seed 7 25 28 32 37 73 75
seed 7 25 28 65 67 112 117
seed 7 32 37 41 44 81 83
seed 7 41 44 49 51 88 93
seed 7 49 51 56 61 97 100
seed 7 56 61 65 67 105 108
seed 7 73 75 88 93 105 108
seed 7 81 83 97 100 112 117
seed 8 9 18 29 65 73 109
seed 8 9 18 45 49 81 101
seed 8 13 21 29 68 76 109
seed 8 13 21 45 52 84 101
seed 8 24 29 33 36 73 76
seed 8 24 29 65 68 113 116
seed 8 33 36 40 45 81 84
seed 8 40 45 49 52 89 92
seed 8 49 52 57 60 96 101
seed 8 57 60 65 68 104 109
seed 8 73 76 89 92 104 109
seed 8 81 84 96 101 113 116
seed 9 13 22 29 69 77 109
seed 9 13 22 45 53 85 101
seed 9 25 29 33 37 73 77
seed 9 25 29 65 69 113 117
seed 9 33 37 41 45 81 85
seed 9 41 45 49 53 89 93
seed 9 49 53 57 61 97 101
seed 9 57 61 65 69 105 109
seed 9 73 77 89 93 105 109
seed 9 81 85 97 101 113 117
seed 10 14 15 19 20 23 26 28 30 31 38 62 66 67 70 71 74 75 78 79 94 106 108 110 111 118 124
seed 10 14 15 19 20 23 38 42 44 46 47 50 51 54 55 62 82 83 86 87 94 98 100 102 103 118 121
seed 10 26 28 32 38 74 75
seed 10 26 28 66 67 112 118
seed 10 32 38 42 44 82 83
seed 10 42 44 50 51 88 94
seed 10 50 51 56 62 98 100
seed 10 56 62 66 67 106 108
seed 10 74 75 88 94 106 108
seed 10 82 83 98 100 112 118
seed 11 14 19 30 66 74 110
seed 11 14 19 46 50 82 102
seed 11 16 21 30 68 76 110
seed 11 16 21 46 52 84 102
seed 11 24 30 34 36 74 76
seed 11 24 30 66 68 114 116
seed 11 34 36 40 46 82 84
seed 11 40 46 50 52 90 92
seed 11 50 52 58 60 96 102
seed 11 58 60 66 68 104 110
seed 11 74 76 90 92 104 110
seed 11 82 84 96 102 114 116
seed 12 15 20 31 67 75 111
seed 12 15 20 47 51 83 103
seed 12 17 22 31 69 77 111
seed 12 17 22 47 53 85 103
seed 12 25 31 35 37 75 77
seed 12 25 31 67 69 115 117
seed 12 35 37 41 47 83 85
seed 12 41 47 51 53 91 93
seed 12 51 53 59 61 97 103
seed 12 59 61 67 69 105 111
seed 12 75 77 91 93 105 111
seed 12 83 85 97 103 115 117
seed 13 16 17 21 22 23 27 29 30 31 39 63 68 69 70 71 76 77 78 79 95 107 109 110 111 119 124
seed 13 16 17 21 22 23 39 43 45 46 47 52 53 54 55 63 84 85 86 87 95 99 101 102 103 119 121
seed 13 27 29 33 39 76 77
seed 13 27 29 68 69 113 119
seed 13 33 39 43 45 84 85
seed 13 43 45 52 53 89 95
seed 13 52 53 57 63 99 101
seed 13 57 63 68 69 107 109
seed 13 76 77 89 95 107 109
seed 13 84 85 99 101 113 119
seed 14 16 23 30 70 78 110
seed 14 16 23 46 54 86 102
seed 14 26 30 34 38 74 78
seed 14 26 30 66 70 114 118
seed 14 34 38 42 46 82 86
seed 14 42 46 50 54 90 94
seed 14 50 54 58 62 98 102
seed 14 58 62 66 70 106 110
seed 14 74 78 90 94 106 110
seed 14 82 86 98 102 114 118
seed 15 17 23 31 70 78 111
seed 15 17 23 47 54 86 103
seed 15 26 31 35 38 75 78
seed 15 26 31 67 70 115 118
seed 15 35 38 42 47 83 86
seed 15 42 47 51 54 91 94
seed 15 51 54 59 62 98 103
seed 15 59 62 67 70 106 111
seed 15 75 78 91 94 106 111
seed 15 83 86 98 103 115 118
seed 16 27 30 34 39 76 78
seed 16 27 30 68 70 114 119
seed 16 34 39 43 46 84 86
seed 16 43 46 52 54 90 95
seed 16 52 54 58 63 99 102
seed 16 58 63 68 70 107 110
seed 16 76 78 90 95 107 110
seed 16 84 86 99 102 114 119
seed 17 27 31 35 39 77 78
seed 17 27 31 69 70 115 119
seed 17 35 39 43 47 85 86
seed 17 43 47 53 54 91 95
seed 17 53 54 59 63 99 103
seed 17 59 63 69 70 107 111
seed 17 77 78 91 95 107 111
seed 17 85 86 99 103 115 119
seed 18 19 20 28 71 79 108
seed 18 19 20 44 55 87 100
seed 18 21 22 29 71 79 109
seed 18 21 22 45 55 87 101
seed 18 28 29 36 37 73 79
seed 18 28 29 65 71 116 117
seed 18 36 37 44 45 81 87
seed 18 44 45 49 55 92 93
seed 18 49 55 60 61 100 101
seed 18 60 61 65 71 108 109
seed 18 73 79 92 93 108 109
seed 18 81 87 100 101 116 117
seed 19 21 23 30 71 79 110
seed 19 21 23 46 55 87 102
seed 19 28 30 36 38 74 79
seed 19 28 30 66 71 116 118
seed 19 36 38 44 46 82 87
seed 19 44 46 50 55 92 94
seed 19 50 55 60 62 100 102
seed 19 60 62 66 71 108 110
seed 19 74 79 92 94 108 110
seed 19 82 87 100 102 116 118
seed 20 22 23 31 71 79 111
seed 20 22 23 47 55 87 103
seed 20 28 31 37 38 75 79
seed 20 28 31 67 71 117 118
seed 20 37 38 44 47 83 87
seed 20 44 47 51 55 93 94
seed 20 51 55 61 62 100 103
seed 20 61 62 67 71 108 111
seed 20 75 79 93 94 108 111
seed 20 83 87 100 103 117 118
seed 21 29 30 36 39 76 79
seed 21 29 30 68 71 116 119
seed 21 36 39 45 46 84 87
seed 21 45 46 52 55 92 95
seed 21 52 55 60 63 101 102
seed 21 60 63 68 71 109 110
seed 21 76 79 92 95 109 110
seed 21 84 87 101 102 116 119
seed 22 29 31 37 39 77 79
seed 22 29 31 69 71 117 119
seed 22 37 39 45 47 85 87
seed 22 45 47 53 55 93 95
seed 22 53 55 61 63 101 103
seed 22 61 63 69 71 109 111
seed 22 77 79 93 95 109 111
seed 22 85 87 101 103 117 119
seed 23 30 31 38 39 78 79
seed 23 30 31 70 71 118 119
seed 23 38 39 46 47 86 87
seed 23 46 47 54 55 94 95
seed 23 54 55 62 63 102 103
seed 23 62 63 70 71 110 111
seed 23 78 79 94 95 110 111
seed 23 86 87 102 103 118 119
seed 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 72 73 74 75 76 77 78 79 120 124 125
seed 24 25 26 27 28 29 30 31 64 65 66 67 68 69 70 71 112 113 114 115 116 117 118 119 120 122 124
seed 24 25 26 27 64 72 124
seed 24 25 26 28 32 112 120
seed 24 25 27 29 33 113 120
seed 24 25 28 29 65 73 124
seed 24 26 27 30 34 114 120
seed 24 26 28 30 66 74 124
seed 24 27 29 30 68 76 124
seed 24 28 29 30 36 116 120
seed 24 64 65 66 68 104 124
seed 24 72 73 74 76 104 124
seed 25 26 27 31 35 115 120
seed 25 26 28 31 67 75 124
seed 25 27 29 31 69 77 124
seed 25 28 29 31 37 117 120
seed 25 64 65 67 69 105 124
seed 25 72 73 75 77 105 124
seed 26 27 30 31 70 78 124
seed 26 28 30 31 38 118 120
seed 26 64 66 67 70 106 124
seed 26 72 74 75 78 106 124
seed 27 29 30 31 39 119 120
seed 27 64 68 69 70 107 124
seed 27 72 76 77 78 107 124
seed 28 29 30 31 71 79 124
seed 28 65 66 67 71 108 124
seed 28 73 74 75 79 108 124
seed 29 65 68 69 71 109 124
seed 29 73 76 77 79 109 124
seed 30 66 68 70 71 110 124
seed 30 74 76 78 79 110 124
seed 31 67 69 70 71 111 124
seed 31 75 77 78 79 111 124
seed 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 80 81 82 83 84 85 86 87 120 121 125
seed 32 40 41 42 44 88 125
seed 32 72 73 74 75 88 125
seed 32 80 81 82 83 112 120
seed 33 40 41 43 45 89 125
seed 33 72 73 76 77 89 125
seed 33 80 81 84 85 113 120
seed 34 40 42 43 46 90 125
seed 34 72 74 76 78 90 125
seed 34 80 82 84 86 114 120
seed 35 41 42 43 47 91 125
seed 35 72 75 77 78 91 125
seed 35 80 83 85 86 115 120
seed 36 40 44 45 46 92 125
seed 36 73 74 76 79 92 125
seed 36 81 82 84 87 116 120
seed 37 41 44 45 47 93 125
seed 37 73 75 77 79 93 125
seed 37 81 83 85 87 117 120
seed 38 42 44 46 47 94 125
seed 38 74 75 78 79 94 125
seed 38 82 83 86 87 118 120
seed 39 43 45 46 47 95 125
seed 39 76 77 78 79 95 125
seed 39 84 85 86 87 119 120
seed 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 88 89 90 91 92 93 94 95 121 123 125
seed 40 41 42 43 48 80 121
seed 40 41 44 45 49 81 121
seed 40 42 44 46 50 82 121
seed 40 43 45 46 52 84 121
seed 40 48 49 50 52 96 121
seed 40 80 81 82 84 96 121
seed 41 42 44 47 51 83 121
seed 41 43 45 47 53 85 121
seed 41 48 49 51 53 97 121
seed 41 80 81 83 85 97 121
seed 42 43 46 47 54 86 121
seed 42 48 50 51 54 98 121
seed 42 80 82 83 86 98 121
seed 43 48 52 53 54 99 121
seed 43 80 84 85 86 99 121
seed 44 45 46 47 55 87 121
seed 44 49 50 51 55 100 121
seed 44 81 82 83 87 100 121
seed 45 49 52 53 55 101 121
seed 45 81 84 85 87 101 121
seed 46 50 52 54 55 102 121
seed 46 82 84 86 87 102 121
seed 47 51 53 54 55 103 121
seed 47 83 85 86 87 103 121
seed 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 96 97 98 99 100 101 102 103 121 122 123
seed 48 49 50 51 56 88 123
seed 48 49 52 53 57 89 123
seed 48 50 52 54 58 90 123
seed 48 51 53 54 59 91 123
seed 48 80 96 97 98 99 121
seed 49 50 52 55 60 92 123
seed 49 51 53 55 61 93 123
seed 49 81 96 97 100 101 121
seed 50 51 54 55 62 94 123
seed 50 82 96 98 100 102 121
seed 51 83 97 98 100 103 121
seed 52 53 54 55 63 95 123
seed 52 84 96 99 101 102 121
seed 53 85 97 99 101 103 121
seed 54 86 98 99 102 103 121
seed 55 87 100 101 102 103 121
seed 56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 104 105 106 107 108 109 110 111 122 123 124
seed 56 64 65 66 67 112 122
seed 56 88 104 105 106 108 123
seed 56 96 97 98 100 112 122
seed 57 64 65 68 69 113 122
seed 57 89 104 105 107 109 123
seed 57 96 97 99 101 113 122
seed 58 64 66 68 70 114 122
seed 58 90 104 106 107 110 123
seed 58 96 98 99 102 114 122
seed 59 64 67 69 70 115 122
seed 59 91 105 106 107 111 123
seed 59 97 98 99 103 115 122
seed 60 65 66 68 71 116 122
seed 60 92 104 108 109 110 123
seed 60 96 100 101 102 116 122
seed 61 65 67 69 71 117 122
seed 61 93 105 108 109 111 123
seed 61 97 100 101 103 117 122
seed 62 66 67 70 71 118 122
seed 62 94 106 108 110 111 123
seed 62 98 100 102 103 118 122
seed 63 68 69 70 71 119 122
seed 63 95 107 109 110 111 123
seed 63 99 101 102 103 119 122
seed 64 72 104 105 106 107 124
seed 65 73 104 105 108 109 124
seed 66 74 104 106 108 110 124
seed 67 75 105 106 108 111 124
seed 68 76 104 107 109 110 124
seed 69 77 105 107 109 111 124
seed 70 78 106 107 110 111 124
seed 71 79 108 109 110 111 124
seed 72 73 74 75 76 77 78 79 88 89 90 91 92 93 94 95 104 105 106 107 108 109 110 111 123 124 125
seed 80 81 82 83 84 85 86 87 96 97 98 99 100 101 102 103 112 113 114 115 116 117 118 119 120 121 122
fill 0 2 4 7 9 12 25 32 33 35 37 112 113 115 117 120
fill 2 7 10 12 15 20 56 59 61 62 67 112 115 117 118 122
fill 0 6 7 8 9 18 32 33 36 37 73 88 89 92 93 125
fill 1 2 5 10 14 15 56 58 59 62 88 90 91 94 106 123
fill 18 19 20 21 22 23 55 60 61 62 63 92 93 94 95 123
fill 2 7 10 12 15 20 51 56 59 61 62 88 91 93 94 123
fill 8 9 13 18 21 22 57 60 61 63 89 92 93 95 109 123
fill 12 15 17 20 22 23 59 61 62 63 91 93 94 95 111 123
fill 6 7 10 18 19 20 56 60 61 62 100 112 116 117 118 122
fill 11 14 16 19 21 23 34 36 38 39 46 90 92 94 95 125
fill 2 7 10 12 15 20 32 35 37 38 75 88 91 93 94 125
fill 1 6 10 11 14 19 50 56 58 60 62 88 90 92 94 123
fill 0 2 4 7 9 12 56 57 59 61 88 89 91 93 105 123
fill 0 2 4 7 9 12 32 33 35 37 41 88 89 91 93 125
fill 11 14 16 19 21 23 58 60 62 63 90 92 94 95 110 123
fill 0 6 7 8 9 18 49 56 57 60 61 88 89 92 93 123
fill 6 7 10 18 19 20 32 36 37 38 44 88 92 93 94 125
fill 8 9 13 18 21 22 29 33 36 37 39 113 116 117 119 120
fill 4 9 12 13 17 22 33 35 37 39 77 89 91 93 95 125
fill 12 15 17 20 22 23 35 37 38 39 47 91 93 94 95 125
fill 3 8 11 13 16 21 57 58 60 63 68 113 114 116 119 122
fill 4 9 12 13 17 22 53 57 59 61 63 89 91 93 95 123
fill 4 9 12 13 17 22 33 35 37 39 85 113 115 117 119 120
fill 18 19 20 21 22 23 60 61 62 63 71 116 117 118 119 122
fill 18 19 20 21 22 23 36 37 38 39 79 92 93 94 95 125
fill 0 2 4 7 9 12 56 57 59 61 97 112 113 115 117 122
fill 4 9 12 13 17 22 57 59 61 63 69 113 115 117 119 122
fill 3 4 5 13 16 17 57 58 59 63 99 113 114 115 119 122
fill 2 7 10 12 15 20 32 35 37 38 83 112 115 117 118 120
fill 11 14 16 19 21 23 30 34 36 38 39 114 116 118 119 120
fill 0 1 3 6 8 11 56 57 58 60 96 112 113 114 116 122
fill 1 6 10 11 14 19 32 34 36 38 82 112 114 116 118 120
fill 6 7 10 18 19 20 56 60 61 62 88 92 93 94 108 123
fill 0 6 7 8 9 18 56 57 60 61 65 112 113 116 117 122
fill 3 8 11 13 16 21 33 34 36 39 76 89 90 92 95 125
fill 0 1 2 3 4 5 32 33 34 35 72 88 89 90 91 125
fill 0 1 2 3 4 5 32 33 34 35 80 112 113 114 115 120
fill 0 1 3 6 8 11 24 32 33 34 36 112 113 114 116 120
fill 5 14 15 16 17 23 58 59 62 63 70 114 115 118 119 122
fill 3 8 11 13 16 21 33 34 36 39 84 113 114 116 119 120
fill 1 2 5 10 14 15 32 34 35 38 42 88 90 91 94 125
fill 8 9 13 18 21 22 33 36 37 39 45 89 92 93 95 125
fill 3 4 5 13 16 17 57 58 59 63 89 90 91 95 107 123
fill 0 1 3 6 8 11 32 33 34 36 40 88 89 90 92 125
fill 5 14 15 16 17 23 54 58 59 62 63 90 91 94 95 123
fill 12 15 17 20 22 23 31 35 37 38 39 115 117 118 119 120
fill 3 4 5 13 16 17 33 34 35 39 43 89 90 91 95 125
fill 1 2 5 10 14 15 26 32 34 35 38 112 114 115 118 120
fill 1 2 5 10 14 15 56 58 59 62 98 112 114 115 118 122
fill 0 1 2 3 4 5 48 56 57 58 59 88 89 90 91 123
fill 6 7 10 18 19 20 28 32 36 37 38 112 116 117 118 120
fill 12 15 17 20 22 23 59 61 62 63 103 115 117 118 119 122
fill 0 1 3 6 8 11 56 57 58 60 88 89 90 92 104 123
fill 1 6 10 11 14 19 32 34 36 38 74 88 90 92 94 125
fill 5 14 15 16 17 23 34 35 38 39 78 90 91 94 95 125
fill 18 19 20 21 22 23 36 37 38 39 87 116 117 118 119 120
fill 11 14 16 19 21 23 58 60 62 63 102 114 116 118 119 122
fill 8 9 13 18 21 22 57 60 61 63 101 113 116 117 119 122
fill 0 6 7 8 9 18 32 33 36 37 81 112 113 116 117 120
fill 3 8 11 13 16 21 52 57 58 60 63 89 90 92 95 123
fill 5 14 15 16 17 23 34 35 38 39 86 114 115 118 119 120
fill 0 1 2 3 4 5 56 57 58 59 64 112 113 114 115 122
fill 3 4 5 13 16 17 27 33 34 35 39 113 114 115 119 120
fill 1 6 10 11 14 19 56 58 60 62 66 112 114 116 118 122
fill 1 2 5 10 14 15 26 56 58 59 62 64 66 67 70 106 112 114 115 118 122
fill 0 1 3 6 8 11 40 48 49 50 52 56 57 58 60 88 89 90 92 96 123
fill 8 9 13 18 21 22 29 33 36 37 39 73 76 77 79 89 92 93 95 109 125
fill 3 4 5 13 16 17 33 34 35 39 43 80 84 85 86 99 113 114 115 119 120
fill 3 4 5 13 16 17 43 48 52 53 54 57 58 59 63 89 90 91 95 99 123
fill 4 9 12 13 17 22 57 59 61 63 69 77 89 91 93 95 105 107 109 111 123
fill 11 14 16 19 21 23 30 34 36 38 39 74 76 78 79 90 92 94 95 110 125
fill 8 9 13 18 21 22 33 36 37 39 45 81 84 85 87 101 113 116 117 119 120
fill 6 7 10 18 19 20 28 32 36 37 38 73 74 75 79 88 92 93 94 108 125
fill 3 8 11 13 16 21 33 34 36 39 40 43 45 46 52 84 89 90 92 95 125
fill 12 15 17 20 22 23 31 59 61 62 63 67 69 70 71 111 115 117 118 119 122
fill 5 14 15 16 17 23 26 27 30 31 34 35 38 39 70 78 114 115 118 119 120
fill 1 6 10 11 14 19 50 56 58 60 62 82 96 98 100 102 112 114 116 118 122
fill 2 7 10 12 15 20 56 59 61 62 67 75 88 91 93 94 105 106 108 111 123
fill 0 1 3 6 8 11 32 33 34 36 40 80 81 82 84 96 112 113 114 116 120
fill 1 6 10 11 14 19 56 58 60 62 66 74 88 90 92 94 104 106 108 110 123
fill 4 9 12 13 17 22 25 27 29 31 33 35 37 39 69 77 113 115 117 119 120
fill 4 9 12 13 17 22 33 35 37 39 41 43 45 47 53 85 89 91 93 95 125
fill 12 15 17 20 22 23 35 37 38 39 47 83 85 86 87 103 115 117 118 119 120
fill 3 4 5 13 16 17 27 33 34 35 39 72 76 77 78 89 90 91 95 107 125
fill 8 9 13 18 21 22 45 49 52 53 55 57 60 61 63 89 92 93 95 101 123
fill 6 7 10 18 19 20 28 56 60 61 62 65 66 67 71 108 112 116 117 118 122
fill 0 1 2 3 4 5 24 25 26 27 32 33 34 35 64 72 112 113 114 115 120
fill 3 8 11 13 16 21 24 27 29 30 33 34 36 39 68 76 113 114 116 119 120
fill 11 14 16 19 21 23 46 50 52 54 55 58 60 62 63 90 92 94 95 102 123
fill 0 1 2 3 4 5 48 56 57 58 59 80 96 97 98 99 112 113 114 115 122
fill 0 2 4 7 9 12 32 33 35 37 41 80 81 83 85 97 112 113 115 117 120
fill 0 6 7 8 9 18 56 57 60 61 65 73 88 89 92 93 104 105 108 109 123
fill 18 19 20 21 22 23 55 60 61 62 63 87 100 101 102 103 116 117 118 119 122
fill 6 7 10 18 19 20 44 49 50 51 55 56 60 61 62 88 92 93 94 100 123
fill 18 19 20 21 22 23 36 37 38 39 44 45 46 47 55 87 92 93 94 95 125
fill 0 6 7 8 9 18 49 56 57 60 61 81 96 97 100 101 112 113 116 117 122
fill 18 19 20 21 22 23 60 61 62 63 71 79 92 93 94 95 108 109 110 111 123
fill 11 14 16 19 21 23 30 58 60 62 63 66 68 70 71 110 114 116 118 119 122
fill 12 15 17 20 22 23 47 51 53 54 55 59 61 62 63 91 93 94 95 103 123
fill 6 7 10 18 19 20 32 36 37 38 44 81 82 83 87 100 112 116 117 118 120
fill 3 4 5 13 16 17 27 57 58 59 63 64 68 69 70 107 113 114 115 119 122
fill 12 15 17 20 22 23 31 35 37 38 39 75 77 78 79 91 93 94 95 111 125
fill 1 2 5 10 14 15 32 34 35 38 42 80 82 83 86 98 112 114 115 118 120
fill 5 14 15 16 17 23 58 59 62 63 70 78 90 91 94 95 106 107 110 111 123
fill 3 8 11 13 16 21 57 58 60 63 68 76 89 90 92 95 104 107 109 110 123
fill 4 9 12 13 17 22 53 57 59 61 63 85 97 99 101 103 113 115 117 119 122
fill 5 14 15 16 17 23 34 35 38 39 42 43 46 47 54 86 90 91 94 95 125
fill 0 2 4 7 9 12 25 32 33 35 37 72 73 75 77 88 89 91 93 105 125
fill 8 9 13 18 21 22 29 57 60 61 63 65 68 69 71 109 113 116 117 119 122
fill 0 1 2 3 4 5 32 33 34 35 40 41 42 43 48 80 88 89 90 91 125
fill 2 7 10 12 15 20 51 56 59 61 62 83 97 98 100 103 112 115 117 118 122
fill 5 14 15 16 17 23 54 58 59 62 63 86 98 99 102 103 114 115 118 119 122
fill 1 6 10 11 14 19 24 26 28 30 32 34 36 38 66 74 112 114 116 118 120
fill 0 6 7 8 9 18 24 25 28 29 32 33 36 37 65 73 112 113 116 117 120
fill 1 2 5 10 14 15 26 32 34 35 38 72 74 75 78 88 90 91 94 106 125
fill 2 7 10 12 15 20 32 35 37 38 41 42 44 47 51 83 88 91 93 94 125
fill 0 1 3 6 8 11 24 32 33 34 36 72 73 74 76 88 89 90 92 104 125
fill 18 19 20 21 22 23 28 29 30 31 36 37 38 39 71 79 116 117 118 119 120
fill 0 2 4 7 9 12 41 48 49 51 53 56 57 59 61 88 89 91 93 97 123
fill 2 7 10 12 15 20 25 26 28 31 32 35 37 38 67 75 112 115 117 118 120
fill 0 1 2 3 4 5 56 57 58 59 64 72 88 89 90 91 104 105 106 107 123
fill 1 6 10 11 14 19 32 34 36 38 40 42 44 46 50 82 88 90 92 94 125
fill 0 1 3 6 8 11 24 56 57 58 60 64 65 66 68 104 112 113 114 116 122
fill 0 6 7 8 9 18 32 33 36 37 40 41 44 45 49 81 88 89 92 93 125
fill 1 2 5 10 14 15 42 48 50 51 54 56 58 59 62 88 90 91 94 98 123
fill 3 8 11 13 16 21 52 57 58 60 63 84 96 99 101 102 113 114 116 119 122
fill 0 2 4 7 9 12 25 56 57 59 61 64 65 67 69 105 112 113 115 117 122
fill 11 14 16 19 21 23 34 36 38 39 46 82 84 86 87 102 114 116 118 119 120


==> anc/verify/polytopes/C7-126c.txt <==
0 1 2 3 4 5 24 32 33 34 35 40 41 42 43 48 72
0 1 2 3 4 5 24 32 33 34 35 40 41 42 43 48 80
0 1 2 3 4 5 24 48 56 57 58 59 64 65 66 67 72 88 89 90 91 104 105 106 107 125
0 1 2 3 4 5 24 48 56 57 58 59 64 65 66 67 80 96 97 98 99 112 113 114 115 122
0 1 2 6 7 10 24 25 26 27 32 56 64 65 66 68 104
0 1 2 6 7 10 24 25 26 27 32 56 64 65 66 68 112
0 1 2 6 7 10 32 40 41 42 44 48 49 50 51 56 72 73 74 75 88 89 90 92 104 124
0 1 2 6 7 10 32 40 41 42 44 48 49 50 51 56 80 81 82 83 96 97 98 100 112 121
0 1 2 24 32 72 104
0 1 2 24 32 80 112
0 1 3 6 8 11 24 25 26 28 32 33 34 36 40 64 72 73 74 76 88 104 105 106 108 123
0 1 3 6 8 11 24 25 26 28 32 33 34 36 40 64 80 81 82 84 96 112 113 114 116 120
0 1 3 6 8 11 40 48 49 50 52 56 57 58 60 64 88
0 1 3 6 8 11 40 48 49 50 52 56 57 58 60 64 96
0 1 3 40 48 72 88
0 1 3 40 48 80 96
0 1 6 56 64 88 104
0 1 6 56 64 96 112
0 2 4 7 9 12 24 25 27 29 32 33 35 37 41 65 72 73 75 77 89 104 105 107 109 123
0 2 4 7 9 12 24 25 27 29 32 33 35 37 41 65 80 81 83 85 97 112 113 115 117 120
0 2 4 7 9 12 41 48 49 51 53 56 57 59 61 65 89
0 2 4 7 9 12 41 48 49 51 53 56 57 59 61 65 97
0 2 4 41 48 72 89
0 2 4 41 48 80 97
0 2 7 56 65 89 104
0 2 7 56 65 97 112
0 3 4 8 9 13 24 25 28 29 33 57 64 65 67 69 105
0 3 4 8 9 13 24 25 28 29 33 57 64 65 67 69 113
0 3 4 8 9 13 33 40 41 43 45 48 49 52 53 57 72 73 76 77 88 89 91 93 105 124
0 3 4 8 9 13 33 40 41 43 45 48 49 52 53 57 80 81 84 85 96 97 99 101 113 121
0 3 4 24 33 72 105
0 3 4 24 33 80 113
0 3 8 57 64 88 105
0 3 8 57 64 96 113
0 4 9 57 65 89 105
0 4 9 57 65 97 113
0 6 7 8 9 18 25 32 33 36 37 40 41 44 45 49 73
0 6 7 8 9 18 25 32 33 36 37 40 41 44 45 49 81
0 6 7 8 9 18 25 49 56 57 60 61 64 65 68 69 73 88 89 92 93 104 105 108 109 125
0 6 7 8 9 18 25 49 56 57 60 61 64 65 68 69 81 96 97 100 101 112 113 116 117 122
0 6 7 25 32 73 104
0 6 7 25 32 81 112
0 6 8 40 49 73 88
0 6 8 40 49 81 96
0 7 9 41 49 73 89
0 7 9 41 49 81 97
0 8 9 25 33 73 105
0 8 9 25 33 81 113
0 24 25 64 65 104 105
0 24 25 64 65 112 113
0 32 33 40 41 72 73
0 32 33 40 41 80 81
0 48 49 56 57 88 89
0 48 49 56 57 96 97
0 72 73 88 89 104 105
0 80 81 96 97 112 113
1 2 5 10 14 15 24 26 27 30 32 34 35 38 42 66 72 74 75 78 90 104 106 107 110 123
1 2 5 10 14 15 24 26 27 30 32 34 35 38 42 66 80 82 83 86 98 112 114 115 118 120
1 2 5 10 14 15 42 48 50 51 54 56 58 59 62 66 90
1 2 5 10 14 15 42 48 50 51 54 56 58 59 62 66 98
1 2 5 42 48 72 90
1 2 5 42 48 80 98
1 2 10 56 66 90 104
1 2 10 56 66 98 112
1 3 5 11 14 16 24 26 28 30 34 58 64 66 67 70 106
1 3 5 11 14 16 24 26 28 30 34 58 64 66 67 70 114
1 3 5 11 14 16 34 40 42 43 46 48 50 52 54 58 72 74 76 78 88 90 91 94 106 124
1 3 5 11 14 16 34 40 42 43 46 48 50 52 54 58 80 82 84 86 96 98 99 102 114 121
1 3 5 24 34 72 106
1 3 5 24 34 80 114
1 3 11 58 64 88 106
1 3 11 58 64 96 114
1 5 14 58 66 90 106
1 5 14 58 66 98 114
1 6 10 11 14 19 26 32 34 36 38 40 42 44 46 50 74
1 6 10 11 14 19 26 32 34 36 38 40 42 44 46 50 82
1 6 10 11 14 19 26 50 56 58 60 62 64 66 68 70 74 88 90 92 94 104 106 108 110 125
1 6 10 11 14 19 26 50 56 58 60 62 64 66 68 70 82 96 98 100 102 112 114 116 118 122
1 6 10 26 32 74 104
1 6 10 26 32 82 112
1 6 11 40 50 74 88
1 6 11 40 50 82 96
1 10 14 42 50 74 90
1 10 14 42 50 82 98
1 11 14 26 34 74 106
1 11 14 26 34 82 114
1 24 26 64 66 104 106
1 24 26 64 66 112 114
1 32 34 40 42 72 74
1 32 34 40 42 80 82
1 48 50 56 58 88 90
1 48 50 56 58 96 98
1 72 74 88 90 104 106
1 80 82 96 98 112 114
2 4 5 12 15 17 24 27 29 30 35 59 65 66 67 71 107
2 4 5 12 15 17 24 27 29 30 35 59 65 66 67 71 115
2 4 5 12 15 17 35 41 42 43 47 48 51 53 54 59 72 75 77 78 89 90 91 95 107 124
2 4 5 12 15 17 35 41 42 43 47 48 51 53 54 59 80 83 85 86 97 98 99 103 115 121
2 4 5 24 35 72 107
2 4 5 24 35 80 115
2 4 12 59 65 89 107
2 4 12 59 65 97 115
2 5 15 59 66 90 107
2 5 15 59 66 98 115
2 7 10 12 15 20 27 32 35 37 38 41 42 44 47 51 75
2 7 10 12 15 20 27 32 35 37 38 41 42 44 47 51 83
2 7 10 12 15 20 27 51 56 59 61 62 65 66 68 71 75 89 90 92 95 104 107 109 110 125
2 7 10 12 15 20 27 51 56 59 61 62 65 66 68 71 83 97 98 100 103 112 115 117 118 122
2 7 10 27 32 75 104
2 7 10 27 32 83 112
2 7 12 41 51 75 89
2 7 12 41 51 83 97
2 10 15 42 51 75 90
2 10 15 42 51 83 98
2 12 15 27 35 75 107
2 12 15 27 35 83 115
2 24 27 65 66 104 107
2 24 27 65 66 112 115
2 32 35 41 42 72 75
2 32 35 41 42 80 83
2 48 51 56 59 89 90
2 48 51 56 59 97 98
2 72 75 89 90 104 107
2 80 83 97 98 112 115
3 4 5 13 16 17 24 28 29 30 33 34 35 39 43 67 72 76 77 78 91 105 106 107 111 123
3 4 5 13 16 17 24 28 29 30 33 34 35 39 43 67 80 84 85 86 99 113 114 115 119 120
3 4 5 13 16 17 43 48 52 53 54 57 58 59 63 67 91
3 4 5 13 16 17 43 48 52 53 54 57 58 59 63 67 99
3 4 5 43 48 72 91
3 4 5 43 48 80 99
3 4 13 57 67 91 105
3 4 13 57 67 99 113
3 5 16 58 67 91 106
3 5 16 58 67 99 114
3 8 11 13 16 21 28 33 34 36 39 40 43 45 46 52 76
3 8 11 13 16 21 28 33 34 36 39 40 43 45 46 52 84
3 8 11 13 16 21 28 52 57 58 60 63 64 67 69 70 76 88 91 93 94 105 106 108 111 125
3 8 11 13 16 21 28 52 57 58 60 63 64 67 69 70 84 96 99 101 102 113 114 116 119 122
3 8 11 40 52 76 88
3 8 11 40 52 84 96
3 8 13 28 33 76 105
3 8 13 28 33 84 113
3 11 16 28 34 76 106
3 11 16 28 34 84 114
3 13 16 43 52 76 91
3 13 16 43 52 84 99
3 24 28 64 67 105 106
3 24 28 64 67 113 114
3 33 34 40 43 72 76
3 33 34 40 43 80 84
3 48 52 57 58 88 91
3 48 52 57 58 96 99
3 72 76 88 91 105 106
3 80 84 96 99 113 114
4 5 17 59 67 91 107
4 5 17 59 67 99 115
4 9 12 13 17 22 29 33 35 37 39 41 43 45 47 53 77
4 9 12 13 17 22 29 33 35 37 39 41 43 45 47 53 85
4 9 12 13 17 22 29 53 57 59 61 63 65 67 69 71 77 89 91 93 95 105 107 109 111 125
4 9 12 13 17 22 29 53 57 59 61 63 65 67 69 71 85 97 99 101 103 113 115 117 119 122
4 9 12 41 53 77 89
4 9 12 41 53 85 97
4 9 13 29 33 77 105
4 9 13 29 33 85 113
4 12 17 29 35 77 107
4 12 17 29 35 85 115
4 13 17 43 53 77 91
4 13 17 43 53 85 99
4 24 29 65 67 105 107
4 24 29 65 67 113 115
4 33 35 41 43 72 77
4 33 35 41 43 80 85
4 48 53 57 59 89 91
4 48 53 57 59 97 99
4 72 77 89 91 105 107
4 80 85 97 99 113 115
5 14 15 16 17 23 30 34 35 38 39 42 43 46 47 54 78
5 14 15 16 17 23 30 34 35 38 39 42 43 46 47 54 86
5 14 15 16 17 23 30 54 58 59 62 63 66 67 70 71 78 90 91 94 95 106 107 110 111 125
5 14 15 16 17 23 30 54 58 59 62 63 66 67 70 71 86 98 99 102 103 114 115 118 119 122
5 14 15 42 54 78 90
5 14 15 42 54 86 98
5 14 16 30 34 78 106
5 14 16 30 34 86 114
5 15 17 30 35 78 107
5 15 17 30 35 86 115
5 16 17 43 54 78 91
5 16 17 43 54 86 99
5 24 30 66 67 106 107
5 24 30 66 67 114 115
5 34 35 42 43 72 78
5 34 35 42 43 80 86
5 48 54 58 59 90 91
5 48 54 58 59 98 99
5 72 78 90 91 106 107
5 80 86 98 99 114 115
6 7 10 18 19 20 25 26 27 31 32 36 37 38 44 68 73 74 75 79 92 104 108 109 110 123
6 7 10 18 19 20 25 26 27 31 32 36 37 38 44 68 81 82 83 87 100 112 116 117 118 120
6 7 10 18 19 20 44 49 50 51 55 56 60 61 62 68 92
6 7 10 18 19 20 44 49 50 51 55 56 60 61 62 68 100
6 7 10 56 68 92 104
6 7 10 56 68 100 112
6 7 18 44 49 73 92
6 7 18 44 49 81 100
6 8 11 18 19 21 25 26 28 31 36 60 64 68 69 70 108
6 8 11 18 19 21 25 26 28 31 36 60 64 68 69 70 116
6 8 11 18 19 21 36 40 44 45 46 49 50 52 55 60 73 74 76 79 88 92 93 94 108 124
6 8 11 18 19 21 36 40 44 45 46 49 50 52 55 60 81 82 84 87 96 100 101 102 116 121
6 8 11 60 64 88 108
6 8 11 60 64 96 116
6 8 18 25 36 73 108
6 8 18 25 36 81 116
6 10 19 44 50 74 92
6 10 19 44 50 82 100
6 11 19 26 36 74 108
6 11 19 26 36 82 116
6 18 19 60 68 92 108
6 18 19 60 68 100 116
6 25 26 64 68 104 108
6 25 26 64 68 112 116
6 32 36 40 44 73 74
6 32 36 40 44 81 82
6 49 50 56 60 88 92
6 49 50 56 60 96 100
6 73 74 88 92 104 108
6 81 82 96 100 112 116
7 9 12 18 20 22 25 27 29 31 37 61 65 68 69 71 109
7 9 12 18 20 22 25 27 29 31 37 61 65 68 69 71 117
7 9 12 18 20 22 37 41 44 45 47 49 51 53 55 61 73 75 77 79 89 92 93 95 109 124
7 9 12 18 20 22 37 41 44 45 47 49 51 53 55 61 81 83 85 87 97 100 101 103 117 121
7 9 12 61 65 89 109
7 9 12 61 65 97 117
7 9 18 25 37 73 109
7 9 18 25 37 81 117
7 10 20 44 51 75 92
7 10 20 44 51 83 100
7 12 20 27 37 75 109
7 12 20 27 37 83 117
7 18 20 61 68 92 109
7 18 20 61 68 100 117
7 25 27 65 68 104 109
7 25 27 65 68 112 117
7 32 37 41 44 73 75
7 32 37 41 44 81 83
7 49 51 56 61 89 92
7 49 51 56 61 97 100
7 73 75 89 92 104 109
7 81 83 97 100 112 117
8 9 13 18 21 22 25 28 29 31 33 36 37 39 45 69 73 76 77 79 93 105 108 109 111 123
8 9 13 18 21 22 25 28 29 31 33 36 37 39 45 69 81 84 85 87 101 113 116 117 119 120
8 9 13 18 21 22 45 49 52 53 55 57 60 61 63 69 93
8 9 13 18 21 22 45 49 52 53 55 57 60 61 63 69 101
8 9 13 57 69 93 105
8 9 13 57 69 101 113
8 9 18 45 49 73 93
8 9 18 45 49 81 101
8 11 21 28 36 76 108
8 11 21 28 36 84 116
8 13 21 45 52 76 93
8 13 21 45 52 84 101
8 18 21 60 69 93 108
8 18 21 60 69 101 116
8 25 28 64 69 105 108
8 25 28 64 69 113 116
8 33 36 40 45 73 76
8 33 36 40 45 81 84
8 49 52 57 60 88 93
8 49 52 57 60 96 101
8 73 76 88 93 105 108
8 81 84 96 101 113 116
9 12 22 29 37 77 109
9 12 22 29 37 85 117
9 13 22 45 53 77 93
9 13 22 45 53 85 101
9 18 22 61 69 93 109
9 18 22 61 69 101 117
9 25 29 65 69 105 109
9 25 29 65 69 113 117
9 33 37 41 45 73 77
9 33 37 41 45 81 85
9 49 53 57 61 89 93
9 49 53 57 61 97 101
9 73 77 89 93 105 109
9 81 85 97 101 113 117
10 14 15 19 20 23 26 27 30 31 38 62 66 68 70 71 110
10 14 15 19 20 23 26 27 30 31 38 62 66 68 70 71 118
10 14 15 19 20 23 38 42 44 46 47 50 51 54 55 62 74 75 78 79 90 92 94 95 110 124
10 14 15 19 20 23 38 42 44 46 47 50 51 54 55 62 82 83 86 87 98 100 102 103 118 121
10 14 15 62 66 90 110
10 14 15 62 66 98 118
10 14 19 26 38 74 110
10 14 19 26 38 82 118
10 15 20 27 38 75 110
10 15 20 27 38 83 118
10 19 20 62 68 92 110
10 19 20 62 68 100 118
10 26 27 66 68 104 110
10 26 27 66 68 112 118
10 32 38 42 44 74 75
10 32 38 42 44 82 83
10 50 51 56 62 90 92
10 50 51 56 62 98 100
10 74 75 90 92 104 110
10 82 83 98 100 112 118
11 14 16 19 21 23 26 28 30 31 34 36 38 39 46 70 74 76 78 79 94 106 108 110 111 123
11 14 16 19 21 23 26 28 30 31 34 36 38 39 46 70 82 84 86 87 102 114 116 118 119 120
11 14 16 19 21 23 46 50 52 54 55 58 60 62 63 70 94
11 14 16 19 21 23 46 50 52 54 55 58 60 62 63 70 102
11 14 16 58 70 94 106
11 14 16 58 70 102 114
11 14 19 46 50 74 94
11 14 19 46 50 82 102
11 16 21 46 52 76 94
11 16 21 46 52 84 102
11 19 21 60 70 94 108
11 19 21 60 70 102 116
11 26 28 64 70 106 108
11 26 28 64 70 114 116
11 34 36 40 46 74 76
11 34 36 40 46 82 84
11 50 52 58 60 88 94
11 50 52 58 60 96 102
11 74 76 88 94 106 108
11 82 84 96 102 114 116
12 15 17 20 22 23 27 29 30 31 35 37 38 39 47 71 75 77 78 79 95 107 109 110 111 123
12 15 17 20 22 23 27 29 30 31 35 37 38 39 47 71 83 85 86 87 103 115 117 118 119 120
12 15 17 20 22 23 47 51 53 54 55 59 61 62 63 71 95
12 15 17 20 22 23 47 51 53 54 55 59 61 62 63 71 103
12 15 17 59 71 95 107
12 15 17 59 71 103 115
12 15 20 47 51 75 95
12 15 20 47 51 83 103
12 17 22 47 53 77 95
12 17 22 47 53 85 103
12 20 22 61 71 95 109
12 20 22 61 71 103 117
12 27 29 65 71 107 109
12 27 29 65 71 115 117
12 35 37 41 47 75 77
12 35 37 41 47 83 85
12 51 53 59 61 89 95
12 51 53 59 61 97 103
12 75 77 89 95 107 109
12 83 85 97 103 115 117
13 16 17 21 22 23 28 29 30 31 39 63 67 69 70 71 111
13 16 17 21 22 23 28 29 30 31 39 63 67 69 70 71 119
13 16 17 21 22 23 39 43 45 46 47 52 53 54 55 63 76 77 78 79 91 93 94 95 111 124
13 16 17 21 22 23 39 43 45 46 47 52 53 54 55 63 84 85 86 87 99 101 102 103 119 121
13 16 17 63 67 91 111
13 16 17 63 67 99 119
13 16 21 28 39 76 111
13 16 21 28 39 84 119
13 17 22 29 39 77 111
13 17 22 29 39 85 119
13 21 22 63 69 93 111
13 21 22 63 69 101 119
13 28 29 67 69 105 111
13 28 29 67 69 113 119
13 33 39 43 45 76 77
13 33 39 43 45 84 85
13 52 53 57 63 91 93
13 52 53 57 63 99 101
13 76 77 91 93 105 111
13 84 85 99 101 113 119
14 15 23 30 38 78 110
14 15 23 30 38 86 118
14 16 23 46 54 78 94
14 16 23 46 54 86 102
14 19 23 62 70 94 110
14 19 23 62 70 102 118
14 26 30 66 70 106 110
14 26 30 66 70 114 118
14 34 38 42 46 74 78
14 34 38 42 46 82 86
14 50 54 58 62 90 94
14 50 54 58 62 98 102
14 74 78 90 94 106 110
14 82 86 98 102 114 118
15 17 23 47 54 78 95
15 17 23 47 54 86 103
15 20 23 62 71 95 110
15 20 23 62 71 103 118
15 27 30 66 71 107 110
15 27 30 66 71 115 118
15 35 38 42 47 75 78
15 35 38 42 47 83 86
15 51 54 59 62 90 95
15 51 54 59 62 98 103
15 75 78 90 95 107 110
15 83 86 98 103 115 118
16 17 23 30 39 78 111
16 17 23 30 39 86 119
16 21 23 63 70 94 111
16 21 23 63 70 102 119
16 28 30 67 70 106 111
16 28 30 67 70 114 119
16 34 39 43 46 76 78
16 34 39 43 46 84 86
16 52 54 58 63 91 94
16 52 54 58 63 99 102
16 76 78 91 94 106 111
16 84 86 99 102 114 119
17 22 23 63 71 95 111
17 22 23 63 71 103 119
17 29 30 67 71 107 111
17 29 30 67 71 115 119
17 35 39 43 47 77 78
17 35 39 43 47 85 86
17 53 54 59 63 91 95
17 53 54 59 63 99 103
17 77 78 91 95 107 111
17 85 86 99 103 115 119
18 19 20 21 22 23 31 36 37 38 39 44 45 46 47 55 79
18 19 20 21 22 23 31 36 37 38 39 44 45 46 47 55 87
18 19 20 21 22 23 31 55 60 61 62 63 68 69 70 71 79 92 93 94 95 108 109 110 111 125
18 19 20 21 22 23 31 55 60 61 62 63 68 69 70 71 87 100 101 102 103 116 117 118 119 122
18 19 20 44 55 79 92
18 19 20 44 55 87 100
18 19 21 31 36 79 108
18 19 21 31 36 87 116
18 20 22 31 37 79 109
18 20 22 31 37 87 117
18 21 22 45 55 79 93
18 21 22 45 55 87 101
18 25 31 68 69 108 109
18 25 31 68 69 116 117
18 36 37 44 45 73 79
18 36 37 44 45 81 87
18 49 55 60 61 92 93
18 49 55 60 61 100 101
18 73 79 92 93 108 109
18 81 87 100 101 116 117
19 20 23 31 38 79 110
19 20 23 31 38 87 118
19 21 23 46 55 79 94
19 21 23 46 55 87 102
19 26 31 68 70 108 110
19 26 31 68 70 116 118
19 36 38 44 46 74 79
19 36 38 44 46 82 87
19 50 55 60 62 92 94
19 50 55 60 62 100 102
19 74 79 92 94 108 110
19 82 87 100 102 116 118
20 22 23 47 55 79 95
20 22 23 47 55 87 103
20 27 31 68 71 109 110
20 27 31 68 71 117 118
20 37 38 44 47 75 79
20 37 38 44 47 83 87
20 51 55 61 62 92 95
20 51 55 61 62 100 103
20 75 79 92 95 109 110
20 83 87 100 103 117 118
21 22 23 31 39 79 111
21 22 23 31 39 87 119
21 28 31 69 70 108 111
21 28 31 69 70 116 119
21 36 39 45 46 76 79
21 36 39 45 46 84 87
21 52 55 60 63 93 94
21 52 55 60 63 101 102
21 76 79 93 94 108 111
21 84 87 101 102 116 119
22 29 31 69 71 109 111
22 29 31 69 71 117 119
22 37 39 45 47 77 79
22 37 39 45 47 85 87
22 53 55 61 63 93 95
22 53 55 61 63 101 103
22 77 79 93 95 109 111
22 85 87 101 103 117 119
23 30 31 70 71 110 111
23 30 31 70 71 118 119
23 38 39 46 47 78 79
23 38 39 46 47 86 87
23 54 55 62 63 94 95
23 54 55 62 63 102 103
23 78 79 94 95 110 111
23 86 87 102 103 118 119
24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 120
24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 123
24 25 26 27 28 29 30 31 64 65 66 67 68 69 70 71 104 105 106 107 108 109 110 111 123 125
24 25 26 27 28 29 30 31 64 65 66 67 68 69 70 71 112 113 114 115 116 117 118 119 120 122
24 25 26 27 32 104 123
24 25 26 27 32 112 120
24 25 28 29 33 105 123
24 25 28 29 33 113 120
24 26 28 30 34 106 123
24 26 28 30 34 114 120
24 27 29 30 35 107 123
24 27 29 30 35 115 120
24 32 33 34 35 72 123
24 32 33 34 35 80 120
24 72 104 105 106 107 123
24 80 112 113 114 115 120
25 26 28 31 36 108 123
25 26 28 31 36 116 120
25 27 29 31 37 109 123
25 27 29 31 37 117 120
25 32 33 36 37 73 123
25 32 33 36 37 81 120
25 73 104 105 108 109 123
25 81 112 113 116 117 120
26 27 30 31 38 110 123
26 27 30 31 38 118 120
26 32 34 36 38 74 123
26 32 34 36 38 82 120
26 74 104 106 108 110 123
26 82 112 114 116 118 120
27 32 35 37 38 75 123
27 32 35 37 38 83 120
27 75 104 107 109 110 123
27 83 112 115 117 118 120
28 29 30 31 39 111 123
28 29 30 31 39 119 120
28 33 34 36 39 76 123
28 33 34 36 39 84 120
28 76 105 106 108 111 123
28 84 113 114 116 119 120
29 33 35 37 39 77 123
29 33 35 37 39 85 120
29 77 105 107 109 111 123
29 85 113 115 117 119 120
30 34 35 38 39 78 123
30 34 35 38 39 86 120
30 78 106 107 110 111 123
30 86 114 115 118 119 120
31 36 37 38 39 79 123
31 36 37 38 39 87 120
31 79 108 109 110 111 123
31 87 116 117 118 119 120
32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 72 73 74 75 76 77 78 79 123 124
32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 80 81 82 83 84 85 86 87 120 121
32 72 73 74 75 104 123
32 80 81 82 83 112 120
33 72 73 76 77 105 123
33 80 81 84 85 113 120
34 72 74 76 78 106 123
34 80 82 84 86 114 120
35 72 75 77 78 107 123
35 80 83 85 86 115 120
36 73 74 76 79 108 123
36 81 82 84 87 116 120
37 73 75 77 79 109 123
37 81 83 85 87 117 120
38 74 75 78 79 110 123
38 82 83 86 87 118 120
39 76 77 78 79 111 123
39 84 85 86 87 119 120
40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 121
40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 124
40 41 42 43 48 72 124
40 41 42 43 48 80 121
40 41 44 45 49 73 124
40 41 44 45 49 81 121
40 42 44 46 50 74 124
40 42 44 46 50 82 121
40 43 45 46 52 76 124
40 43 45 46 52 84 121
40 48 49 50 52 88 124
40 48 49 50 52 96 121
40 72 73 74 76 88 124
40 80 81 82 84 96 121
41 42 44 47 51 75 124
41 42 44 47 51 83 121
41 43 45 47 53 77 124
41 43 45 47 53 85 121
41 48 49 51 53 89 124
41 48 49 51 53 97 121
41 72 73 75 77 89 124
41 80 81 83 85 97 121
42 43 46 47 54 78 124
42 43 46 47 54 86 121
42 48 50 51 54 90 124
42 48 50 51 54 98 121
42 72 74 75 78 90 124
42 80 82 83 86 98 121
43 48 52 53 54 91 124
43 48 52 53 54 99 121
43 72 76 77 78 91 124
43 80 84 85 86 99 121
44 45 46 47 55 79 124
44 45 46 47 55 87 121
44 49 50 51 55 92 124
44 49 50 51 55 100 121
44 73 74 75 79 92 124
44 81 82 83 87 100 121
45 49 52 53 55 93 124
45 49 52 53 55 101 121
45 73 76 77 79 93 124
45 81 84 85 87 101 121
46 50 52 54 55 94 124
46 50 52 54 55 102 121
46 74 76 78 79 94 124
46 82 84 86 87 102 121
47 51 53 54 55 95 124
47 51 53 54 55 103 121
47 75 77 78 79 95 124
47 83 85 86 87 103 121
48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 88 89 90 91 92 93 94 95 124 125
48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 96 97 98 99 100 101 102 103 121 122
48 72 88 89 90 91 124
48 80 96 97 98 99 121
49 73 88 89 92 93 124
49 81 96 97 100 101 121
50 74 88 90 92 94 124
50 82 96 98 100 102 121
51 75 89 90 92 95 124
51 83 97 98 100 103 121
52 76 88 91 93 94 124
52 84 96 99 101 102 121
53 77 89 91 93 95 124
53 85 97 99 101 103 121
54 78 90 91 94 95 124
54 86 98 99 102 103 121
55 79 92 93 94 95 124
55 87 100 101 102 103 121
56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 122
56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 125
56 57 58 60 64 88 125
56 57 58 60 64 96 122
56 57 59 61 65 89 125
56 57 59 61 65 97 122
56 58 59 62 66 90 125
56 58 59 62 66 98 122
56 60 61 62 68 92 125
56 60 61 62 68 100 122
56 64 65 66 68 104 125
56 64 65 66 68 112 122
56 88 89 90 92 104 125
56 96 97 98 100 112 122
57 58 59 63 67 91 125
57 58 59 63 67 99 122
57 60 61 63 69 93 125
57 60 61 63 69 101 122
57 64 65 67 69 105 125
57 64 65 67 69 113 122
57 88 89 91 93 105 125
57 96 97 99 101 113 122
58 60 62 63 70 94 125
58 60 62 63 70 102 122
58 64 66 67 70 106 125
58 64 66 67 70 114 122
58 88 90 91 94 106 125
58 96 98 99 102 114 122
59 61 62 63 71 95 125
59 61 62 63 71 103 122
59 65 66 67 71 107 125
59 65 66 67 71 115 122
59 89 90 91 95 107 125
59 97 98 99 103 115 122
60 64 68 69 70 108 125
60 64 68 69 70 116 122
60 88 92 93 94 108 125
60 96 100 101 102 116 122
61 65 68 69 71 109 125
61 65 68 69 71 117 122
61 89 92 93 95 109 125
61 97 100 101 103 117 122
62 66 68 70 71 110 125
62 66 68 70 71 118 122
62 90 92 94 95 110 125
62 98 100 102 103 118 122
63 67 69 70 71 111 125
63 67 69 70 71 119 122
63 91 93 94 95 111 125
63 99 101 102 103 119 122
64 88 104 105 106 108 125
64 96 112 113 114 116 122
65 89 104 105 107 109 125
65 97 112 113 115 117 122
66 90 104 106 107 110 125
66 98 112 114 115 118 122
67 91 105 106 107 111 125
67 99 113 114 115 119 122
68 92 104 108 109 110 125
68 100 112 116 117 118 122
69 93 105 108 109 111 125
69 101 113 116 117 119 122
70 94 106 108 110 111 125
70 102 114 116 118 119 122
71 95 107 109 110 111 125
71 103 115 117 118 119 122
72 73 74 75 76 77 78 79 88 89 90 91 92 93 94 95 104 105 106 107 108 109 110 111 123 124 125
80 81 82 83 84 85 86 87 96 97 98 99 100 101 102 103 112 113 114 115 116 117 118 119 120 121 122


==> anc/verify/polytopes/C7-126d.txt <==
0 1 2 3 4 5 24 25 26 27 32 33 34 35 64 104 105 106 107 123
0 1 2 3 4 5 24 25 26 27 32 33 34 35 64 112 113 114 115 120
0 1 2 3 4 5 32 33 34 35 40 41 42 43 48 72
0 1 2 3 4 5 32 33 34 35 40 41 42 43 48 80
0 1 2 3 4 5 32 33 34 35 72 104 105 106 107 123
0 1 2 3 4 5 32 33 34 35 80 112 113 114 115 120
0 1 2 3 4 5 48 56 57 58 59 72 88 89 90 91 104 105 106 107 125
0 1 2 3 4 5 48 56 57 58 59 80 96 97 98 99 112 113 114 115 122
0 1 2 3 4 5 56 57 58 59 64 104 105 106 107 125
0 1 2 3 4 5 56 57 58 59 64 112 113 114 115 122
0 1 2 6 7 10 24 25 26 28 32 56 64 65 66 67 104
0 1 2 6 7 10 24 25 26 28 32 56 64 65 66 67 112
0 1 2 6 7 10 32 40 41 42 44 48 49 50 51 56 72 73 74 75 88 89 90 92 104 124
0 1 2 6 7 10 32 40 41 42 44 48 49 50 51 56 80 81 82 83 96 97 98 100 112 121
0 1 3 6 8 11 24 32 33 34 36 104 105 106 108 123
0 1 3 6 8 11 24 32 33 34 36 112 113 114 116 120
0 1 3 6 8 11 24 56 57 58 60 64 65 66 68 104 105 106 108 125
0 1 3 6 8 11 24 56 57 58 60 64 65 66 68 112 113 114 116 122
0 1 3 6 8 11 32 33 34 36 40 72 73 74 76 88 104 105 106 108 123
0 1 3 6 8 11 32 33 34 36 40 80 81 82 84 96 112 113 114 116 120
0 1 3 6 8 11 40 48 49 50 52 56 57 58 60 88
0 1 3 6 8 11 40 48 49 50 52 56 57 58 60 96
0 1 3 6 8 11 56 57 58 60 88 104 105 106 108 125
0 1 3 6 8 11 56 57 58 60 96 112 113 114 116 122
0 1 3 40 48 72 88
0 1 3 40 48 80 96
0 2 4 7 9 12 25 32 33 35 37 104 105 107 109 123
0 2 4 7 9 12 25 32 33 35 37 112 113 115 117 120
0 2 4 7 9 12 25 56 57 59 61 64 65 67 69 104 105 107 109 125
0 2 4 7 9 12 25 56 57 59 61 64 65 67 69 112 113 115 117 122
0 2 4 7 9 12 32 33 35 37 41 72 73 75 77 89 104 105 107 109 123
0 2 4 7 9 12 32 33 35 37 41 80 81 83 85 97 112 113 115 117 120
0 2 4 7 9 12 41 48 49 51 53 56 57 59 61 89
0 2 4 7 9 12 41 48 49 51 53 56 57 59 61 97
0 2 4 7 9 12 56 57 59 61 89 104 105 107 109 125
0 2 4 7 9 12 56 57 59 61 97 112 113 115 117 122
0 2 4 41 48 72 89
0 2 4 41 48 80 97
0 3 4 8 9 13 24 25 27 29 33 57 64 65 68 69 105
0 3 4 8 9 13 24 25 27 29 33 57 64 65 68 69 113
0 3 4 8 9 13 33 40 41 43 45 48 49 52 53 57 72 73 76 77 88 89 91 93 105 124
0 3 4 8 9 13 33 40 41 43 45 48 49 52 53 57 80 81 84 85 96 97 99 101 113 121
0 6 7 8 9 18 24 25 28 29 32 33 36 37 65 104 105 108 109 123
0 6 7 8 9 18 24 25 28 29 32 33 36 37 65 112 113 116 117 120
0 6 7 8 9 18 32 33 36 37 40 41 44 45 49 73
0 6 7 8 9 18 32 33 36 37 40 41 44 45 49 81
0 6 7 8 9 18 32 33 36 37 73 104 105 108 109 123
0 6 7 8 9 18 32 33 36 37 81 112 113 116 117 120
0 6 7 8 9 18 49 56 57 60 61 73 88 89 92 93 104 105 108 109 125
0 6 7 8 9 18 49 56 57 60 61 81 96 97 100 101 112 113 116 117 122
0 6 7 8 9 18 56 57 60 61 65 104 105 108 109 125
0 6 7 8 9 18 56 57 60 61 65 112 113 116 117 122
0 6 8 40 49 73 88
0 6 8 40 49 81 96
0 7 9 41 49 73 89
0 7 9 41 49 81 97
0 24 25 64 65 104 105
0 24 25 64 65 112 113
0 32 33 40 41 72 73
0 32 33 40 41 80 81
0 48 49 56 57 88 89
0 48 49 56 57 96 97
0 72 73 88 89 104 105
0 80 81 96 97 112 113
1 2 5 10 14 15 26 32 34 35 38 104 106 107 110 123
1 2 5 10 14 15 26 32 34 35 38 112 114 115 118 120
1 2 5 10 14 15 26 56 58 59 62 64 66 67 70 104 106 107 110 125
1 2 5 10 14 15 26 56 58 59 62 64 66 67 70 112 114 115 118 122
1 2 5 10 14 15 32 34 35 38 42 72 74 75 78 90 104 106 107 110 123
1 2 5 10 14 15 32 34 35 38 42 80 82 83 86 98 112 114 115 118 120
1 2 5 10 14 15 42 48 50 51 54 56 58 59 62 90
1 2 5 10 14 15 42 48 50 51 54 56 58 59 62 98
1 2 5 10 14 15 56 58 59 62 90 104 106 107 110 125
1 2 5 10 14 15 56 58 59 62 98 112 114 115 118 122
1 2 5 42 48 72 90
1 2 5 42 48 80 98
1 3 5 11 14 16 24 26 27 30 34 58 64 66 68 70 106
1 3 5 11 14 16 24 26 27 30 34 58 64 66 68 70 114
1 3 5 11 14 16 34 40 42 43 46 48 50 52 54 58 72 74 76 78 88 90 91 94 106 124
1 3 5 11 14 16 34 40 42 43 46 48 50 52 54 58 80 82 84 86 96 98 99 102 114 121
1 6 10 11 14 19 24 26 28 30 32 34 36 38 66 104 106 108 110 123
1 6 10 11 14 19 24 26 28 30 32 34 36 38 66 112 114 116 118 120
1 6 10 11 14 19 32 34 36 38 40 42 44 46 50 74
1 6 10 11 14 19 32 34 36 38 40 42 44 46 50 82
1 6 10 11 14 19 32 34 36 38 74 104 106 108 110 123
1 6 10 11 14 19 32 34 36 38 82 112 114 116 118 120
1 6 10 11 14 19 50 56 58 60 62 74 88 90 92 94 104 106 108 110 125
1 6 10 11 14 19 50 56 58 60 62 82 96 98 100 102 112 114 116 118 122
1 6 10 11 14 19 56 58 60 62 66 104 106 108 110 125
1 6 10 11 14 19 56 58 60 62 66 112 114 116 118 122
1 6 11 40 50 74 88
1 6 11 40 50 82 96
1 10 14 42 50 74 90
1 10 14 42 50 82 98
1 24 26 64 66 104 106
1 24 26 64 66 112 114
1 32 34 40 42 72 74
1 32 34 40 42 80 82
1 48 50 56 58 88 90
1 48 50 56 58 96 98
1 72 74 88 90 104 106
1 80 82 96 98 112 114
2 4 5 12 15 17 25 26 27 31 35 59 64 67 69 70 107
2 4 5 12 15 17 25 26 27 31 35 59 64 67 69 70 115
2 4 5 12 15 17 35 41 42 43 47 48 51 53 54 59 72 75 77 78 89 90 91 95 107 124
2 4 5 12 15 17 35 41 42 43 47 48 51 53 54 59 80 83 85 86 97 98 99 103 115 121
2 7 10 12 15 20 25 26 28 31 32 35 37 38 67 104 107 109 110 123
2 7 10 12 15 20 25 26 28 31 32 35 37 38 67 112 115 117 118 120
2 7 10 12 15 20 32 35 37 38 41 42 44 47 51 75
2 7 10 12 15 20 32 35 37 38 41 42 44 47 51 83
2 7 10 12 15 20 32 35 37 38 75 104 107 109 110 123
2 7 10 12 15 20 32 35 37 38 83 112 115 117 118 120
2 7 10 12 15 20 51 56 59 61 62 75 89 90 92 95 104 107 109 110 125
2 7 10 12 15 20 51 56 59 61 62 83 97 98 100 103 112 115 117 118 122
2 7 10 12 15 20 56 59 61 62 67 104 107 109 110 125
2 7 10 12 15 20 56 59 61 62 67 112 115 117 118 122
2 7 12 41 51 75 89
2 7 12 41 51 83 97
2 10 15 42 51 75 90
2 10 15 42 51 83 98
2 25 26 64 67 104 107
2 25 26 64 67 112 115
2 32 35 41 42 72 75
2 32 35 41 42 80 83
2 48 51 56 59 89 90
2 48 51 56 59 97 98
2 72 75 89 90 104 107
2 80 83 97 98 112 115
3 4 5 13 16 17 27 33 34 35 39 105 106 107 111 123
3 4 5 13 16 17 27 33 34 35 39 113 114 115 119 120
3 4 5 13 16 17 27 57 58 59 63 64 68 69 70 105 106 107 111 125
3 4 5 13 16 17 27 57 58 59 63 64 68 69 70 113 114 115 119 122
3 4 5 13 16 17 33 34 35 39 43 72 76 77 78 91 105 106 107 111 123
3 4 5 13 16 17 33 34 35 39 43 80 84 85 86 99 113 114 115 119 120
3 4 5 13 16 17 43 48 52 53 54 57 58 59 63 91
3 4 5 13 16 17 43 48 52 53 54 57 58 59 63 99
3 4 5 13 16 17 57 58 59 63 91 105 106 107 111 125
3 4 5 13 16 17 57 58 59 63 99 113 114 115 119 122
3 4 5 43 48 72 91
3 4 5 43 48 80 99
3 8 11 13 16 21 24 27 29 30 33 34 36 39 68 105 106 108 111 123
3 8 11 13 16 21 24 27 29 30 33 34 36 39 68 113 114 116 119 120
3 8 11 13 16 21 33 34 36 39 40 43 45 46 52 76
3 8 11 13 16 21 33 34 36 39 40 43 45 46 52 84
3 8 11 13 16 21 33 34 36 39 76 105 106 108 111 123
3 8 11 13 16 21 33 34 36 39 84 113 114 116 119 120
3 8 11 13 16 21 52 57 58 60 63 76 88 91 93 94 105 106 108 111 125
3 8 11 13 16 21 52 57 58 60 63 84 96 99 101 102 113 114 116 119 122
3 8 11 13 16 21 57 58 60 63 68 105 106 108 111 125
3 8 11 13 16 21 57 58 60 63 68 113 114 116 119 122
3 8 11 40 52 76 88
3 8 11 40 52 84 96
3 13 16 43 52 76 91
3 13 16 43 52 84 99
3 24 27 64 68 105 106
3 24 27 64 68 113 114
3 33 34 40 43 72 76
3 33 34 40 43 80 84
3 48 52 57 58 88 91
3 48 52 57 58 96 99
3 72 76 88 91 105 106
3 80 84 96 99 113 114
4 9 12 13 17 22 25 27 29 31 33 35 37 39 69 105 107 109 111 123
4 9 12 13 17 22 25 27 29 31 33 35 37 39 69 113 115 117 119 120
4 9 12 13 17 22 33 35 37 39 41 43 45 47 53 77
4 9 12 13 17 22 33 35 37 39 41 43 45 47 53 85
4 9 12 13 17 22 33 35 37 39 77 105 107 109 111 123
4 9 12 13 17 22 33 35 37 39 85 113 115 117 119 120
4 9 12 13 17 22 53 57 59 61 63 77 89 91 93 95 105 107 109 111 125
4 9 12 13 17 22 53 57 59 61 63 85 97 99 101 103 113 115 117 119 122
4 9 12 13 17 22 57 59 61 63 69 105 107 109 111 125
4 9 12 13 17 22 57 59 61 63 69 113 115 117 119 122
4 9 12 41 53 77 89
4 9 12 41 53 85 97
4 13 17 43 53 77 91
4 13 17 43 53 85 99
4 25 27 64 69 105 107
4 25 27 64 69 113 115
4 33 35 41 43 72 77
4 33 35 41 43 80 85
4 48 53 57 59 89 91
4 48 53 57 59 97 99
4 72 77 89 91 105 107
4 80 85 97 99 113 115
5 14 15 16 17 23 26 27 30 31 34 35 38 39 70 106 107 110 111 123
5 14 15 16 17 23 26 27 30 31 34 35 38 39 70 114 115 118 119 120
5 14 15 16 17 23 34 35 38 39 42 43 46 47 54 78
5 14 15 16 17 23 34 35 38 39 42 43 46 47 54 86
5 14 15 16 17 23 34 35 38 39 78 106 107 110 111 123
5 14 15 16 17 23 34 35 38 39 86 114 115 118 119 120
5 14 15 16 17 23 54 58 59 62 63 78 90 91 94 95 106 107 110 111 125
5 14 15 16 17 23 54 58 59 62 63 86 98 99 102 103 114 115 118 119 122
5 14 15 16 17 23 58 59 62 63 70 106 107 110 111 125
5 14 15 16 17 23 58 59 62 63 70 114 115 118 119 122
5 14 15 42 54 78 90
5 14 15 42 54 86 98
5 16 17 43 54 78 91
5 16 17 43 54 86 99
5 26 27 64 70 106 107
5 26 27 64 70 114 115
5 34 35 42 43 72 78
5 34 35 42 43 80 86
5 48 54 58 59 90 91
5 48 54 58 59 98 99
5 72 78 90 91 106 107
5 80 86 98 99 114 115
6 7 10 18 19 20 28 32 36 37 38 104 108 109 110 123
6 7 10 18 19 20 28 32 36 37 38 112 116 117 118 120
6 7 10 18 19 20 28 56 60 61 62 65 66 67 71 104 108 109 110 125
6 7 10 18 19 20 28 56 60 61 62 65 66 67 71 112 116 117 118 122
6 7 10 18 19 20 32 36 37 38 44 73 74 75 79 92 104 108 109 110 123
6 7 10 18 19 20 32 36 37 38 44 81 82 83 87 100 112 116 117 118 120
6 7 10 18 19 20 44 49 50 51 55 56 60 61 62 92
6 7 10 18 19 20 44 49 50 51 55 56 60 61 62 100
6 7 10 18 19 20 56 60 61 62 92 104 108 109 110 125
6 7 10 18 19 20 56 60 61 62 100 112 116 117 118 122
6 7 18 44 49 73 92
6 7 18 44 49 81 100
6 8 11 18 19 21 24 28 29 30 36 60 65 66 68 71 108
6 8 11 18 19 21 24 28 29 30 36 60 65 66 68 71 116
6 8 11 18 19 21 36 40 44 45 46 49 50 52 55 60 73 74 76 79 88 92 93 94 108 124
6 8 11 18 19 21 36 40 44 45 46 49 50 52 55 60 81 82 84 87 96 100 101 102 116 121
6 10 19 44 50 74 92
6 10 19 44 50 82 100
6 24 28 65 66 104 108
6 24 28 65 66 112 116
6 32 36 40 44 73 74
6 32 36 40 44 81 82
6 49 50 56 60 88 92
6 49 50 56 60 96 100
6 73 74 88 92 104 108
6 81 82 96 100 112 116
7 9 12 18 20 22 25 28 29 31 37 61 65 67 69 71 109
7 9 12 18 20 22 25 28 29 31 37 61 65 67 69 71 117
7 9 12 18 20 22 37 41 44 45 47 49 51 53 55 61 73 75 77 79 89 92 93 95 109 124
7 9 12 18 20 22 37 41 44 45 47 49 51 53 55 61 81 83 85 87 97 100 101 103 117 121
7 10 20 44 51 75 92
7 10 20 44 51 83 100
7 25 28 65 67 104 109
7 25 28 65 67 112 117
7 32 37 41 44 73 75
7 32 37 41 44 81 83
7 49 51 56 61 89 92
7 49 51 56 61 97 100
7 73 75 89 92 104 109
7 81 83 97 100 112 117
8 9 13 18 21 22 29 33 36 37 39 105 108 109 111 123
8 9 13 18 21 22 29 33 36 37 39 113 116 117 119 120
8 9 13 18 21 22 29 57 60 61 63 65 68 69 71 105 108 109 111 125
8 9 13 18 21 22 29 57 60 61 63 65 68 69 71 113 116 117 119 122
8 9 13 18 21 22 33 36 37 39 45 73 76 77 79 93 105 108 109 111 123
8 9 13 18 21 22 33 36 37 39 45 81 84 85 87 101 113 116 117 119 120
8 9 13 18 21 22 45 49 52 53 55 57 60 61 63 93
8 9 13 18 21 22 45 49 52 53 55 57 60 61 63 101
8 9 13 18 21 22 57 60 61 63 93 105 108 109 111 125
8 9 13 18 21 22 57 60 61 63 101 113 116 117 119 122
8 9 18 45 49 73 93
8 9 18 45 49 81 101
8 13 21 45 52 76 93
8 13 21 45 52 84 101
8 24 29 65 68 105 108
8 24 29 65 68 113 116
8 33 36 40 45 73 76
8 33 36 40 45 81 84
8 49 52 57 60 88 93
8 49 52 57 60 96 101
8 73 76 88 93 105 108
8 81 84 96 101 113 116
9 13 22 45 53 77 93
9 13 22 45 53 85 101
9 25 29 65 69 105 109
9 25 29 65 69 113 117
9 33 37 41 45 73 77
9 33 37 41 45 81 85
9 49 53 57 61 89 93
9 49 53 57 61 97 101
9 73 77 89 93 105 109
9 81 85 97 101 113 117
10 14 15 19 20 23 26 28 30 31 38 62 66 67 70 71 110
10 14 15 19 20 23 26 28 30 31 38 62 66 67 70 71 118
10 14 15 19 20 23 38 42 44 46 47 50 51 54 55 62 74 75 78 79 90 92 94 95 110 124
10 14 15 19 20 23 38 42 44 46 47 50 51 54 55 62 82 83 86 87 98 100 102 103 118 121
10 26 28 66 67 104 110
10 26 28 66 67 112 118
10 32 38 42 44 74 75
10 32 38 42 44 82 83
10 50 51 56 62 90 92
10 50 51 56 62 98 100
10 74 75 90 92 104 110
10 82 83 98 100 112 118
11 14 16 19 21 23 30 34 36 38 39 106 108 110 111 123
11 14 16 19 21 23 30 34 36 38 39 114 116 118 119 120
11 14 16 19 21 23 30 58 60 62 63 66 68 70 71 106 108 110 111 125
11 14 16 19 21 23 30 58 60 62 63 66 68 70 71 114 116 118 119 122
11 14 16 19 21 23 34 36 38 39 46 74 76 78 79 94 106 108 110 111 123
11 14 16 19 21 23 34 36 38 39 46 82 84 86 87 102 114 116 118 119 120
11 14 16 19 21 23 46 50 52 54 55 58 60 62 63 94
11 14 16 19 21 23 46 50 52 54 55 58 60 62 63 102
11 14 16 19 21 23 58 60 62 63 94 106 108 110 111 125
11 14 16 19 21 23 58 60 62 63 102 114 116 118 119 122
11 14 19 46 50 74 94
11 14 19 46 50 82 102
11 16 21 46 52 76 94
11 16 21 46 52 84 102
11 24 30 66 68 106 108
11 24 30 66 68 114 116
11 34 36 40 46 74 76
11 34 36 40 46 82 84
11 50 52 58 60 88 94
11 50 52 58 60 96 102
11 74 76 88 94 106 108
11 82 84 96 102 114 116
12 15 17 20 22 23 31 35 37 38 39 107 109 110 111 123
12 15 17 20 22 23 31 35 37 38 39 115 117 118 119 120
12 15 17 20 22 23 31 59 61 62 63 67 69 70 71 107 109 110 111 125
12 15 17 20 22 23 31 59 61 62 63 67 69 70 71 115 117 118 119 122
12 15 17 20 22 23 35 37 38 39 47 75 77 78 79 95 107 109 110 111 123
12 15 17 20 22 23 35 37 38 39 47 83 85 86 87 103 115 117 118 119 120
12 15 17 20 22 23 47 51 53 54 55 59 61 62 63 95
12 15 17 20 22 23 47 51 53 54 55 59 61 62 63 103
12 15 17 20 22 23 59 61 62 63 95 107 109 110 111 125
12 15 17 20 22 23 59 61 62 63 103 115 117 118 119 122
12 15 20 47 51 75 95
12 15 20 47 51 83 103
12 17 22 47 53 77 95
12 17 22 47 53 85 103
12 25 31 67 69 107 109
12 25 31 67 69 115 117
12 35 37 41 47 75 77
12 35 37 41 47 83 85
12 51 53 59 61 89 95
12 51 53 59 61 97 103
12 75 77 89 95 107 109
12 83 85 97 103 115 117
13 16 17 21 22 23 27 29 30 31 39 63 68 69 70 71 111
13 16 17 21 22 23 27 29 30 31 39 63 68 69 70 71 119
13 16 17 21 22 23 39 43 45 46 47 52 53 54 55 63 76 77 78 79 91 93 94 95 111 124
13 16 17 21 22 23 39 43 45 46 47 52 53 54 55 63 84 85 86 87 99 101 102 103 119 121
13 27 29 68 69 105 111
13 27 29 68 69 113 119
13 33 39 43 45 76 77
13 33 39 43 45 84 85
13 52 53 57 63 91 93
13 52 53 57 63 99 101
13 76 77 91 93 105 111
13 84 85 99 101 113 119
14 16 23 46 54 78 94
14 16 23 46 54 86 102
14 26 30 66 70 106 110
14 26 30 66 70 114 118
14 34 38 42 46 74 78
14 34 38 42 46 82 86
14 50 54 58 62 90 94
14 50 54 58 62 98 102
14 74 78 90 94 106 110
14 82 86 98 102 114 118
15 17 23 47 54 78 95
15 17 23 47 54 86 103
15 26 31 67 70 107 110
15 26 31 67 70 115 118
15 35 38 42 47 75 78
15 35 38 42 47 83 86
15 51 54 59 62 90 95
15 51 54 59 62 98 103
15 75 78 90 95 107 110
15 83 86 98 103 115 118
16 27 30 68 70 106 111
16 27 30 68 70 114 119
16 34 39 43 46 76 78
16 34 39 43 46 84 86
16 52 54 58 63 91 94
16 52 54 58 63 99 102
16 76 78 91 94 106 111
16 84 86 99 102 114 119
17 27 31 69 70 107 111
17 27 31 69 70 115 119
17 35 39 43 47 77 78
17 35 39 43 47 85 86
17 53 54 59 63 91 95
17 53 54 59 63 99 103
17 77 78 91 95 107 111
17 85 86 99 103 115 119
18 19 20 21 22 23 28 29 30 31 36 37 38 39 71 108 109 110 111 123
18 19 20 21 22 23 28 29 30 31 36 37 38 39 71 116 117 118 119 120
18 19 20 21 22 23 36 37 38 39 44 45 46 47 55 79
18 19 20 21 22 23 36 37 38 39 44 45 46 47 55 87
18 19 20 21 22 23 36 37 38 39 79 108 109 110 111 123
18 19 20 21 22 23 36 37 38 39 87 116 117 118 119 120
18 19 20 21 22 23 55 60 61 62 63 79 92 93 94 95 108 109 110 111 125
18 19 20 21 22 23 55 60 61 62 63 87 100 101 102 103 116 117 118 119 122
18 19 20 21 22 23 60 61 62 63 71 108 109 110 111 125
18 19 20 21 22 23 60 61 62 63 71 116 117 118 119 122
18 19 20 44 55 79 92
18 19 20 44 55 87 100
18 21 22 45 55 79 93
18 21 22 45 55 87 101
18 28 29 65 71 108 109
18 28 29 65 71 116 117
18 36 37 44 45 73 79
18 36 37 44 45 81 87
18 49 55 60 61 92 93
18 49 55 60 61 100 101
18 73 79 92 93 108 109
18 81 87 100 101 116 117
19 21 23 46 55 79 94
19 21 23 46 55 87 102
19 28 30 66 71 108 110
19 28 30 66 71 116 118
19 36 38 44 46 74 79
19 36 38 44 46 82 87
19 50 55 60 62 92 94
19 50 55 60 62 100 102
19 74 79 92 94 108 110
19 82 87 100 102 116 118
20 22 23 47 55 79 95
20 22 23 47 55 87 103
20 28 31 67 71 109 110
20 28 31 67 71 117 118
20 37 38 44 47 75 79
20 37 38 44 47 83 87
20 51 55 61 62 92 95
20 51 55 61 62 100 103
20 75 79 92 95 109 110
20 83 87 100 103 117 118
21 29 30 68 71 108 111
21 29 30 68 71 116 119
21 36 39 45 46 76 79
21 36 39 45 46 84 87
21 52 55 60 63 93 94
21 52 55 60 63 101 102
21 76 79 93 94 108 111
21 84 87 101 102 116 119
22 29 31 69 71 109 111
22 29 31 69 71 117 119
22 37 39 45 47 77 79
22 37 39 45 47 85 87
22 53 55 61 63 93 95
22 53 55 61 63 101 103
22 77 79 93 95 109 111
22 85 87 101 103 117 119
23 30 31 70 71 110 111
23 30 31 70 71 118 119
23 38 39 46 47 78 79
23 38 39 46 47 86 87
23 54 55 62 63 94 95
23 54 55 62 63 102 103
23 78 79 94 95 110 111
23 86 87 102 103 118 119
24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 120
24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 123
24 25 26 27 28 29 30 31 64 65 66 67 68 69 70 71 104 105 106 107 108 109 110 111 123 125
24 25 26 27 28 29 30 31 64 65 66 67 68 69 70 71 112 113 114 115 116 117 118 119 120 122
24 25 26 28 32 104 123
24 25 26 28 32 112 120
24 25 27 29 33 105 123
24 25 27 29 33 113 120
24 26 27 30 34 106 123
24 26 27 30 34 114 120
24 28 29 30 36 108 123
24 28 29 30 36 116 120
25 26 27 31 35 107 123
25 26 27 31 35 115 120
25 28 29 31 37 109 123
25 28 29 31 37 117 120
26 28 30 31 38 110 123
26 28 30 31 38 118 120
27 29 30 31 39 111 123
27 29 30 31 39 119 120
32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 72 73 74 75 76 77 78 79 123 124
32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 80 81 82 83 84 85 86 87 120 121
32 72 73 74 75 104 123
32 80 81 82 83 112 120
33 72 73 76 77 105 123
33 80 81 84 85 113 120
34 72 74 76 78 106 123
34 80 82 84 86 114 120
35 72 75 77 78 107 123
35 80 83 85 86 115 120
36 73 74 76 79 108 123
36 81 82 84 87 116 120
37 73 75 77 79 109 123
37 81 83 85 87 117 120
38 74 75 78 79 110 123
38 82 83 86 87 118 120
39 76 77 78 79 111 123
39 84 85 86 87 119 120
40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 121
40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 124
40 41 42 43 48 72 124
40 41 42 43 48 80 121
40 41 44 45 49 73 124
40 41 44 45 49 81 121
40 42 44 46 50 74 124
40 42 44 46 50 82 121
40 43 45 46 52 76 124
40 43 45 46 52 84 121
40 48 49 50 52 88 124
40 48 49 50 52 96 121
40 72 73 74 76 88 124
40 80 81 82 84 96 121
41 42 44 47 51 75 124
41 42 44 47 51 83 121
41 43 45 47 53 77 124
41 43 45 47 53 85 121
41 48 49 51 53 89 124
41 48 49 51 53 97 121
41 72 73 75 77 89 124
41 80 81 83 85 97 121
42 43 46 47 54 78 124
42 43 46 47 54 86 121
42 48 50 51 54 90 124
42 48 50 51 54 98 121
42 72 74 75 78 90 124
42 80 82 83 86 98 121
43 48 52 53 54 91 124
43 48 52 53 54 99 121
43 72 76 77 78 91 124
43 80 84 85 86 99 121
44 45 46 47 55 79 124
44 45 46 47 55 87 121
44 49 50 51 55 92 124
44 49 50 51 55 100 121
44 73 74 75 79 92 124
44 81 82 83 87 100 121
45 49 52 53 55 93 124
45 49 52 53 55 101 121
45 73 76 77 79 93 124
45 81 84 85 87 101 121
46 50 52 54 55 94 124
46 50 52 54 55 102 121
46 74 76 78 79 94 124
46 82 84 86 87 102 121
47 51 53 54 55 95 124
47 51 53 54 55 103 121
47 75 77 78 79 95 124
47 83 85 86 87 103 121
48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 88 89 90 91 92 93 94 95 124 125
48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 96 97 98 99 100 101 102 103 121 122
48 72 88 89 90 91 124
48 80 96 97 98 99 121
49 73 88 89 92 93 124
49 81 96 97 100 101 121
50 74 88 90 92 94 124
50 82 96 98 100 102 121
51 75 89 90 92 95 124
51 83 97 98 100 103 121
52 76 88 91 93 94 124
52 84 96 99 101 102 121
53 77 89 91 93 95 124
53 85 97 99 101 103 121
54 78 90 91 94 95 124
54 86 98 99 102 103 121
55 79 92 93 94 95 124
55 87 100 101 102 103 121
56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 122
56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 125
56 64 65 66 67 104 125
56 64 65 66 67 112 122
56 88 89 90 92 104 125
56 96 97 98 100 112 122
57 64 65 68 69 105 125
57 64 65 68 69 113 122
57 88 89 91 93 105 125
57 96 97 99 101 113 122
58 64 66 68 70 106 125
58 64 66 68 70 114 122
58 88 90 91 94 106 125
58 96 98 99 102 114 122
59 64 67 69 70 107 125
59 64 67 69 70 115 122
59 89 90 91 95 107 125
59 97 98 99 103 115 122
60 65 66 68 71 108 125
60 65 66 68 71 116 122
60 88 92 93 94 108 125
60 96 100 101 102 116 122
61 65 67 69 71 109 125
61 65 67 69 71 117 122
61 89 92 93 95 109 125
61 97 100 101 103 117 122
62 66 67 70 71 110 125
62 66 67 70 71 118 122
62 90 92 94 95 110 125
62 98 100 102 103 118 122
63 68 69 70 71 111 125
63 68 69 70 71 119 122
63 91 93 94 95 111 125
63 99 101 102 103 119 122
72 73 74 75 76 77 78 79 88 89 90 91 92 93 94 95 104 105 106 107 108 109 110 111 123 124 125
80 81 82 83 84 85 86 87 96 97 98 99 100 101 102 103 112 113 114 115 116 117 118 119 120 121 122


==> anc/verify/polytopes/D5.txt <==
0 1 4 5 8 9 12 13
0 2 16 17 20 21 24 25
0 4 8 12 16 20 24 28 32 36
0 4 8 13 16 20 25 28 33 37
0 4 9 12 16 21 24 29 32 38
0 4 9 13 16 21 25 29 33 39
0 5 8 12 17 20 24 30 34 36
0 5 8 13 17 20 25 30 35 37
0 5 9 12 17 21 24 31 34 38
0 5 9 13 17 21 25 31 35 39
1 3 18 19 22 23 26 27
1 4 8 12 18 22 26 28 32 36
1 4 8 13 18 22 27 28 33 37
1 4 9 12 18 23 26 29 32 38
1 4 9 13 18 23 27 29 33 39
1 5 8 12 19 22 26 30 34 36
1 5 8 13 19 22 27 30 35 37
1 5 9 12 19 23 26 31 34 38
1 5 9 13 19 23 27 31 35 39
2 3 6 7 10 11 14 15
2 6 10 14 16 20 24 28 32 36
2 6 10 15 16 20 25 28 33 37
2 6 11 14 16 21 24 29 32 38
2 6 11 15 16 21 25 29 33 39
2 7 10 14 17 20 24 30 34 36
2 7 10 15 17 20 25 30 35 37
2 7 11 14 17 21 24 31 34 38
2 7 11 15 17 21 25 31 35 39
3 6 10 14 18 22 26 28 32 36
3 6 10 15 18 22 27 28 33 37
3 6 11 14 18 23 26 29 32 38
3 6 11 15 18 23 27 29 33 39
3 7 10 14 19 22 26 30 34 36
3 7 10 15 19 22 27 30 35 37
3 7 11 14 19 23 26 31 34 38
3 7 11 15 19 23 27 31 35 39
4 6 16 18 28 29 32 33
5 7 17 19 30 31 34 35
8 10 20 22 28 30 36 37
9 11 21 23 29 31 38 39
12 14 24 26 32 34 36 38
13 15 25 27 33 35 37 39


==> anc/verify/polytopes/E6.txt <==
0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15
0 1 2 3 4 5 6 7 16 17 20 21 24 25 28 29
0 1 2 3 8 9 10 11 16 18 32 33 36 37 40 41
0 1 2 4 8 16 20 24 29 32 36 41 44 49 53 56
0 1 3 5 9 16 20 25 28 32 37 40 45 48 54 57
0 1 4 5 8 9 12 13 20 22 32 34 44 45 48 49
0 2 3 6 10 16 21 24 28 33 36 40 46 50 52 58
0 2 4 6 8 10 12 14 24 26 36 38 44 46 52 53
0 3 5 6 9 10 12 15 28 30 40 42 48 50 52 54
0 4 5 6 12 17 20 24 28 34 38 42 44 48 52 60
0 8 9 10 12 18 22 26 30 32 36 40 44 48 52 64
0 16 20 24 28 32 36 40 44 48 52 56 57 58 60 64
1 2 3 7 11 16 21 25 29 33 37 41 47 51 55 59
1 2 4 7 8 11 13 14 29 31 41 43 49 51 53 55
1 3 5 7 9 11 13 15 25 27 37 39 45 47 54 55
1 4 5 7 13 17 20 25 29 34 39 43 45 49 55 61
1 8 9 11 13 18 22 27 31 32 37 41 45 49 55 65
1 16 20 25 29 32 37 41 45 49 55 56 57 59 61 65
2 3 6 7 10 11 14 15 21 23 33 35 46 47 50 51
2 4 6 7 14 17 21 24 29 35 38 43 46 51 53 62
2 8 10 11 14 18 23 26 31 33 36 41 46 51 53 66
2 16 21 24 29 33 36 41 46 51 53 56 58 59 62 66
3 5 6 7 15 17 21 25 28 35 39 42 47 50 54 63
3 9 10 11 15 18 23 27 30 33 37 40 47 50 54 67
3 16 21 25 28 33 37 40 47 50 54 57 58 59 63 67
4 5 6 7 12 13 14 15 17 19 34 35 38 39 42 43
4 8 12 13 14 19 22 26 31 34 38 43 44 49 53 68
4 17 20 24 29 34 38 43 44 49 53 56 60 61 62 68
5 9 12 13 15 19 22 27 30 34 39 42 45 48 54 69
5 17 20 25 28 34 39 42 45 48 54 57 60 61 63 69
6 10 12 14 15 19 23 26 30 35 38 42 46 50 52 70
6 17 21 24 28 35 38 42 46 50 52 58 60 62 63 70
7 11 13 14 15 19 23 27 31 35 39 43 47 51 55 71
7 17 21 25 29 35 39 43 47 51 55 59 61 62 63 71
8 9 10 11 12 13 14 15 18 19 22 23 26 27 30 31
8 18 22 26 31 32 36 41 44 49 53 56 64 65 66 68
9 18 22 27 30 32 37 40 45 48 54 57 64 65 67 69
10 18 23 26 30 33 36 40 46 50 52 58 64 66 67 70
11 18 23 27 31 33 37 41 47 51 55 59 65 66 67 71
12 19 22 26 30 34 38 42 44 48 52 60 64 68 69 70
13 19 22 27 31 34 39 43 45 49 55 61 65 68 69 71
14 19 23 26 31 35 38 43 46 51 53 62 66 68 70 71
15 19 23 27 30 35 39 42 47 50 54 63 67 69 70 71
16 17 20 21 24 25 28 29 56 57 58 59 60 61 62 63
16 18 32 33 36 37 40 41 56 57 58 59 64 65 66 67
17 19 34 35 38 39 42 43 60 61 62 63 68 69 70 71
18 19 22 23 26 27 30 31 64 65 66 67 68 69 70 71
20 22 32 34 44 45 48 49 56 57 60 61 64 65 68 69
21 23 33 35 46 47 50 51 58 59 62 63 66 67 70 71
24 26 36 38 44 46 52 53 56 58 60 62 64 66 68 70
25 27 37 39 45 47 54 55 57 59 61 63 65 67 69 71
28 30 40 42 48 50 52 54 57 58 60 63 64 67 69 70
29 31 41 43 49 51 53 55 56 59 61 62 65 66 68 71
56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71


==> anc/verify/polytopes/E7.txt <==
0 2 3 6 7 10 11 14 15 18 19 62 63 64 65 66 67 68 69 70 71 72 73 74 75 76 77
0 2 4 22 23 26 27 30 31 34 35 62 63 64 65 66 67 68 69 78 79 80 81 82 83 84 85
0 3 5 24 25 28 29 32 33 36 37 70 71 72 73 74 75 76 77 86 87 88 89 90 91 92 93
0 4 5 8 9 12 13 16 17 20 21 78 79 80 81 82 83 84 85 86 87 88 89 90 91 92 93
0 6 8 22 24 38 39 42 43 46 47 62 63 64 65 70 71 72 73 78 79 80 81 86 87 88 89
0 7 9 23 25 40 41 44 45 48 49 66 67 68 69 74 75 76 77 82 83 84 85 90 91 92 93
0 10 12 26 28 38 40 50 51 54 55 62 63 66 67 70 71 74 75 78 79 82 83 86 87 90 91
0 11 13 27 29 39 41 52 53 56 57 64 65 68 69 72 73 76 77 80 81 84 85 88 89 92 93
0 14 16 30 32 42 44 50 52 58 59 62 64 66 68 70 72 74 76 78 80 82 84 86 88 90 92
0 15 17 31 33 43 45 51 53 60 61 63 65 67 69 71 73 75 77 79 81 83 85 87 89 91 93
0 18 20 34 36 46 48 54 56 58 60 63 64 66 69 70 73 75 76 78 81 83 84 87 88 90 93
0 19 21 35 37 47 49 55 57 59 61 62 65 67 68 71 72 74 77 79 80 82 85 86 89 91 92
0 62 63 64 66 70 78
0 62 63 65 67 71 79
0 62 64 65 68 72 80
0 62 66 67 68 74 82
0 62 70 71 72 74 86
0 62 78 79 80 82 86
0 63 64 65 69 73 81
0 63 66 67 69 75 83
0 63 70 71 73 75 87
0 63 78 79 81 83 87
0 64 66 68 69 76 84
0 64 70 72 73 76 88
0 64 78 80 81 84 88
0 65 67 68 69 77 85
0 65 71 72 73 77 89
0 65 79 80 81 85 89
0 66 70 74 75 76 90
0 66 78 82 83 84 90
0 67 71 74 75 77 91
0 67 79 82 83 85 91
0 68 72 74 76 77 92
0 68 80 82 84 85 92
0 69 73 75 76 77 93
0 69 81 83 84 85 93
0 70 78 86 87 88 90
0 71 79 86 87 89 91
0 72 80 86 88 89 92
0 73 81 87 88 89 93
0 74 82 86 90 91 92
0 75 83 87 90 91 93
0 76 84 88 90 92 93
0 77 85 89 91 92 93
1 2 3 6 7 10 11 14 15 18 19 94 95 96 97 98 99 100 101 102 103 104 105 106 107 108 109
1 2 4 22 23 26 27 30 31 34 35 94 95 96 97 98 99 100 101 110 111 112 113 114 115 116 117
1 3 5 24 25 28 29 32 33 36 37 102 103 104 105 106 107 108 109 118 119 120 121 122 123 124 125
1 4 5 8 9 12 13 16 17 20 21 110 111 112 113 114 115 116 117 118 119 120 121 122 123 124 125
1 6 8 22 24 38 39 42 43 46 47 94 95 96 97 102 103 104 105 110 111 112 113 118 119 120 121
1 7 9 23 25 40 41 44 45 48 49 98 99 100 101 106 107 108 109 114 115 116 117 122 123 124 125
1 10 12 26 28 38 40 50 51 54 55 94 95 98 99 102 103 106 107 110 111 114 115 118 119 122 123
1 11 13 27 29 39 41 52 53 56 57 96 97 100 101 104 105 108 109 112 113 116 117 120 121 124 125
1 14 16 30 32 42 44 50 52 58 59 94 96 98 100 102 104 106 108 110 112 114 116 118 120 122 124
1 15 17 31 33 43 45 51 53 60 61 95 97 99 101 103 105 107 109 111 113 115 117 119 121 123 125
1 18 20 34 36 46 48 54 56 58 60 95 96 98 101 102 105 107 108 110 113 115 116 119 120 122 125
1 19 21 35 37 47 49 55 57 59 61 94 97 99 100 103 104 106 109 111 112 114 117 118 121 123 124
1 94 95 96 98 102 110
1 94 95 97 99 103 111
1 94 96 97 100 104 112
1 94 98 99 100 106 114
1 94 102 103 104 106 118
1 94 110 111 112 114 118
1 95 96 97 101 105 113
1 95 98 99 101 107 115
1 95 102 103 105 107 119
1 95 110 111 113 115 119
1 96 98 100 101 108 116
1 96 102 104 105 108 120
1 96 110 112 113 116 120
1 97 99 100 101 109 117
1 97 103 104 105 109 121
1 97 111 112 113 117 121
1 98 102 106 107 108 122
1 98 110 114 115 116 122
1 99 103 106 107 109 123
1 99 111 114 115 117 123
1 100 104 106 108 109 124
1 100 112 114 116 117 124
1 101 105 107 108 109 125
1 101 113 115 116 117 125
1 102 110 118 119 120 122
1 103 111 118 119 121 123
1 104 112 118 120 121 124
1 105 113 119 120 121 125
1 106 114 118 122 123 124
1 107 115 119 122 123 125
1 108 116 120 122 124 125
1 109 117 121 123 124 125
2 6 10 14 18 22 26 30 34 38 42 46 50 54 58 62 63 64 66 70 78 94 95 96 98 102 110
2 6 10 14 19 62 94
2 6 10 15 18 63 95
2 6 10 15 19 22 26 31 35 38 43 47 51 55 61 62 63 65 67 71 79 94 95 97 99 103 111
2 6 11 14 18 64 96
2 6 11 14 19 22 27 30 35 39 42 47 52 57 59 62 64 65 68 72 80 94 96 97 100 104 112
2 6 11 15 18 22 27 31 34 39 43 46 53 56 60 63 64 65 69 73 81 95 96 97 101 105 113
2 6 11 15 19 65 97
2 6 22 62 63 64 65
2 6 22 94 95 96 97
2 7 10 14 18 66 98
2 7 10 14 19 23 26 30 35 40 44 49 50 55 59 62 66 67 68 74 82 94 98 99 100 106 114
2 7 10 15 18 23 26 31 34 40 45 48 51 54 60 63 66 67 69 75 83 95 98 99 101 107 115
2 7 10 15 19 67 99
2 7 11 14 18 23 27 30 34 41 44 48 52 56 58 64 66 68 69 76 84 96 98 100 101 108 116
2 7 11 14 19 68 100
2 7 11 15 18 69 101
2 7 11 15 19 23 27 31 35 41 45 49 53 57 61 65 67 68 69 77 85 97 99 100 101 109 117
2 7 23 66 67 68 69
2 7 23 98 99 100 101
2 10 26 62 63 66 67
2 10 26 94 95 98 99
2 11 27 64 65 68 69
2 11 27 96 97 100 101
2 14 30 62 64 66 68
2 14 30 94 96 98 100
2 15 31 63 65 67 69
2 15 31 95 97 99 101
2 18 34 63 64 66 69
2 18 34 95 96 98 101
2 19 35 62 65 67 68
2 19 35 94 97 99 100
2 22 26 30 35 62 94
2 22 26 31 34 63 95
2 22 27 30 34 64 96
2 22 27 31 35 65 97
2 23 26 30 34 66 98
2 23 26 31 35 67 99
2 23 27 30 35 68 100
2 23 27 31 34 69 101
3 6 10 14 18 70 102
3 6 10 14 19 24 28 32 37 38 42 47 50 55 59 62 70 71 72 74 86 94 102 103 104 106 118
3 6 10 15 18 24 28 33 36 38 43 46 51 54 60 63 70 71 73 75 87 95 102 103 105 107 119
3 6 10 15 19 71 103
3 6 11 14 18 24 29 32 36 39 42 46 52 56 58 64 70 72 73 76 88 96 102 104 105 108 120
3 6 11 14 19 72 104
3 6 11 15 18 73 105
3 6 11 15 19 24 29 33 37 39 43 47 53 57 61 65 71 72 73 77 89 97 103 104 105 109 121
3 6 24 70 71 72 73
3 6 24 102 103 104 105
3 7 10 14 18 25 28 32 36 40 44 48 50 54 58 66 70 74 75 76 90 98 102 106 107 108 122
3 7 10 14 19 74 106
3 7 10 15 18 75 107
3 7 10 15 19 25 28 33 37 40 45 49 51 55 61 67 71 74 75 77 91 99 103 106 107 109 123
3 7 11 14 18 76 108
3 7 11 14 19 25 29 32 37 41 44 49 52 57 59 68 72 74 76 77 92 100 104 106 108 109 124
3 7 11 15 18 25 29 33 36 41 45 48 53 56 60 69 73 75 76 77 93 101 105 107 108 109 125
3 7 11 15 19 77 109
3 7 25 74 75 76 77
3 7 25 106 107 108 109
3 10 28 70 71 74 75
3 10 28 102 103 106 107
3 11 29 72 73 76 77
3 11 29 104 105 108 109
3 14 32 70 72 74 76
3 14 32 102 104 106 108
3 15 33 71 73 75 77
3 15 33 103 105 107 109
3 18 36 70 73 75 76
3 18 36 102 105 107 108
3 19 37 71 72 74 77
3 19 37 103 104 106 109
3 24 28 32 36 70 102
3 24 28 33 37 71 103
3 24 29 32 37 72 104
3 24 29 33 36 73 105
3 25 28 32 37 74 106
3 25 28 33 36 75 107
3 25 29 32 36 76 108
3 25 29 33 37 77 109
4 8 12 16 20 78 110
4 8 12 16 21 22 26 30 35 38 42 47 50 55 59 62 78 79 80 82 86 94 110 111 112 114 118
4 8 12 17 20 22 26 31 34 38 43 46 51 54 60 63 78 79 81 83 87 95 110 111 113 115 119
4 8 12 17 21 79 111
4 8 13 16 20 22 27 30 34 39 42 46 52 56 58 64 78 80 81 84 88 96 110 112 113 116 120
4 8 13 16 21 80 112
4 8 13 17 20 81 113
4 8 13 17 21 22 27 31 35 39 43 47 53 57 61 65 79 80 81 85 89 97 111 112 113 117 121
4 8 22 78 79 80 81
4 8 22 110 111 112 113
4 9 12 16 20 23 26 30 34 40 44 48 50 54 58 66 78 82 83 84 90 98 110 114 115 116 122
4 9 12 16 21 82 114
4 9 12 17 20 83 115
4 9 12 17 21 23 26 31 35 40 45 49 51 55 61 67 79 82 83 85 91 99 111 114 115 117 123
4 9 13 16 20 84 116
4 9 13 16 21 23 27 30 35 41 44 49 52 57 59 68 80 82 84 85 92 100 112 114 116 117 124
4 9 13 17 20 23 27 31 34 41 45 48 53 56 60 69 81 83 84 85 93 101 113 115 116 117 125
4 9 13 17 21 85 117
4 9 23 82 83 84 85
4 9 23 114 115 116 117
4 12 26 78 79 82 83
4 12 26 110 111 114 115
4 13 27 80 81 84 85
4 13 27 112 113 116 117
4 16 30 78 80 82 84
4 16 30 110 112 114 116
4 17 31 79 81 83 85
4 17 31 111 113 115 117
4 20 34 78 81 83 84
4 20 34 110 113 115 116
4 21 35 79 80 82 85
4 21 35 111 112 114 117
4 22 26 30 34 78 110
4 22 26 31 35 79 111
4 22 27 30 35 80 112
4 22 27 31 34 81 113
4 23 26 30 35 82 114
4 23 26 31 34 83 115
4 23 27 30 34 84 116
4 23 27 31 35 85 117
5 8 12 16 20 24 28 32 36 38 42 46 50 54 58 70 78 86 87 88 90 102 110 118 119 120 122
5 8 12 16 21 86 118
5 8 12 17 20 87 119
5 8 12 17 21 24 28 33 37 38 43 47 51 55 61 71 79 86 87 89 91 103 111 118 119 121 123
5 8 13 16 20 88 120
5 8 13 16 21 24 29 32 37 39 42 47 52 57 59 72 80 86 88 89 92 104 112 118 120 121 124
5 8 13 17 20 24 29 33 36 39 43 46 53 56 60 73 81 87 88 89 93 105 113 119 120 121 125
5 8 13 17 21 89 121
5 8 24 86 87 88 89
5 8 24 118 119 120 121
5 9 12 16 20 90 122
5 9 12 16 21 25 28 32 37 40 44 49 50 55 59 74 82 86 90 91 92 106 114 118 122 123 124
5 9 12 17 20 25 28 33 36 40 45 48 51 54 60 75 83 87 90 91 93 107 115 119 122 123 125
5 9 12 17 21 91 123
5 9 13 16 20 25 29 32 36 41 44 48 52 56 58 76 84 88 90 92 93 108 116 120 122 124 125
5 9 13 16 21 92 124
5 9 13 17 20 93 125
5 9 13 17 21 25 29 33 37 41 45 49 53 57 61 77 85 89 91 92 93 109 117 121 123 124 125
5 9 25 90 91 92 93
5 9 25 122 123 124 125
5 12 28 86 87 90 91
5 12 28 118 119 122 123
5 13 29 88 89 92 93
5 13 29 120 121 124 125
5 16 32 86 88 90 92
5 16 32 118 120 122 124
5 17 33 87 89 91 93
5 17 33 119 121 123 125
5 20 36 87 88 90 93
5 20 36 119 120 122 125
5 21 37 86 89 91 92
5 21 37 118 121 123 124
5 24 28 32 37 86 118
5 24 28 33 36 87 119
5 24 29 32 36 88 120
5 24 29 33 37 89 121
5 25 28 32 36 90 122
5 25 28 33 37 91 123
5 25 29 32 37 92 124
5 25 29 33 36 93 125
6 10 38 62 63 70 71
6 10 38 94 95 102 103
6 11 39 64 65 72 73
6 11 39 96 97 104 105
6 14 42 62 64 70 72
6 14 42 94 96 102 104
6 15 43 63 65 71 73
6 15 43 95 97 103 105
6 18 46 63 64 70 73
6 18 46 95 96 102 105
6 19 47 62 65 71 72
6 19 47 94 97 103 104
6 22 38 42 47 62 94
6 22 38 43 46 63 95
6 22 39 42 46 64 96
6 22 39 43 47 65 97
6 24 38 42 46 70 102
6 24 38 43 47 71 103
6 24 39 42 47 72 104
6 24 39 43 46 73 105
7 10 40 66 67 74 75
7 10 40 98 99 106 107
7 11 41 68 69 76 77
7 11 41 100 101 108 109
7 14 44 66 68 74 76
7 14 44 98 100 106 108
7 15 45 67 69 75 77
7 15 45 99 101 107 109
7 18 48 66 69 75 76
7 18 48 98 101 107 108
7 19 49 67 68 74 77
7 19 49 99 100 106 109
7 23 40 44 48 66 98
7 23 40 45 49 67 99
7 23 41 44 49 68 100
7 23 41 45 48 69 101
7 25 40 44 49 74 106
7 25 40 45 48 75 107
7 25 41 44 48 76 108
7 25 41 45 49 77 109
8 12 38 78 79 86 87
8 12 38 110 111 118 119
8 13 39 80 81 88 89
8 13 39 112 113 120 121
8 16 42 78 80 86 88
8 16 42 110 112 118 120
8 17 43 79 81 87 89
8 17 43 111 113 119 121
8 20 46 78 81 87 88
8 20 46 110 113 119 120
8 21 47 79 80 86 89
8 21 47 111 112 118 121
8 22 38 42 46 78 110
8 22 38 43 47 79 111
8 22 39 42 47 80 112
8 22 39 43 46 81 113
8 24 38 42 47 86 118
8 24 38 43 46 87 119
8 24 39 42 46 88 120
8 24 39 43 47 89 121
9 12 40 82 83 90 91
9 12 40 114 115 122 123
9 13 41 84 85 92 93
9 13 41 116 117 124 125
9 16 44 82 84 90 92
9 16 44 114 116 122 124
9 17 45 83 85 91 93
9 17 45 115 117 123 125
9 20 48 83 84 90 93
9 20 48 115 116 122 125
9 21 49 82 85 91 92
9 21 49 114 117 123 124
9 23 40 44 49 82 114
9 23 40 45 48 83 115
9 23 41 44 48 84 116
9 23 41 45 49 85 117
9 25 40 44 48 90 122
9 25 40 45 49 91 123
9 25 41 44 49 92 124
9 25 41 45 48 93 125
10 14 50 62 66 70 74
10 14 50 94 98 102 106
10 15 51 63 67 71 75
10 15 51 95 99 103 107
10 18 54 63 66 70 75
10 18 54 95 98 102 107
10 19 55 62 67 71 74
10 19 55 94 99 103 106
10 26 38 50 55 62 94
10 26 38 51 54 63 95
10 26 40 50 54 66 98
10 26 40 51 55 67 99
10 28 38 50 54 70 102
10 28 38 51 55 71 103
10 28 40 50 55 74 106
10 28 40 51 54 75 107
11 14 52 64 68 72 76
11 14 52 96 100 104 108
11 15 53 65 69 73 77
11 15 53 97 101 105 109
11 18 56 64 69 73 76
11 18 56 96 101 105 108
11 19 57 65 68 72 77
11 19 57 97 100 104 109
11 27 39 52 56 64 96
11 27 39 53 57 65 97
11 27 41 52 57 68 100
11 27 41 53 56 69 101
11 29 39 52 57 72 104
11 29 39 53 56 73 105
11 29 41 52 56 76 108
11 29 41 53 57 77 109
12 16 50 78 82 86 90
12 16 50 110 114 118 122
12 17 51 79 83 87 91
12 17 51 111 115 119 123
12 20 54 78 83 87 90
12 20 54 110 115 119 122
12 21 55 79 82 86 91
12 21 55 111 114 118 123
12 26 38 50 54 78 110
12 26 38 51 55 79 111
12 26 40 50 55 82 114
12 26 40 51 54 83 115
12 28 38 50 55 86 118
12 28 38 51 54 87 119
12 28 40 50 54 90 122
12 28 40 51 55 91 123
13 16 52 80 84 88 92
13 16 52 112 116 120 124
13 17 53 81 85 89 93
13 17 53 113 117 121 125
13 20 56 81 84 88 93
13 20 56 113 116 120 125
13 21 57 80 85 89 92
13 21 57 112 117 121 124
13 27 39 52 57 80 112
13 27 39 53 56 81 113
13 27 41 52 56 84 116
13 27 41 53 57 85 117
13 29 39 52 56 88 120
13 29 39 53 57 89 121
13 29 41 52 57 92 124
13 29 41 53 56 93 125
14 18 58 64 66 70 76
14 18 58 96 98 102 108
14 19 59 62 68 72 74
14 19 59 94 100 104 106
14 30 42 50 59 62 94
14 30 42 52 58 64 96
14 30 44 50 58 66 98
14 30 44 52 59 68 100
14 32 42 50 58 70 102
14 32 42 52 59 72 104
14 32 44 50 59 74 106
14 32 44 52 58 76 108
15 18 60 63 69 73 75
15 18 60 95 101 105 107
15 19 61 65 67 71 77
15 19 61 97 99 103 109
15 31 43 51 60 63 95
15 31 43 53 61 65 97
15 31 45 51 61 67 99
15 31 45 53 60 69 101
15 33 43 51 61 71 103
15 33 43 53 60 73 105
15 33 45 51 60 75 107
15 33 45 53 61 77 109
16 20 58 78 84 88 90
16 20 58 110 116 120 122
16 21 59 80 82 86 92
16 21 59 112 114 118 124
16 30 42 50 58 78 110
16 30 42 52 59 80 112
16 30 44 50 59 82 114
16 30 44 52 58 84 116
16 32 42 50 59 86 118
16 32 42 52 58 88 120
16 32 44 50 58 90 122
16 32 44 52 59 92 124
17 20 60 81 83 87 93
17 20 60 113 115 119 125
17 21 61 79 85 89 91
17 21 61 111 117 121 123
17 31 43 51 61 79 111
17 31 43 53 60 81 113
17 31 45 51 60 83 115
17 31 45 53 61 85 117
17 33 43 51 60 87 119
17 33 43 53 61 89 121
17 33 45 51 61 91 123
17 33 45 53 60 93 125
18 34 46 54 60 63 95
18 34 46 56 58 64 96
18 34 48 54 58 66 98
18 34 48 56 60 69 101
18 36 46 54 58 70 102
18 36 46 56 60 73 105
18 36 48 54 60 75 107
18 36 48 56 58 76 108
19 35 47 55 59 62 94
19 35 47 57 61 65 97
19 35 49 55 61 67 99
19 35 49 57 59 68 100
19 37 47 55 61 71 103
19 37 47 57 59 72 104
19 37 49 55 59 74 106
19 37 49 57 61 77 109
20 34 46 54 58 78 110
20 34 46 56 60 81 113
20 34 48 54 60 83 115
20 34 48 56 58 84 116
20 36 46 54 60 87 119
20 36 46 56 58 88 120
20 36 48 54 58 90 122
20 36 48 56 60 93 125
21 35 47 55 61 79 111
21 35 47 57 59 80 112
21 35 49 55 59 82 114
21 35 49 57 61 85 117
21 37 47 55 59 86 118
21 37 47 57 61 89 121
21 37 49 55 61 91 123
21 37 49 57 59 92 124
22 26 38 62 63 78 79
22 26 38 94 95 110 111
22 27 39 64 65 80 81
22 27 39 96 97 112 113
22 30 42 62 64 78 80
22 30 42 94 96 110 112
22 31 43 63 65 79 81
22 31 43 95 97 111 113
22 34 46 63 64 78 81
22 34 46 95 96 110 113
22 35 47 62 65 79 80
22 35 47 94 97 111 112
23 26 40 66 67 82 83
23 26 40 98 99 114 115
23 27 41 68 69 84 85
23 27 41 100 101 116 117
23 30 44 66 68 82 84
23 30 44 98 100 114 116
23 31 45 67 69 83 85
23 31 45 99 101 115 117
23 34 48 66 69 83 84
23 34 48 98 101 115 116
23 35 49 67 68 82 85
23 35 49 99 100 114 117
24 28 38 70 71 86 87
24 28 38 102 103 118 119
24 29 39 72 73 88 89
24 29 39 104 105 120 121
24 32 42 70 72 86 88
24 32 42 102 104 118 120
24 33 43 71 73 87 89
24 33 43 103 105 119 121
24 36 46 70 73 87 88
24 36 46 102 105 119 120
24 37 47 71 72 86 89
24 37 47 103 104 118 121
25 28 40 74 75 90 91
25 28 40 106 107 122 123
25 29 41 76 77 92 93
25 29 41 108 109 124 125
25 32 44 74 76 90 92
25 32 44 106 108 122 124
25 33 45 75 77 91 93
25 33 45 107 109 123 125
25 36 48 75 76 90 93
25 36 48 107 108 122 125
25 37 49 74 77 91 92
25 37 49 106 109 123 124
26 30 50 62 66 78 82
26 30 50 94 98 110 114
26 31 51 63 67 79 83
26 31 51 95 99 111 115
26 34 54 63 66 78 83
26 34 54 95 98 110 115
26 35 55 62 67 79 82
26 35 55 94 99 111 114
27 30 52 64 68 80 84
27 30 52 96 100 112 116
27 31 53 65 69 81 85
27 31 53 97 101 113 117
27 34 56 64 69 81 84
27 34 56 96 101 113 116
27 35 57 65 68 80 85
27 35 57 97 100 112 117
28 32 50 70 74 86 90
28 32 50 102 106 118 122
28 33 51 71 75 87 91
28 33 51 103 107 119 123
28 36 54 70 75 87 90
28 36 54 102 107 119 122
28 37 55 71 74 86 91
28 37 55 103 106 118 123
29 32 52 72 76 88 92
29 32 52 104 108 120 124
29 33 53 73 77 89 93
29 33 53 105 109 121 125
29 36 56 73 76 88 93
29 36 56 105 108 120 125
29 37 57 72 77 89 92
29 37 57 104 109 121 124
30 34 58 64 66 78 84
30 34 58 96 98 110 116
30 35 59 62 68 80 82
30 35 59 94 100 112 114
31 34 60 63 69 81 83
31 34 60 95 101 113 115
31 35 61 65 67 79 85
31 35 61 97 99 111 117
32 36 58 70 76 88 90
32 36 58 102 108 120 122
32 37 59 72 74 86 92
32 37 59 104 106 118 124
33 36 60 73 75 87 93
33 36 60 105 107 119 125
33 37 61 71 77 89 91
33 37 61 103 109 121 123
38 42 50 62 70 78 86
38 42 50 94 102 110 118
38 43 51 63 71 79 87
38 43 51 95 103 111 119
38 46 54 63 70 78 87
38 46 54 95 102 110 119
38 47 55 62 71 79 86
38 47 55 94 103 111 118
39 42 52 64 72 80 88
39 42 52 96 104 112 120
39 43 53 65 73 81 89
39 43 53 97 105 113 121
39 46 56 64 73 81 88
39 46 56 96 105 113 120
39 47 57 65 72 80 89
39 47 57 97 104 112 121
40 44 50 66 74 82 90
40 44 50 98 106 114 122
40 45 51 67 75 83 91
40 45 51 99 107 115 123
40 48 54 66 75 83 90
40 48 54 98 107 115 122
40 49 55 67 74 82 91
40 49 55 99 106 114 123
41 44 52 68 76 84 92
41 44 52 100 108 116 124
41 45 53 69 77 85 93
41 45 53 101 109 117 125
41 48 56 69 76 84 93
41 48 56 101 108 116 125
41 49 57 68 77 85 92
41 49 57 100 109 117 124
42 46 58 64 70 78 88
42 46 58 96 102 110 120
42 47 59 62 72 80 86
42 47 59 94 104 112 118
43 46 60 63 73 81 87
43 46 60 95 105 113 119
43 47 61 65 71 79 89
43 47 61 97 103 111 121
44 48 58 66 76 84 90
44 48 58 98 108 116 122
44 49 59 68 74 82 92
44 49 59 100 106 114 124
45 48 60 69 75 83 93
45 48 60 101 107 115 125
45 49 61 67 77 85 91
45 49 61 99 109 117 123
50 54 58 66 70 78 90
50 54 58 98 102 110 122
50 55 59 62 74 82 86
50 55 59 94 106 114 118
51 54 60 63 75 83 87
51 54 60 95 107 115 119
51 55 61 67 71 79 91
51 55 61 99 103 111 123
52 56 58 64 76 84 88
52 56 58 96 108 116 120
52 57 59 68 72 80 92
52 57 59 100 104 112 124
53 56 60 69 73 81 93
53 56 60 101 105 113 125
53 57 61 65 77 85 89
53 57 61 97 109 117 121


==> anc/verify/polytopes/L5.txt <==
0 1 2 3 4 5 6 7
0 1 2 3 8 9 12 13 16 17
0 1 2 4 8 12 16 20 24 28
0 1 3 5 8 13 17 21 25 31
0 1 4 5 8 10 20 21 24 25
0 2 3 6 9 12 17 22 27 29
0 2 4 6 12 14 20 22 28 29
0 3 5 6 17 19 25 27 29 31
0 4 5 6 10 14 19 20 25 29
0 8 12 17 20 25 29
1 2 3 7 9 13 16 23 26 30
1 2 4 7 16 18 24 26 28 30
1 3 5 7 13 15 21 23 30 31
1 4 5 7 10 15 18 21 24 30
1 8 13 16 21 24 30
2 3 6 7 9 11 22 23 26 27
2 4 6 7 11 14 18 22 26 28
2 9 12 16 22 26 28
3 5 6 7 11 15 19 23 27 31
3 9 13 17 23 27 31
4 5 6 7 10 11 14 15 18 19
4 10 14 18 20 24 28
5 10 15 19 21 25 31
6 11 14 19 22 27 29
7 11 15 18 23 26 30
8 9 12 13 16 17 32
8 10 20 21 24 25 34
8 12 16 20 24 28 32 34 36 38
8 12 17 20 25 29 32 34 36 39
8 13 16 21 24 30 32 34 37 38
8 13 17 21 25 31 32 34 37 39
9 11 22 23 26 27 35
9 12 16 22 26 28 32 35 36 38
9 12 17 22 27 29 32 35 36 39
9 13 16 23 26 30 32 35 37 38
9 13 17 23 27 31 32 35 37 39
10 11 14 15 18 19 33
10 14 18 20 24 28 33 34 36 38
10 14 19 20 25 29 33 34 36 39
10 15 18 21 24 30 33 34 37 38
10 15 19 21 25 31 33 34 37 39
11 14 18 22 26 28 33 35 36 38
11 14 19 22 27 29 33 35 36 39
11 15 18 23 26 30 33 35 37 38
11 15 19 23 27 31 33 35 37 39
12 14 20 22 28 29 36
13 15 21 23 30 31 37
16 18 24 26 28 30 38
17 19 25 27 29 31 39
32 33 34 35 36 37 38 39


==> anc/verify/polytopes/Q5.txt <==
0 1 2 3 4 5 6 7 8 9
0 1 2 3 11 13 15 17
0 1 2 4 5 7 17 23 27 29
0 1 3 4 6 8 15 21 25 28
0 1 4 15 17 21 23 25 27
0 2 3 5 6 9 13 19 24 26
0 2 5 13 17 19 23 24 29
0 3 6 13 15 19 21 26 28
0 4 5 6 10 19 21 23
0 13 15 17 19 21 23
1 2 3 7 8 9 11 18 20 22
1 2 7 11 17 18 20 27 29
1 3 8 11 15 18 22 25 28
1 4 7 8 12 18 25 27
1 11 15 17 18 25 27
2 3 9 11 13 20 22 24 26
2 5 7 9 14 20 24 29
2 11 13 17 20 24 29
3 6 8 9 16 22 26 28
3 11 13 15 22 26 28
4 5 6 7 8 9 10 12 14 16
4 5 7 10 12 14 23 27 29
4 6 8 10 12 16 21 25 28
4 10 12 21 23 25 27
5 6 9 10 14 16 19 24 26
5 10 14 19 23 24 29
6 10 16 19 21 26 28
7 8 9 12 14 16 18 20 22
7 12 14 18 20 27 29
8 12 16 18 22 25 28
9 14 16 20 22 24 26
10 12 14 16 34 35 36 37 38 39
10 12 14 23 27 29 34 35 37
10 12 16 21 25 28 34 36 38
10 12 21 23 25 27 34
10 14 16 19 24 26 35 36 39
10 14 19 23 24 29 35
10 16 19 21 26 28 36
10 19 21 23 30 34 35 36
11 13 15 17 30 31 32 33
11 13 15 22 26 28 33
11 13 17 20 24 29 32
11 13 20 22 24 26 32 33 39
11 15 17 18 25 27 31
11 15 18 22 25 28 31 33 38
11 17 18 20 27 29 31 32 37
11 18 20 22 31 32 33 37 38 39
12 14 16 18 20 22 37 38 39
12 14 18 20 27 29 37
12 16 18 22 25 28 38
12 18 25 27 31 34 37 38
13 15 17 19 21 23 30
13 15 19 21 26 28 30 33 36
13 17 19 23 24 29 30 32 35
13 19 24 26 30 32 33 35 36 39
14 16 20 22 24 26 39
14 20 24 29 32 35 37 39
15 17 21 23 25 27 30 31 34
15 21 25 28 30 31 33 34 36 38
16 22 26 28 33 36 38 39
17 23 27 29 30 31 32 34 35 37
30 31 32 33 34 35 36 37 38 39


==> anc/verify/polytopes/R5.txt <==
0 1 2 3 4 5 6 7 8 9
0 1 2 3 4 5 10 11 12 13
0 1 2 6 15 17 19
0 1 2 11 12 13 15 17 19
0 1 3 6 7 8 19 23 25 29
0 1 3 13 19 23 25
0 2 4 6 7 9 17 21 24 28
0 2 4 12 17 21 24
0 3 4 7 14 21 23
0 3 4 10 12 13 14 21 23
0 6 7 17 19 21 23 28 29
0 12 13 17 19 21 23
1 2 5 6 8 9 15 20 22 27
1 2 5 11 15 20 22
1 3 5 8 16 20 25
1 3 5 10 11 13 16 20 25
1 6 8 15 19 20 25 27 29
1 11 13 15 19 20 25
2 4 5 9 18 22 24
2 4 5 10 11 12 18 22 24
2 6 9 15 17 22 24 27 28
2 11 12 15 17 22 24
3 4 5 7 8 9 14 16 18 26
3 4 5 10 14 16 18
3 7 8 14 16 23 25 26 29
3 10 13 14 16 23 25
4 7 9 14 18 21 24 26 28
4 10 12 14 18 21 24
5 8 9 16 18 20 22 26 27
5 10 11 16 18 20 22
6 7 8 9 26 27 28 29
6 15 17 19 27 28 29
7 14 21 23 26 28 29
8 16 20 25 26 27 29
9 18 22 24 26 27 28
10 11 12 13 30 31 32 33 34 35
10 11 12 18 22 24 32 34 35
10 11 13 16 20 25 31 33 35
10 11 16 18 20 22 35
10 12 13 14 21 23 30 33 34
10 12 14 18 21 24 34
10 13 14 16 23 25 33
10 14 16 18 33 34 35
11 12 13 15 17 19 30 31 32
11 12 15 17 22 24 32
11 13 15 19 20 25 31
11 15 20 22 31 32 35
12 13 17 19 21 23 30
12 17 21 24 30 32 34
13 19 23 25 30 31 33
14 16 18 26 33 34 35 37 38 39
14 16 23 25 26 29 33 37 38
14 18 21 24 26 28 34 37 39
14 21 23 26 28 29 37
14 21 23 30 33 34 37
15 17 19 27 28 29 36
15 17 19 30 31 32 36
15 17 22 24 27 28 32 36 39
15 19 20 25 27 29 31 36 38
15 20 22 27 31 32 35 36 38 39
16 18 20 22 26 27 35 38 39
16 20 25 26 27 29 38
16 20 25 31 33 35 38
17 19 21 23 28 29 30 36 37
17 21 24 28 30 32 34 36 37 39
18 22 24 26 27 28 39
18 22 24 32 34 35 39
19 23 25 29 30 31 33 36 37 38
26 27 28 29 36 37 38 39
30 31 32 33 34 35 36 37 38 39


==> anc/verify/prefix_orbits.py <==
"""Orderly enumeration of section cells up to the ambient hyperplane stabilizer.

Ambient symmetries preserve both the section and its forbidden projections.
Every prefix of a lexicographically least sorted subset is itself least in
its orbit: a smaller image of a prefix would give a smaller image of the
whole subset. Thus keeping only canonical prefixes loses no cell orbit.

The selected set is the ordered prefix. Branch checks reject impossible
prefixes. Choosing the next selected vertex and excluding all intervening
optional vertices partitions the strict completions without duplication.
"""
from collections import Counter
import time

from candidate_facets import indices


def elements(generators, size):
    """Enumerate the finite permutation group generated by the given maps."""
    identity = tuple(range(size))
    result, seen = [identity], {identity}
    for g in result:
        for h in generators:
            k = tuple(h[g[i]] for i in range(size))
            if k not in seen:
                seen.add(k)
                result.append(k)
    return result


class Symmetry:
    """Exact subset action of a supplied ambient hyperplane stabilizer."""
    def __init__(self, generators, size, expected_order):
        self.size = size
        self.group = elements(generators, size)
        self.order = len(self.group)
        if self.order != expected_order:
            raise ValueError('restricted ambient group is not faithful or has wrong order')
        # Entry [u][v] encodes exactly the group elements mapping u to v.
        # Integer bitsets perform the canonical-prefix filtering in bulk.
        width = (self.order + 7) // 8
        encoded = [[bytearray(width) for j in range(size)] for i in range(size)]
        for number, g in enumerate(self.group):
            byte, bit = divmod(number, 8)
            for i, j in enumerate(g):
                encoded[i][j][byte] |= 1 << bit
        self.maps = [[int.from_bytes(bits, 'little') for bits in row] for row in encoded]
        self.all = (1 << self.order) - 1
        self.queries = self.rejected = 0

    @classmethod
    def on_section(cls, ambient, section):
        """Act on all points in the hyperplane section.

        A hyperplane avoiding the origin spans the ambient linear space,
        so its spanning vertex set gives a faithful action. Check its order.
        """
        points = sorted(section)
        index = {v: i for i, v in enumerate(points)}
        group = ambient.group(section)
        generators = [tuple(index[g[v]] for v in points) for g in group.generators]
        return cls(generators, len(points), group.order)

    def canonical(self, mask):
        """Is the sorted subset lexicographically least among its images?"""
        self.queries += 1
        if not mask:
            return True
        sources = list(indices(mask))
        active = self.all
        for target in range(self.size):
            hits = 0
            for source in sources:
                hits |= self.maps[source][target]
            hits &= active
            if mask & (1 << target):
                # Identity always remains while the image prefix agrees.
                assert hits
                active = hits
                if active & (active-1) == 0:
                    return True
            elif hits:
                self.rejected += 1
                return False
        return True

    def stabilizer_order(self, mask):
        """Count group elements fixing this subset, using the same bitsets."""
        sources = list(indices(mask))
        active = self.all
        for target in sources:
            hits = 0
            for source in sources:
                hits |= self.maps[source][target]
            active &= hits
        return active.bit_count()


def enumerate_orbits(engine, symmetry, log=print):
    """One representative per orbit, or all labeled cells if symmetry is None."""
    stats, result = Counter(), []
    # Only initial rank exclusions and branching change the allowed set.
    stack = [(0, engine.allowed)]
    started = time.monotonic()
    next_update = started + 15
    def canonical(mask):
        return symmetry is None or symmetry.canonical(mask)
    def record(mask):
        if engine.valid(mask):
            result.append(engine.points(mask))
    while stack:
        if time.monotonic() >= next_update:
            log('Searching vertex subsets: %s candidate orbits found' % len(result))
            next_update = time.monotonic() + 15
        prefix, allowed = stack.pop()
        stats['states'] += 1
        if not engine.feasible(prefix, allowed):
            continue
        if prefix == allowed:
            record(prefix)
            continue
        if prefix.bit_count() > engine.need:
            # Stopping at the current prefix is a separate completion.
            # Checking with no optional points tests every selected-pair constraint.
            if engine.feasible(prefix, prefix):
                record(prefix)
        children = []
        for vertex in indices(allowed & ~prefix):
            bit = 1 << vertex
            child_prefix = prefix | bit
            if not canonical(child_prefix):
                continue
            # All selected vertices before this one are already in prefix.
            child_allowed = allowed & ~((bit-1) & ~prefix)
            children.append((child_prefix, child_allowed))
        stack.extend(reversed(children))
    stats['seconds'] = time.monotonic()-started
    stats['orbits'] = len(result)
    stats['canonical_queries'] = symmetry.queries if symmetry is not None else 0
    stats['noncanonical'] = symmetry.rejected if symmetry is not None else 0
    return result, stats


==> anc/verify/provenance.py <==
"""Bind reusable caches and verification reports to their exact inputs.

Cache identities include all verifier modules, the configuration's integer
coordinates, and the catalog.  A change to any of these invalidates every
intermediate cache for that configuration, not just the search summary.
The report manifest additionally records facet lists, published coordinate
files, and rigidity certificates.  Hashes identify a computation's inputs;
they do not replace a fresh computation.
"""
from __future__ import annotations

import hashlib
import json
from pathlib import Path
import shutil

import flats

HERE = Path(__file__).resolve().parent
INPUT_DIRS = ("data", "catalog", "polytopes", "rigidity", "cjkt",
              "cohn-rajagopal", "certificates")


def file_hash(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def input_files(root=HERE):
    root = Path(root)
    paths = list(root.glob("*.py"))
    for directory in INPUT_DIRS:
        paths.extend(p for p in (root / directory).rglob("*") if p.is_file()
                     and "__pycache__" not in p.parts)
    return {p.relative_to(root).as_posix(): file_hash(p)
            for p in sorted(paths)}


def changed_inputs_message(before, after):
    """Identify edits, additions, and removals without printing file contents."""
    changed = sorted(path for path in before.keys() | after.keys()
                     if before.get(path) != after.get(path))
    return ("verification inputs changed during the run: " + ", ".join(changed)
            + ". A fresh run is required after edits are finished.")


def cache_identity(name, root=HERE):
    root = Path(root)
    paths = list(root.glob("*.py")) + [root / "data" / (name + ".txt")]
    paths.extend(p for p in (root / "catalog").rglob("*") if p.is_file())
    entries = {p.relative_to(root).as_posix(): file_hash(p)
               for p in sorted(paths)}
    payload = json.dumps(entries, sort_keys=True).encode()
    return hashlib.sha256(payload).hexdigest()


def ensure_cache(name, fresh=False, log=lambda message: None):
    """Require source/data-matched caches, clearing them when fresh is requested."""
    directory = Path(flats.CACHE)
    directory.mkdir(parents=True, exist_ok=True)
    path = directory / (name + ".inputs.json")
    identity = cache_identity(name)
    try:
        old = json.loads(path.read_text()).get("identity")
    except (OSError, ValueError, AttributeError):
        old = None
    if fresh or old != identity:
        gone = []
        for candidate in directory.iterdir():
            if candidate.name == name or candidate.name.startswith(name + "."):
                if candidate.is_dir():
                    shutil.rmtree(candidate)
                else:
                    candidate.unlink()
                gone.append(candidate.name)
        if gone:
            log("   cache discarded (%s): %s" % (
                "fresh run" if fresh else "input identity changed or absent",
                ", ".join(sorted(gone))))
        path.write_text(json.dumps({"schema": 1, "identity": identity},
                                   indent=2) + "\n")
    return identity


==> anc/verify/reassembly.py <==
"""Exact boundary-piece reassembly certificates for the Splits theorem.

Each recipe splits specified numbers of source facets, sometimes twice.
The pieces have exactly the target's facet multiset, with every target
facet counted once.  Congruence is checked from exact Gram matrices and
circumradii.  The target coordinates supply the placement of the detached
pieces; source adjacencies are not imposed on that placement.

An elementary split is checked geometrically, not inferred from the names
of its pieces.  The parent has unit edges.  The unit neighbors of the apex
span the cutting hyperplane, and all remaining vertices lie strictly on
the other side.  Every edge incident to the apex ends on that hyperplane,
so the cut creates no new vertices.  The pyramid and the remaining cell
therefore partition the parent, and both are matched to the catalog.

    check(name, cfg=None, facets=None) -> Report, or None for no recipe

The main verifier separately checks the target's embedding and contact
graph.  This module certifies the dissection and the multiset identity.
"""
from __future__ import annotations

import os
from collections import Counter
from dataclasses import dataclass, field
from functools import lru_cache

import catalog
import edges
import faces
import facettypes
import flats
import frame


# A split is (parent, pyramid, remaining cell).  The second demicube split
# acts on the diminished cell produced by the first, not on a new facet.
SPLITS = {
    "orthoplex": ("16-cell", "octahedral-pyramid", "octahedral-pyramid"),
    "rectified": ("rectified-5-cell", "pyramid-over-triangular-prism",
                  "diminished-rectified-5-cell"),
    "demicube": ("5-demicube", "pyramid-over-rectified-5-cell",
                 "diminished-5-demicube"),
    "demicube-again": ("diminished-5-demicube",
                       "pyramid-over-rectified-5-cell",
                       "2-diminished-5-demicube"),
    "gosset": ("2_21", "pyramid-over-5-demicube", "diminished-2_21"),
    "diminished-gosset": ("6-diminished-2_21",
                          "pyramid-over-diminished-5-demicube",
                          "7-diminished-2_21"),
}

# Steps are applied in order.  Unsplit source facets remain in the multiset.
RECIPES = {
    "L5": ("D5", ((8, "orthoplex"),)),
    "Q5": ("D5", ((20, "rectified"),)),
    "R5": ("D5", ((8, "orthoplex"), (20, "rectified"))),
    "C6-72b": ("E6", ((32, "demicube"),)),
    "C6-72d": ("E6", ((48, "demicube"), (16, "demicube-again"))),
    "C6-72c": ("E6", ((48, "demicube"), (48, "demicube-again"))),
    "C7-126c": ("E7", ((54, "gosset"),)),
    "C7-126d": ("C7-126b", ((22, "gosset"),
                             (32, "diminished-gosset"))),
}


@dataclass(frozen=True)
class SplitCertificate:
    parent: str
    pyramid: str
    remainder: str
    apex: int
    base: tuple
    pyramid_vertices: tuple
    remainder_vertices: tuple


@dataclass(frozen=True)
class SplitStep:
    count: int
    certificate: SplitCertificate


@dataclass
class Report:
    source: str
    target: str
    source_counts: Counter = field(default_factory=Counter)
    target_counts: Counter = field(default_factory=Counter)
    piece_counts: Counter = field(default_factory=Counter)
    splits: list = field(default_factory=list)
    errors: list = field(default_factory=list)

    @property
    def ok(self):
        return not self.errors and self.piece_counts == self.target_counts

    @property
    def nsplits(self):
        return sum(step.count for step in self.splits)


def _catalog_configuration(name):
    """Embed the catalog cell on the unit sphere, retaining its size.

    Its centered Gram matrix is scaled by the squared circumradius.
    Adding the squared height to every entry gives diagonal entries one.
    The integer frame reproduces this rational Gram matrix exactly.
    """
    r2, centered = catalog.cells()[name]
    gram = [[r2 * x + (1 - r2) for x in row] for row in centered]
    form, pts, _ = frame.integer_frame(gram)
    return flats.Configuration(form, pts, len(form))


@lru_cache(maxsize=None)
def certify_split(parent, pyramid, remainder):
    """Return an exact vertex-figure split witness, or raise ValueError.

    Vertex indices refer to the catalog parent's stored ordering.  The
    finite in-process cache only avoids repeating the same exact check;
    no persisted result is read or written.
    """
    cfg = _catalog_configuration(parent)
    whole = tuple(range(cfg.n))
    dim = flats.from_points(cfg, whole).dim
    if any(2 * cfg.ip(cfg.pts[i], cfg.pts[j]) > cfg.norm
           for i in whole for j in whole if i < j):
        raise ValueError("%s has a pair shorter than one" % parent)
    if not edges.unit_edge(cfg, whole):
        raise ValueError("%s is not unit-edge" % parent)

    for apex in whole:
        base = tuple(i for i in whole if i != apex and cfg.unit(apex, i))
        small = tuple(sorted(base + (apex,)))
        rest = tuple(i for i in whole if i != apex)
        if not base or flats.from_points(cfg, base).dim != dim - 1:
            continue
        if flats.from_points(cfg, rest).dim != dim:
            continue
        # The cut is <apex, x> = |apex|^2/2.  Its only vertex on the
        # positive side is the apex, and its zero vertices are the base.
        if not all(2 * cfg.ip(cfg.pts[apex], cfg.pts[i]) < cfg.norm
                   for i in rest if i not in base):
            continue
        if catalog.identify(cfg, small) != pyramid \
                or catalog.identify(cfg, rest) != remainder:
            continue
        if not edges.unit_edge(cfg, small) or not edges.unit_edge(cfg, rest):
            raise ValueError("%s produces a piece with a non-unit edge" % parent)
        return SplitCertificate(parent, pyramid, remainder, apex, base,
                                small, rest)
    raise ValueError("no vertex-figure split %s -> %s + %s"
                     % (parent, pyramid, remainder))


def _census(cfg, facets):
    """Name every facet by congruence, including the circumradius.

    Equal signatures only select possible matches.  An exact permutation
    of the Gram matrices is still required for each facet.
    """
    counts = Counter()
    seen = set()
    buckets = {}
    for facet in facets:
        pts = tuple(sorted(facet))
        if len(set(pts)) != len(pts) or pts in seen:
            raise ValueError("repeated facet or repeated vertex in a facet")
        if not pts or any(i < 0 or i >= cfg.n for i in pts):
            raise ValueError("invalid facet vertex indices")
        seen.add(pts)
        gram = frame.gram(cfg, pts)
        key = (frame.radius2(cfg, pts), frame.signature(gram))
        bucket = buckets.setdefault(key, [])
        name = next((name for rep, name in bucket
                     if facettypes.match(rep, gram)), None)
        if name is None:
            name = catalog.identify(cfg, pts)
            if name is None:
                raise ValueError("facet %s has no catalog match" % (pts,))
            bucket.append((gram, name))
        counts[name] += 1
    return counts


def _load(name):
    return (flats.Configuration.load(name),
            faces.read_facets(os.path.join(flats.POLYTOPES, name + ".txt")))


def check(name, cfg=None, facets=None):
    """Check the complete reassembly recipe for a target configuration.

    A successful result proves that independently moving the detached
    pieces can fill every facet of the supplied target exactly once.
    The target's geometric validity is checked by the main verifier.
    """
    if name not in RECIPES:
        return None
    source, recipe = RECIPES[name]
    report = Report(source, name)
    try:
        source_cfg, source_facets = _load(source)
        if cfg is None:
            cfg = flats.Configuration.load(name)
        if facets is None:
            facets = faces.read_facets(os.path.join(flats.POLYTOPES,
                                                   name + ".txt"))
        report.source_counts = _census(source_cfg, source_facets)
        report.target_counts = _census(cfg, facets)
        report.piece_counts = report.source_counts.copy()
        for count, kind in recipe:
            cert = certify_split(*SPLITS[kind])
            if report.piece_counts[cert.parent] < count:
                raise ValueError("too few %s pieces for %d splits"
                                 % (cert.parent, count))
            report.piece_counts[cert.parent] -= count
            report.piece_counts[cert.pyramid] += count
            report.piece_counts[cert.remainder] += count
            report.splits.append(SplitStep(count, cert))
        report.piece_counts = +report.piece_counts  # remove zero entries
        if report.piece_counts != report.target_counts:
            report.errors.append("piece multiset differs from target: "
                                 "extra %s; missing %s"
                                 % (dict(report.piece_counts - report.target_counts),
                                    dict(report.target_counts - report.piece_counts)))
    except (ValueError, KeyError) as err:
        report.errors.append(str(err))
    return report


if __name__ == "__main__":
    import sys

    failed = False
    for name in sys.argv[1:] or RECIPES:
        report = check(name)
        if report is None:
            print("%s: no reassembly claim" % name)
            continue
        print("%s -> %s: %d cuts, %d source facets, %d target facets: %s"
              % (report.source, name, report.nsplits,
                 sum(report.source_counts.values()),
                 sum(report.target_counts.values()), report.ok))
        for error in report.errors:
            print("   " + error)
        failed |= not report.ok
    sys.exit(int(failed))


==> anc/verify/rigidity/D5.stress.txt <==
# D5: an equilibrium stress on the contact graph with a bar from the center
# to every point: 'contact i j w' with w < 0 on every contact (struts),
# 'spoke i w' on the bar from the center to point i.  Integers.
contact 0 4 -1
contact 0 5 -1
contact 0 8 -1
contact 0 9 -1
contact 0 12 -1
contact 0 13 -1
contact 0 16 -1
contact 0 17 -1
contact 0 20 -1
contact 0 21 -1
contact 0 24 -1
contact 0 25 -1
contact 1 4 -1
contact 1 5 -1
contact 1 8 -1
contact 1 9 -1
contact 1 12 -1
contact 1 13 -1
contact 1 18 -1
contact 1 19 -1
contact 1 22 -1
contact 1 23 -1
contact 1 26 -1
contact 1 27 -1
contact 2 6 -1
contact 2 7 -1
contact 2 10 -1
contact 2 11 -1
contact 2 14 -1
contact 2 15 -1
contact 2 16 -1
contact 2 17 -1
contact 2 20 -1
contact 2 21 -1
contact 2 24 -1
contact 2 25 -1
contact 3 6 -1
contact 3 7 -1
contact 3 10 -1
contact 3 11 -1
contact 3 14 -1
contact 3 15 -1
contact 3 18 -1
contact 3 19 -1
contact 3 22 -1
contact 3 23 -1
contact 3 26 -1
contact 3 27 -1
contact 4 8 -1
contact 4 9 -1
contact 4 12 -1
contact 4 13 -1
contact 4 16 -1
contact 4 18 -1
contact 4 28 -1
contact 4 29 -1
contact 4 32 -1
contact 4 33 -1
contact 5 8 -1
contact 5 9 -1
contact 5 12 -1
contact 5 13 -1
contact 5 17 -1
contact 5 19 -1
contact 5 30 -1
contact 5 31 -1
contact 5 34 -1
contact 5 35 -1
contact 6 10 -1
contact 6 11 -1
contact 6 14 -1
contact 6 15 -1
contact 6 16 -1
contact 6 18 -1
contact 6 28 -1
contact 6 29 -1
contact 6 32 -1
contact 6 33 -1
contact 7 10 -1
contact 7 11 -1
contact 7 14 -1
contact 7 15 -1
contact 7 17 -1
contact 7 19 -1
contact 7 30 -1
contact 7 31 -1
contact 7 34 -1
contact 7 35 -1
contact 8 12 -1
contact 8 13 -1
contact 8 20 -1
contact 8 22 -1
contact 8 28 -1
contact 8 30 -1
contact 8 36 -1
contact 8 37 -1
contact 9 12 -1
contact 9 13 -1
contact 9 21 -1
contact 9 23 -1
contact 9 29 -1
contact 9 31 -1
contact 9 38 -1
contact 9 39 -1
contact 10 14 -1
contact 10 15 -1
contact 10 20 -1
contact 10 22 -1
contact 10 28 -1
contact 10 30 -1
contact 10 36 -1
contact 10 37 -1
contact 11 14 -1
contact 11 15 -1
contact 11 21 -1
contact 11 23 -1
contact 11 29 -1
contact 11 31 -1
contact 11 38 -1
contact 11 39 -1
contact 12 24 -1
contact 12 26 -1
contact 12 32 -1
contact 12 34 -1
contact 12 36 -1
contact 12 38 -1
contact 13 25 -1
contact 13 27 -1
contact 13 33 -1
contact 13 35 -1
contact 13 37 -1
contact 13 39 -1
contact 14 24 -1
contact 14 26 -1
contact 14 32 -1
contact 14 34 -1
contact 14 36 -1
contact 14 38 -1
contact 15 25 -1
contact 15 27 -1
contact 15 33 -1
contact 15 35 -1
contact 15 37 -1
contact 15 39 -1
contact 16 20 -1
contact 16 21 -1
contact 16 24 -1
contact 16 25 -1
contact 16 28 -1
contact 16 29 -1
contact 16 32 -1
contact 16 33 -1
contact 17 20 -1
contact 17 21 -1
contact 17 24 -1
contact 17 25 -1
contact 17 30 -1
contact 17 31 -1
contact 17 34 -1
contact 17 35 -1
contact 18 22 -1
contact 18 23 -1
contact 18 26 -1
contact 18 27 -1
contact 18 28 -1
contact 18 29 -1
contact 18 32 -1
contact 18 33 -1
contact 19 22 -1
contact 19 23 -1
contact 19 26 -1
contact 19 27 -1
contact 19 30 -1
contact 19 31 -1
contact 19 34 -1
contact 19 35 -1
contact 20 24 -1
contact 20 25 -1
contact 20 28 -1
contact 20 30 -1
contact 20 36 -1
contact 20 37 -1
contact 21 24 -1
contact 21 25 -1
contact 21 29 -1
contact 21 31 -1
contact 21 38 -1
contact 21 39 -1
contact 22 26 -1
contact 22 27 -1
contact 22 28 -1
contact 22 30 -1
contact 22 36 -1
contact 22 37 -1
contact 23 26 -1
contact 23 27 -1
contact 23 29 -1
contact 23 31 -1
contact 23 38 -1
contact 23 39 -1
contact 24 32 -1
contact 24 34 -1
contact 24 36 -1
contact 24 38 -1
contact 25 33 -1
contact 25 35 -1
contact 25 37 -1
contact 25 39 -1
contact 26 32 -1
contact 26 34 -1
contact 26 36 -1
contact 26 38 -1
contact 27 33 -1
contact 27 35 -1
contact 27 37 -1
contact 27 39 -1
contact 28 32 -1
contact 28 33 -1
contact 28 36 -1
contact 28 37 -1
contact 29 32 -1
contact 29 33 -1
contact 29 38 -1
contact 29 39 -1
contact 30 34 -1
contact 30 35 -1
contact 30 36 -1
contact 30 37 -1
contact 31 34 -1
contact 31 35 -1
contact 31 38 -1
contact 31 39 -1
contact 32 36 -1
contact 32 38 -1
contact 33 37 -1
contact 33 39 -1
contact 34 36 -1
contact 34 38 -1
contact 35 37 -1
contact 35 39 -1
spoke 0 6
spoke 1 6
spoke 2 6
spoke 3 6
spoke 4 6
spoke 5 6
spoke 6 6
spoke 7 6
spoke 8 6
spoke 9 6
spoke 10 6
spoke 11 6
spoke 12 6
spoke 13 6
spoke 14 6
spoke 15 6
spoke 16 6
spoke 17 6
spoke 18 6
spoke 19 6
spoke 20 6
spoke 21 6
spoke 22 6
spoke 23 6
spoke 24 6
spoke 25 6
spoke 26 6
spoke 27 6
spoke 28 6
spoke 29 6
spoke 30 6
spoke 31 6
spoke 32 6
spoke 33 6
spoke 34 6
spoke 35 6
spoke 36 6
spoke 37 6
spoke 38 6
spoke 39 6


==> anc/verify/rigidity/L5.stress.txt <==
# L5: an equilibrium stress on the contact graph with a bar from the center
# to every point: 'contact i j w' with w < 0 on every contact (struts),
# 'spoke i w' on the bar from the center to point i.  Integers.
contact 0 1 -1
contact 0 2 -1
contact 0 3 -1
contact 0 4 -1
contact 0 5 -1
contact 0 6 -1
contact 0 8 -1
contact 0 12 -1
contact 0 17 -1
contact 0 20 -1
contact 0 25 -1
contact 0 29 -1
contact 1 2 -1
contact 1 3 -1
contact 1 4 -1
contact 1 5 -1
contact 1 7 -1
contact 1 8 -1
contact 1 13 -1
contact 1 16 -1
contact 1 21 -1
contact 1 24 -1
contact 1 30 -1
contact 2 3 -1
contact 2 4 -1
contact 2 6 -1
contact 2 7 -1
contact 2 9 -1
contact 2 12 -1
contact 2 16 -1
contact 2 22 -1
contact 2 26 -1
contact 2 28 -1
contact 3 5 -1
contact 3 6 -1
contact 3 7 -1
contact 3 9 -1
contact 3 13 -1
contact 3 17 -1
contact 3 23 -1
contact 3 27 -1
contact 3 31 -1
contact 4 5 -1
contact 4 6 -1
contact 4 7 -1
contact 4 10 -1
contact 4 14 -1
contact 4 18 -1
contact 4 20 -1
contact 4 24 -1
contact 4 28 -1
contact 5 6 -1
contact 5 7 -1
contact 5 10 -1
contact 5 15 -1
contact 5 19 -1
contact 5 21 -1
contact 5 25 -1
contact 5 31 -1
contact 6 7 -1
contact 6 11 -1
contact 6 14 -1
contact 6 19 -1
contact 6 22 -1
contact 6 27 -1
contact 6 29 -1
contact 7 11 -1
contact 7 15 -1
contact 7 18 -1
contact 7 23 -1
contact 7 26 -1
contact 7 30 -1
contact 8 12 -1
contact 8 13 -1
contact 8 16 -1
contact 8 17 -1
contact 8 20 -1
contact 8 21 -1
contact 8 24 -1
contact 8 25 -1
contact 8 32 -1
contact 8 34 -1
contact 9 12 -1
contact 9 13 -1
contact 9 16 -1
contact 9 17 -1
contact 9 22 -1
contact 9 23 -1
contact 9 26 -1
contact 9 27 -1
contact 9 32 -1
contact 9 35 -1
contact 10 14 -1
contact 10 15 -1
contact 10 18 -1
contact 10 19 -1
contact 10 20 -1
contact 10 21 -1
contact 10 24 -1
contact 10 25 -1
contact 10 33 -1
contact 10 34 -1
contact 11 14 -1
contact 11 15 -1
contact 11 18 -1
contact 11 19 -1
contact 11 22 -1
contact 11 23 -1
contact 11 26 -1
contact 11 27 -1
contact 11 33 -1
contact 11 35 -1
contact 12 16 -1
contact 12 17 -1
contact 12 20 -1
contact 12 22 -1
contact 12 28 -1
contact 12 29 -1
contact 12 32 -1
contact 12 36 -1
contact 13 16 -1
contact 13 17 -1
contact 13 21 -1
contact 13 23 -1
contact 13 30 -1
contact 13 31 -1
contact 13 32 -1
contact 13 37 -1
contact 14 18 -1
contact 14 19 -1
contact 14 20 -1
contact 14 22 -1
contact 14 28 -1
contact 14 29 -1
contact 14 33 -1
contact 14 36 -1
contact 15 18 -1
contact 15 19 -1
contact 15 21 -1
contact 15 23 -1
contact 15 30 -1
contact 15 31 -1
contact 15 33 -1
contact 15 37 -1
contact 16 24 -1
contact 16 26 -1
contact 16 28 -1
contact 16 30 -1
contact 16 32 -1
contact 16 38 -1
contact 17 25 -1
contact 17 27 -1
contact 17 29 -1
contact 17 31 -1
contact 17 32 -1
contact 17 39 -1
contact 18 24 -1
contact 18 26 -1
contact 18 28 -1
contact 18 30 -1
contact 18 33 -1
contact 18 38 -1
contact 19 25 -1
contact 19 27 -1
contact 19 29 -1
contact 19 31 -1
contact 19 33 -1
contact 19 39 -1
contact 20 24 -1
contact 20 25 -1
contact 20 28 -1
contact 20 29 -1
contact 20 34 -1
contact 20 36 -1
contact 21 24 -1
contact 21 25 -1
contact 21 30 -1
contact 21 31 -1
contact 21 34 -1
contact 21 37 -1
contact 22 26 -1
contact 22 27 -1
contact 22 28 -1
contact 22 29 -1
contact 22 35 -1
contact 22 36 -1
contact 23 26 -1
contact 23 27 -1
contact 23 30 -1
contact 23 31 -1
contact 23 35 -1
contact 23 37 -1
contact 24 28 -1
contact 24 30 -1
contact 24 34 -1
contact 24 38 -1
contact 25 29 -1
contact 25 31 -1
contact 25 34 -1
contact 25 39 -1
contact 26 28 -1
contact 26 30 -1
contact 26 35 -1
contact 26 38 -1
contact 27 29 -1
contact 27 31 -1
contact 27 35 -1
contact 27 39 -1
contact 28 36 -1
contact 28 38 -1
contact 29 36 -1
contact 29 39 -1
contact 30 37 -1
contact 30 38 -1
contact 31 37 -1
contact 31 39 -1
contact 32 34 -1
contact 32 35 -1
contact 32 36 -1
contact 32 37 -1
contact 32 38 -1
contact 32 39 -1
contact 33 34 -1
contact 33 35 -1
contact 33 36 -1
contact 33 37 -1
contact 33 38 -1
contact 33 39 -1
contact 34 36 -1
contact 34 37 -1
contact 34 38 -1
contact 34 39 -1
contact 35 36 -1
contact 35 37 -1
contact 35 38 -1
contact 35 39 -1
contact 36 38 -1
contact 36 39 -1
contact 37 38 -1
contact 37 39 -1
spoke 0 6
spoke 1 6
spoke 2 6
spoke 3 6
spoke 4 6
spoke 5 6
spoke 6 6
spoke 7 6
spoke 8 6
spoke 9 6
spoke 10 6
spoke 11 6
spoke 12 6
spoke 13 6
spoke 14 6
spoke 15 6
spoke 16 6
spoke 17 6
spoke 18 6
spoke 19 6
spoke 20 6
spoke 21 6
spoke 22 6
spoke 23 6
spoke 24 6
spoke 25 6
spoke 26 6
spoke 27 6
spoke 28 6
spoke 29 6
spoke 30 6
spoke 31 6
spoke 32 6
spoke 33 6
spoke 34 6
spoke 35 6
spoke 36 6
spoke 37 6
spoke 38 6
spoke 39 6


==> anc/verify/rigidity/Q5.stress.txt <==
# Q5: an equilibrium stress on the contact graph with a bar from the center
# to every point: 'contact i j w' with w < 0 on every contact (struts),
# 'spoke i w' on the bar from the center to point i.  Integers.
contact 0 1 -5
contact 0 2 -5
contact 0 3 -5
contact 0 4 -5
contact 0 5 -5
contact 0 6 -5
contact 0 13 -5
contact 0 15 -5
contact 0 17 -5
contact 0 19 -5
contact 0 21 -5
contact 0 23 -5
contact 1 2 -5
contact 1 3 -5
contact 1 4 -5
contact 1 7 -5
contact 1 8 -5
contact 1 11 -5
contact 1 15 -5
contact 1 17 -5
contact 1 18 -5
contact 1 25 -5
contact 1 27 -5
contact 2 3 -5
contact 2 5 -5
contact 2 7 -5
contact 2 9 -5
contact 2 11 -5
contact 2 13 -5
contact 2 17 -5
contact 2 20 -5
contact 2 24 -5
contact 2 29 -5
contact 3 6 -5
contact 3 8 -5
contact 3 9 -5
contact 3 11 -5
contact 3 13 -5
contact 3 15 -5
contact 3 22 -5
contact 3 26 -5
contact 3 28 -5
contact 4 5 -5
contact 4 6 -5
contact 4 7 -5
contact 4 8 -5
contact 4 10 -5
contact 4 12 -5
contact 4 21 -5
contact 4 23 -5
contact 4 25 -5
contact 4 27 -5
contact 5 6 -5
contact 5 7 -5
contact 5 9 -5
contact 5 10 -5
contact 5 14 -5
contact 5 19 -5
contact 5 23 -5
contact 5 24 -5
contact 5 29 -5
contact 6 8 -5
contact 6 9 -5
contact 6 10 -5
contact 6 16 -5
contact 6 19 -5
contact 6 21 -5
contact 6 26 -5
contact 6 28 -5
contact 7 8 -5
contact 7 9 -5
contact 7 12 -5
contact 7 14 -5
contact 7 18 -5
contact 7 20 -5
contact 7 27 -5
contact 7 29 -5
contact 8 9 -5
contact 8 12 -5
contact 8 16 -5
contact 8 18 -5
contact 8 22 -5
contact 8 25 -5
contact 8 28 -5
contact 9 14 -5
contact 9 16 -5
contact 9 20 -5
contact 9 22 -5
contact 9 24 -5
contact 9 26 -5
contact 10 12 -7
contact 10 14 -7
contact 10 16 -7
contact 10 19 -5
contact 10 21 -5
contact 10 23 -5
contact 10 34 -5
contact 10 35 -5
contact 10 36 -5
contact 11 13 -5
contact 11 15 -5
contact 11 17 -5
contact 11 18 -7
contact 11 20 -7
contact 11 22 -7
contact 11 31 -5
contact 11 32 -5
contact 11 33 -5
contact 12 14 -7
contact 12 16 -7
contact 12 18 -5
contact 12 25 -5
contact 12 27 -5
contact 12 34 -5
contact 12 37 -5
contact 12 38 -5
contact 13 15 -5
contact 13 17 -5
contact 13 19 -7
contact 13 24 -7
contact 13 26 -7
contact 13 30 -5
contact 13 32 -5
contact 13 33 -5
contact 14 16 -7
contact 14 20 -5
contact 14 24 -5
contact 14 29 -5
contact 14 35 -5
contact 14 37 -5
contact 14 39 -5
contact 15 17 -5
contact 15 21 -7
contact 15 25 -7
contact 15 28 -7
contact 15 30 -5
contact 15 31 -5
contact 15 33 -5
contact 16 22 -5
contact 16 26 -5
contact 16 28 -5
contact 16 36 -5
contact 16 38 -5
contact 16 39 -5
contact 17 23 -7
contact 17 27 -7
contact 17 29 -7
contact 17 30 -5
contact 17 31 -5
contact 17 32 -5
contact 18 20 -7
contact 18 22 -7
contact 18 25 -5
contact 18 27 -5
contact 18 31 -5
contact 18 37 -5
contact 18 38 -5
contact 19 21 -5
contact 19 23 -5
contact 19 24 -7
contact 19 26 -7
contact 19 30 -5
contact 19 35 -5
contact 19 36 -5
contact 20 22 -7
contact 20 24 -5
contact 20 29 -5
contact 20 32 -5
contact 20 37 -5
contact 20 39 -5
contact 21 23 -5
contact 21 25 -7
contact 21 28 -7
contact 21 30 -5
contact 21 34 -5
contact 21 36 -5
contact 22 26 -5
contact 22 28 -5
contact 22 33 -5
contact 22 38 -5
contact 22 39 -5
contact 23 27 -7
contact 23 29 -7
contact 23 30 -5
contact 23 34 -5
contact 23 35 -5
contact 24 26 -7
contact 24 29 -5
contact 24 32 -5
contact 24 35 -5
contact 24 39 -5
contact 25 27 -5
contact 25 28 -7
contact 25 31 -5
contact 25 34 -5
contact 25 38 -5
contact 26 28 -5
contact 26 33 -5
contact 26 36 -5
contact 26 39 -5
contact 27 29 -7
contact 27 31 -5
contact 27 34 -5
contact 27 37 -5
contact 28 33 -5
contact 28 36 -5
contact 28 38 -5
contact 29 32 -5
contact 29 35 -5
contact 29 37 -5
contact 30 31 -5
contact 30 32 -5
contact 30 33 -5
contact 30 34 -5
contact 30 35 -5
contact 30 36 -5
contact 31 32 -5
contact 31 33 -5
contact 31 34 -5
contact 31 37 -5
contact 31 38 -5
contact 32 33 -5
contact 32 35 -5
contact 32 37 -5
contact 32 39 -5
contact 33 36 -5
contact 33 38 -5
contact 33 39 -5
contact 34 35 -5
contact 34 36 -5
contact 34 37 -5
contact 34 38 -5
contact 35 36 -5
contact 35 37 -5
contact 35 39 -5
contact 36 38 -5
contact 36 39 -5
contact 37 38 -5
contact 37 39 -5
contact 38 39 -5
spoke 0 30
spoke 1 30
spoke 2 30
spoke 3 30
spoke 4 30
spoke 5 30
spoke 6 30
spoke 7 30
spoke 8 30
spoke 9 30
spoke 10 33
spoke 11 33
spoke 12 33
spoke 13 33
spoke 14 33
spoke 15 33
spoke 16 33
spoke 17 33
spoke 18 33
spoke 19 33
spoke 20 33
spoke 21 33
spoke 22 33
spoke 23 33
spoke 24 33
spoke 25 33
spoke 26 33
spoke 27 33
spoke 28 33
spoke 29 33
spoke 30 30
spoke 31 30
spoke 32 30
spoke 33 30
spoke 34 30
spoke 35 30
spoke 36 30
spoke 37 30
spoke 38 30
spoke 39 30


==> anc/verify/rigidity/R5.stress.txt <==
# R5: an equilibrium stress on the contact graph with a bar from the center
# to every point: 'contact i j w' with w < 0 on every contact (struts),
# 'spoke i w' on the bar from the center to point i.  Integers.
contact 0 1 -1369
contact 0 2 -1360
contact 0 3 -1360
contact 0 4 -1675
contact 0 6 -1360
contact 0 7 -1360
contact 0 12 -1360
contact 0 13 -1360
contact 0 17 -1369
contact 0 19 -1666
contact 0 21 -1360
contact 0 23 -1369
contact 1 2 -1360
contact 1 3 -1543
contact 1 5 -1564
contact 1 6 -1360
contact 1 8 -1360
contact 1 11 -1360
contact 1 13 -1360
contact 1 15 -1543
contact 1 19 -1564
contact 1 20 -1369
contact 1 25 -1360
contact 2 4 -1447
contact 2 5 -1642
contact 2 6 -1360
contact 2 9 -1360
contact 2 11 -1360
contact 2 12 -1360
contact 2 15 -1447
contact 2 17 -1642
contact 2 22 -1360
contact 2 24 -1360
contact 3 4 -1675
contact 3 5 -1591
contact 3 7 -1360
contact 3 8 -1360
contact 3 10 -1360
contact 3 13 -1360
contact 3 14 -1543
contact 3 16 -1360
contact 3 23 -1591
contact 3 25 -1675
contact 4 5 -1459
contact 4 7 -1360
contact 4 9 -1360
contact 4 10 -1360
contact 4 12 -1360
contact 4 14 -1447
contact 4 18 -1675
contact 4 21 -1459
contact 4 24 -1675
contact 5 8 -1360
contact 5 9 -1360
contact 5 10 -1360
contact 5 11 -1360
contact 5 16 -1651
contact 5 18 -1555
contact 5 20 -1450
contact 5 22 -1600
contact 6 7 -1600
contact 6 8 -1579
contact 6 9 -1360
contact 6 15 -1600
contact 6 17 -1579
contact 6 19 -1360
contact 6 27 -1360
contact 6 28 -1360
contact 6 29 -1360
contact 7 8 -1756
contact 7 9 -1540
contact 7 14 -1600
contact 7 21 -1756
contact 7 23 -1540
contact 7 26 -1360
contact 7 28 -1360
contact 7 29 -1360
contact 8 9 -1555
contact 8 16 -1579
contact 8 20 -1756
contact 8 25 -1555
contact 8 26 -1360
contact 8 27 -1360
contact 8 29 -1360
contact 9 18 -1360
contact 9 22 -1540
contact 9 24 -1555
contact 9 26 -1360
contact 9 27 -1360
contact 9 28 -1360
contact 10 11 -1904
contact 10 12 -1904
contact 10 13 -1904
contact 10 14 -1360
contact 10 16 -1360
contact 10 18 -1360
contact 10 33 -1360
contact 10 34 -1360
contact 10 35 -1360
contact 11 12 -1904
contact 11 13 -1904
contact 11 15 -1360
contact 11 20 -1360
contact 11 22 -1360
contact 11 31 -1360
contact 11 32 -1360
contact 11 35 -1360
contact 12 13 -1904
contact 12 17 -1360
contact 12 21 -1360
contact 12 24 -1360
contact 12 30 -1360
contact 12 32 -1360
contact 12 34 -1360
contact 13 19 -1360
contact 13 23 -1360
contact 13 25 -1360
contact 13 30 -1360
contact 13 31 -1360
contact 13 33 -1360
contact 14 16 -1360
contact 14 18 -1360
contact 14 21 -1379
contact 14 23 -1409
contact 14 26 -1904
contact 14 33 -1468
contact 14 34 -1594
contact 14 37 -1528
contact 15 17 -1394
contact 15 19 -1394
contact 15 20 -1360
contact 15 22 -1360
contact 15 27 -1904
contact 15 31 -1483
contact 15 32 -1579
contact 15 36 -1528
contact 16 18 -1360
contact 16 20 -1403
contact 16 25 -1385
contact 16 26 -1904
contact 16 33 -1675
contact 16 35 -1366
contact 16 38 -1549
contact 17 19 -1394
contact 17 21 -1360
contact 17 24 -1360
contact 17 28 -1904
contact 17 30 -1657
contact 17 32 -1384
contact 17 36 -1549
contact 18 22 -1418
contact 18 24 -1370
contact 18 26 -1904
contact 18 34 -1375
contact 18 35 -1447
contact 18 39 -1768
contact 19 23 -1360
contact 19 25 -1360
contact 19 29 -1904
contact 19 30 -1360
contact 19 31 -1462
contact 19 36 -1768
contact 20 22 -1372
contact 20 25 -1403
contact 20 27 -1904
contact 20 31 -1654
contact 20 35 -1561
contact 20 38 -1360
contact 21 23 -1415
contact 21 24 -1360
contact 21 28 -1904
contact 21 30 -1639
contact 21 34 -1576
contact 21 37 -1360
contact 22 24 -1418
contact 22 27 -1904
contact 22 32 -1618
contact 22 35 -1366
contact 22 39 -1516
contact 23 25 -1360
contact 23 29 -1904
contact 23 30 -1600
contact 23 33 -1384
contact 23 37 -1516
contact 24 28 -1904
contact 24 32 -1642
contact 24 34 -1375
contact 24 39 -1573
contact 25 29 -1904
contact 25 31 -1657
contact 25 33 -1360
contact 25 38 -1573
contact 26 27 -1360
contact 26 28 -1360
contact 26 29 -1360
contact 26 37 -1360
contact 26 38 -1360
contact 26 39 -1360
contact 27 28 -1360
contact 27 29 -1360
contact 27 36 -1360
contact 27 38 -1360
contact 27 39 -1360
contact 28 29 -1360
contact 28 36 -1360
contact 28 37 -1360
contact 28 39 -1360
contact 29 36 -1360
contact 29 37 -1360
contact 29 38 -1360
contact 30 31 -1645
contact 30 32 -1594
contact 30 33 -1651
contact 30 34 -1366
contact 30 36 -1360
contact 30 37 -1360
contact 31 32 -1666
contact 31 33 -1492
contact 31 35 -1453
contact 31 36 -1360
contact 31 38 -1360
contact 32 34 -1603
contact 32 35 -1360
contact 32 36 -1360
contact 32 39 -1360
contact 33 34 -1384
contact 33 35 -1360
contact 33 37 -1360
contact 33 38 -1360
contact 34 35 -1567
contact 34 37 -1360
contact 34 39 -1360
contact 35 38 -1360
contact 35 39 -1360
contact 36 37 -1528
contact 36 38 -1549
contact 36 39 -1768
contact 37 38 -1360
contact 37 39 -1516
contact 38 39 -1573
spoke 0 8484
spoke 1 8556
spoke 2 8529
spoke 3 8889
spoke 4 8976
spoke 5 8976
spoke 6 8619
spoke 7 8976
spoke 8 8970
spoke 9 8535
spoke 10 8976
spoke 11 8976
spoke 12 8976
spoke 13 8976
spoke 14 8976
spoke 15 8976
spoke 16 8976
spoke 17 8976
spoke 18 8976
spoke 19 8976
spoke 20 8976
spoke 21 8964
spoke 22 8916
spoke 23 8904
spoke 24 8976
spoke 25 8976
spoke 26 8976
spoke 27 8976
spoke 28 8976
spoke 29 8976
spoke 30 8976
spoke 31 8976
spoke 32 8943
spoke 33 8607
spoke 34 8640
spoke 35 8460
spoke 36 8925
spoke 37 8484
spoke 38 8562
spoke 39 8937


==> anc/verify/sections.py <==
"""Candidate hyperplanes and exact radial obstructions.

A unit-edge facet through v is spanned by v and an (n-2)-dimensional affine
subspace spanned by its contact neighbors. A central projection of a point
beyond the hyperplane may not lie in the facet: the ray through that vertex
must meet the boundary only once.
"""
import flats
import lp

def closure(cfg, pts):
    f = flats.from_points(cfg, tuple(sorted(pts)))
    return f, frozenset(u for u in range(cfg.n)
                        if all(val[u] == 0 for _, val in f.rows))



def beyond(cfg, plane, *, contact_graph=False):
    """The points of V past the hyperplane of ``plane``, with the data to
    test whether a cell swallows them.

    For the radial polytopes being enumerated, the ray through a vertex
    meets the surface once, at that vertex. If a point
    of V lies past a facet's hyperplane and its central projection falls in
    the facet, the ray meets the surface twice.  So no candidate may swallow
    one.  Returns one right-hand side per such point: "the projection is a
    convex combination of the cell", as an integer system for ``lp``.

    With contact_graph=True, contact midpoints must also lie on the boundary.
    A contact uv is an exposed edge of conv(V): the functional u+v has value
    3/2 at its endpoints and at most 1 at every other unit-radius vertex.
    A facet containing its midpoint therefore contains both endpoints and
    the edge. Thus requiring all these midpoints on a radial boundary is
    equivalent to requiring every contact. A projection swallowed by even
    a face of a candidate is forbidden. Midpoints are obstructions, not
    additional candidate vertices.
    """
    f = flats.from_points(cfg, sorted(plane))
    row = next(((phi, val) for phi, val in f.rows if any(val)), None)
    if row is None:
        return []
    off = f.offs[f.rows.index(row)]
    if off == 0:
        return []                                   # through the center
    out = []
    for v in range(cfg.n):
        if v in plane:
            continue
        a = row[1][v] + off                         # phi(v)
        if a == 0 or (a > 0) != (off > 0):
            continue                                # the ray misses it
        if abs(off) >= abs(a):
            continue                                # not past the plane
        sgn = 1 if a > 0 else -1
        out.append([sgn * off * x for x in cfg.pts[v]] + [abs(a)])
    if contact_graph:
        values = [value + off for value in row[1]]
        for u, near in enumerate(cfg.unit_graph()):
            for v in sorted(near):
                if v <= u:
                    continue
                # The midpoint has functional value a/2. Its projection is
                # off*(u+v)/a, so the feasibility system stays integral.
                a = values[u] + values[v]
                if a*off <= 0 or abs(a) <= 2*abs(off):
                    continue
                sgn = 1 if a > 0 else -1
                out.append([sgn*off*(x+y) for x, y in zip(cfg.pts[u], cfg.pts[v])]
                           + [abs(a)])
    return out



def spanned_flats(cfg, pts, dim):
    """Every flat of dimension ``dim`` spanned by points of ``pts``, as the
    set of those points on it.  ``flats.levels`` extends only along unit
    edges when enumerating cell faces. Here every spanned affine subspace
    is required, regardless of distances between its points. Supplying a
    complete adjacency graph allows every point to extend every flat."""
    pts = sorted(pts)
    sub = flats.Configuration(cfg.form, [cfg.pts[i] for i in pts], cfg.rank)
    full = [set(range(len(pts))) - {i} for i in range(len(pts))]
    sub.unit_graph = lambda: full
    L = flats.levels(sub, upto=dim, drop_central=False)
    return {frozenset(pts[i] for i in f.pts) for f in L[dim].values()}



def sections_through(cfg, v):
    """Every hyperplane section of V that can carry a unit-edge facet
    through the point ``v``, as point sets.

    The edges of such a facet at ``v`` are unit, so its neighbors of ``v``
    lie in ``N(v) = {x : <x, v> = 1/2}``, and they span its vertex figure at
    ``v``, an ``(n-2)``-flat.  So the facet's hyperplane is spanned by ``v``
    and an ``(n-2)``-flat spanned by points of ``N(v)``.  Those are
    enumerated; hyperplanes through the center are dropped.
    """
    N = sorted(cfg.unit_graph()[v])
    out = set()
    for phi in spanned_flats(cfg, N, cfg.rank - 2):
        f = flats.from_points(cfg, sorted(phi | {v}))
        if f.dim != cfg.rank - 1 or f.contains_origin():
            continue
        out.add(frozenset(u for u in range(cfg.n)
                          if all(val[u] == 0 for _, val in f.rows)))
    return out



def swallows(cfg, T, past):
    """Does the cell ``T`` contain the central projection of a point past
    its hyperplane?  One rational feasibility question per point; ``past``
    is from ``sections.beyond``."""
    cols = [list(cfg.pts[u]) + [1] for u in sorted(T)]
    return any(lp.feasible(cols, rhs) for rhs in past)



==> anc/verify/skeleton.py <==
"""Infinitesimal rigidity of the 1-skeleton of P*, certified exactly.

The edges of P* are the contacts of V (Existence theorem), so this is the contact
graph as a bar framework in R^n with the vertices free.  It is
infinitesimally rigid exactly when its rigidity matrix -- one row per edge
``ij``, carrying ``p_i - p_j`` in the columns of ``i`` and ``p_j - p_i`` in
those of ``j`` -- has rank ``n|V| - n(n+1)/2``, the trivial motions being
the only kernel.  That bound is also an upper bound, since the points
span. The integer matrix ``M`` uses the stored coordinate differences.
It has the same rank as the Euclidean rigidity matrix, and ``M^T M`` has
the rank of ``M`` over the rationals. The rank modulo a prime ``p`` is at
most the rank over the rationals, so reaching the bound proves rigidity.
We check one fixed prime. A deficient modular rank is reported as a
failed certificate, not as a proof of flexibility. The same test with a bar
from the center to every point certifies rigidity with the vertices held to
the sphere, which infinitesimal jamming requires (jamming.py).

The integer coordinates of the configuration are used as they stand.  The
Euclidean rigidity matrix scales each coordinate's columns by the square
root of the form's entry, which does not change the rank; and for a
configuration written in one coordinate more than its rank the rows,
being differences of points, vanish on the normal direction, so the rank
is unchanged there too.

    python3 skeleton.py NAME
"""
from __future__ import annotations

import sys
import time

import flats

# This fixed prime is 2^31 - 1, the one used in the paper's certificates.
PRIME = 2_147_483_647


def rank_mod(G, p):
    """Rank of the square integer matrix ``G`` modulo ``p``."""
    M = [[x % p for x in row] for row in G]
    n = len(M)
    r = 0
    for c in range(n):
        piv = next((i for i in range(r, n) if M[i][c]), None)
        if piv is None:
            continue
        M[r], M[piv] = M[piv], M[r]
        inv = pow(M[r][c], p - 2, p)
        row = [(x * inv) % p for x in M[r]]
        M[r] = row
        for i in range(r + 1, n):
            f = M[i][c]
            if f:
                Mi = M[i]
                M[i] = [(a - f * b) % p for a, b in zip(Mi, row)]
        r += 1
        if r == n:
            break
    return r


def gram_of_rigidity(cfg, edges, cone=False):
    """``M^T M`` for the stored-coordinate rigidity matrix, as integers.

    With ``cone``, add a vertex at the center joined to every point.
    """
    pts = [list(p) for p in cfg.pts]
    N = len(pts)
    d = len(pts[0])
    if cone:
        pts.append([0] * d)
        edges = list(edges) + [(i, N) for i in range(N)]
        N += 1
    G = [[0] * (N * d) for _ in range(N * d)]
    for i, j in edges:
        diff = [a - b for a, b in zip(pts[i], pts[j])]
        bi, bj = i * d, j * d
        for s in range(d):
            ds = diff[s]
            if not ds:
                continue
            for t in range(d):
                dt = diff[t]
                if not dt:
                    continue
                v = ds * dt
                G[bi + s][bi + t] += v
                G[bj + s][bj + t] += v
                G[bi + s][bj + t] -= v
                G[bj + s][bi + t] -= v
    return G


def rigid(cfg, edges, cone=False, trials=None):
    """(rank lower bound, rigidity bound, certified?). Append (prime, rank) to ``trials``
    when supplied, for the verification report."""
    n = cfg.rank
    N = cfg.n + (1 if cone else 0)
    bound = n * N - n * (n + 1) // 2
    G = gram_of_rigidity(cfg, edges, cone)
    rank = rank_mod(G, PRIME)
    if trials is not None:
        trials.append((PRIME, rank))
    # Equality proves the rational rank exactly, so no numerical rank
    # estimate or alternative arithmetic path is needed.
    return rank, bound, rank == bound


def contacts(cfg):
    adj = cfg.unit_graph()
    return sorted({(i, j) if i < j else (j, i)
                   for i in range(cfg.n) for j in adj[i]})


if __name__ == "__main__":
    name = sys.argv[1]
    t = time.time()
    cfg = flats.Configuration.load(name)
    E = contacts(cfg)
    r, b, ok = rigid(cfg, E)
    print("%s: %d contacts; rank lower bound %d, required %d: %s (%.0fs)"
          % (name, len(E), r, b, "infinitesimally rigid" if ok else "NOT CERTIFIED",
             time.time() - t))
    r2, b2, ok2 = rigid(cfg, E, cone=True)
    print("   held to the sphere: rank lower bound %d, required %d: %s (%.0fs)"
          % (r2, b2, "rigid" if ok2 else "NOT CERTIFIED", time.time() - t))
    sys.exit(0 if ok and ok2 else 1)


==> anc/verify/tests/test_a7_construction.py <==
"""Independent certificate checks, including tampered coordinate/facet data."""
import hashlib
import json
from pathlib import Path
import sys
import tempfile
import unittest

HERE = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(HERE))
import check_a7_construction as a7


class ConstructionCertificate(unittest.TestCase):
    def setUp(self):
        self.cert = json.loads((a7.CERTIFICATES /
                                "E7-A7-construction.json").read_text())
        self.temp = tempfile.TemporaryDirectory()
        self.addCleanup(self.temp.cleanup)
        self.path = Path(self.temp.name) / "certificate.json"

    def write_certificate(self):
        self.path.write_text(json.dumps(self.cert))
        return self.path

    def test_full_construction(self):
        result = a7.check()
        self.assertEqual(result["facets"], 744)
        self.assertEqual(result["normalized_Gram_entries"], 8001)

    def test_wrong_orthogonal_identification(self):
        # A permutation of the standard vectors preserves their set but need
        # not preserve the configuration's labeled Gram matrix.
        p = self.cert["coordinates"]
        p[0], p[1] = p[1], p[0]
        with self.assertRaisesRegex(ValueError, "Gram mismatch"):
            a7.check(self.write_certificate())

    def test_wrong_apex_base_mapping(self):
        self.cert["balanced_pyramids"][0]["apex"] += 1
        with self.assertRaisesRegex(ValueError, "apex/base mapping"):
            a7.check(self.write_certificate())

    def test_modified_facets_even_with_updated_hash(self):
        lines = (a7.CERTIFICATES / "E7-alternative.txt").read_text().splitlines()
        # Remove one actual facet, retaining all comments/header lines.
        for i, line in enumerate(lines):
            if line.strip() and not line.lstrip().startswith("#"):
                del lines[i]
                break
        path = Path(self.temp.name) / "facets.txt"
        path.write_text("\n".join(lines) + "\n")
        self.cert["facet_file_sha256"] = hashlib.sha256(path.read_bytes()).hexdigest()
        with self.assertRaisesRegex(ValueError, "constructed facets differ"):
            a7.check(self.write_certificate(), path)


if __name__ == "__main__":
    unittest.main()


==> anc/verify/tests/test_ambient_group.py <==
"""Independent finite-group oracle checks for ambient_group.py."""
import itertools
import random
import sys
import unittest
from unittest.mock import patch

from pathlib import Path
HERE = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(HERE))
import ambient_group as module
from ambient_group import Ambient, SetRegistry, image
import autom
import flats


def closure(generators, n):
    identity = tuple(range(n))
    seen, todo = {identity}, [identity]
    for g in todo:
        for h in generators:
            assert sorted(h) == list(range(n))
            new = tuple(h[g[i]] for i in range(n))
            if new not in seen:
                seen.add(new)
                todo.append(new)
    return seen


def brute_group(cfg):
    G = [[cfg.ip(a,b) for b in cfg.pts] for a in cfg.pts]
    return {p for p in itertools.permutations(range(cfg.n))
            if all(G[i][j] == G[p[i]][p[j]] for i in range(cfg.n)
                   for j in range(i,cfg.n))}


def subsets(n):
    return [frozenset(i for i in range(n) if mask & (1 << i))
            for mask in range(1 << n)]


class AmbientChecks(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.cases = []
        for name, points in [
            ('square', list(itertools.product((-1,1), repeat=2))),
            ('cube', list(itertools.product((-1,1), repeat=3))),
            ('offcenter_square', [(a,b,1) for a,b in itertools.product((-1,1),repeat=2)]),
            ('rectangle', [(a,2*b) for a,b in itertools.product((-1,1),repeat=2)]),
        ]:
            cfg = flats.Configuration([1]*len(points[0]), points, len(points[0]))
            cls.cases.append((name,cfg,Ambient(cfg),brute_group(cfg)))

    def test_full_groups_match_complete_permutation_oracle_and_original_autom(self):
        for name,cfg,A,want in self.cases:
            with self.subTest(case=name):
                group=A.group()
                self.assertEqual(group.order,len(want))
                self.assertEqual(closure(group.generators,cfg.n),want)
                gens,order,base=autom.group(cfg)
                self.assertEqual(order,len(want))
                self.assertEqual(closure(gens,cfg.n),want)

    def test_every_single_set_stabilizer(self):
        for name,cfg,A,full in self.cases:
            for S in subsets(cfg.n):
                with self.subTest(case=name,S=S):
                    want={g for g in full if image(g,S)==S}
                    group=A.group(S)
                    self.assertEqual(group.order,len(want))
                    self.assertEqual(closure(group.generators,cfg.n),want)

    def test_two_marked_set_stabilizers(self):
        for name,cfg,A,full in self.cases:
            marked=subsets(cfg.n) if cfg.n==4 else [
                frozenset(),frozenset(range(cfg.n)),frozenset((0,1,2,3)),
                frozenset((0,1,4,5)),frozenset((0,3,5,6)),frozenset((0,7))]
            for S in marked:
                for T in marked:
                    want={g for g in full if image(g,S)==S and image(g,T)==T}
                    group=A.group(S,T)
                    self.assertEqual(group.order,len(want))
                    self.assertEqual(closure(group.generators,cfg.n),want)

    def test_transporters_and_nontransporters(self):
        for name,cfg,A,full in self.cases:
            marked=subsets(cfg.n) if cfg.n==4 else [
                S for S in subsets(cfg.n) if len(S)<=2]+[
                    frozenset((0,1,2,3)),frozenset((0,1,4,5)),frozenset((0,3,5,6))]
            for S in marked:
                for T in marked:
                    want={g for g in full if image(g,S)==T}
                    got=A.find((S,),(T,))
                    self.assertEqual(got is None,not want)
                    if got is not None:
                        self.assertIn(got,want)

    def test_forced_maps_including_nonbasis_points(self):
        for name,cfg,A,full in self.cases:
            forces=[{}]
            forces.extend({i:j} for i in range(cfg.n) for j in range(cfg.n))
            source=tuple(range(min(3,cfg.n)))
            forces.extend(dict(zip(source,target))
                          for target in itertools.permutations(range(cfg.n),len(source)))
            forces.append({0:0,1:0})
            S=frozenset(i for i in range(cfg.n) if cfg.pts[i][-1]>0)
            targets={image(g,S) for g in full}|{frozenset((0,))}
            for target in targets:
                for forced in forces:
                    want={g for g in full if image(g,S)==target
                          and all(g[i]==j for i,j in forced.items())}
                    got=A.find((S,),(target,),forced=forced)
                    self.assertEqual(got is None,not want)
                    if got is not None:
                        self.assertIn(got,want)

    def test_registry_exact_orbits_even_if_every_profile_hash_collides(self):
        for name,cfg,A,full in self.cases:
            registry=SetRegistry(A)
            entries=subsets(cfg.n)
            random.Random(103).shuffle(entries)
            expected_classes={}
            with patch.object(module,'hash',lambda value:0,create=True):
                for S in entries:
                    canonical=min(tuple(sorted(image(g,S))) for g in full)
                    k,g=registry.register(S)
                    self.assertIn(g,full)
                    self.assertEqual(image(g,S),registry.reps[k])
                    if canonical in expected_classes:
                        self.assertEqual(k,expected_classes[canonical])
                    else:
                        self.assertNotIn(k,expected_classes.values())
                        expected_classes[canonical]=k
                    self.assertEqual(registry.register(S),(k,g))
            self.assertEqual(len(registry.reps),len(expected_classes))

    def test_affine_offcenter_section_has_full_linear_basis(self):
        name,cfg,A,full=next(case for case in self.cases if case[0]=='offcenter_square')
        self.assertEqual(len(A.basis),3)
        self.assertEqual(A.group().order,8)
        name,cfg,A,full=next(case for case in self.cases if case[0]=='cube')
        top=frozenset(i for i,p in enumerate(cfg.pts) if p[2]==1)
        bottom=frozenset(i for i,p in enumerate(cfg.pts) if p[2]==-1)
        self.assertEqual(A.group(top).order,8)
        g=A.find((top,),(bottom,))
        self.assertIsNotNone(g)
        self.assertEqual(image(g,top),bottom)

    def test_invalid_marked_indices_are_rejected(self):
        name,cfg,A,full=self.cases[0]
        with self.assertRaises(ValueError):
            A.find((frozenset((cfg.n,)),),(frozenset(),))


if __name__=='__main__':
    unittest.main(verbosity=2)


==> anc/verify/tests/test_autom.py <==
"""Exact automorphisms and subgroup reductions on small configurations."""
from itertools import combinations, permutations, product
from pathlib import Path
import tempfile
import sys
import unittest
from unittest.mock import patch

import autom
import flats
import hulls


def square():
    return flats.Configuration([1, 1],
                               [(1, 0), (0, 1), (-1, 0), (0, -1)], 2)


class Automorphisms(unittest.TestCase):
    def test_group_matches_all_permutations_of_square(self):
        cfg = square()
        all_maps = {g for g in permutations(range(cfg.n))
                    if autom.is_automorphism(cfg, g)}
        gens, order, _base = autom.group(cfg)
        generated = {tuple(range(cfg.n))}
        frontier = list(generated)
        while frontier:
            g = frontier.pop()
            for h in gens:
                composed = tuple(h[g[i]] for i in range(cfg.n))
                if composed not in generated:
                    generated.add(composed)
                    frontier.append(composed)
        self.assertEqual(order, 8)
        self.assertEqual(generated, all_maps)
        stabilizer_gens = [g for g in gens if g[0] == 0]
        for i in range(cfg.n):
            expected = {frozenset([g[i]]) for g in all_maps if g[0] == 0}
            self.assertEqual(autom.orbit(stabilizer_gens, [i]), expected)

    def test_cube_order(self):
        cfg = flats.Configuration([1, 1, 1], list(product((-1, 1), repeat=3)), 3)
        self.assertEqual(autom.exact_order(cfg), 48)

    def test_forced_mapping_obeys_every_inner_product(self):
        cfg = square()
        gram = autom.gram(cfg)
        prof = autom.profiles(gram)
        self.assertIsNone(autom.find(gram, prof, {0: 0, 1: 2}))
        self.assertIsNone(autom.find(gram, prof, {0: 0, 1: 0}))
        got = autom.find(gram, prof, {0: 2, 1: 1})
        self.assertIsNotNone(got)
        self.assertTrue(autom.is_automorphism(cfg, tuple(got[i] for i in range(4))))

    def test_inner_product_preservation_includes_norms(self):
        # The paper requires equal norms, but this general predicate must
        # still test the Gram matrix's diagonal.
        cfg = flats.Configuration([1, 1], [(1, 0), (0, 2)], 2)
        self.assertFalse(autom.is_automorphism(cfg, (1, 0)))
        self.assertFalse(autom.is_automorphism(square(), (0, 0, 2, 3)))
        self.assertFalse(autom.is_automorphism(square(), (0, 1)))

    def test_backtracking_has_no_recursion_depth_cutoff(self):
        # Distinct diagonal entries force the identity, but still require
        # enough assignments to exceed this deliberately small call stack.
        n = 100
        gram = [[i + 1 if i == j else 0 for j in range(n)] for i in range(n)]
        old = sys.getrecursionlimit()
        try:
            sys.setrecursionlimit(75)
            found = autom.find(gram, autom.profiles(gram), {})
        finally:
            sys.setrecursionlimit(old)
        self.assertEqual(found, {i: i for i in range(n)})

    def test_all_independent_sign_change_generators_are_retained(self):
        # Twenty orthogonal pairs with distinct norms have independent sign
        # changes. All twenty generators are needed for this returned basis.
        dim = 20
        points = []
        for i in range(dim):
            for sign in (-1, 1):
                point = [0] * dim
                point[i] = sign * (i + 1)
                points.append(tuple(point))
        cfg = flats.Configuration([1] * dim, points, dim)
        with tempfile.TemporaryDirectory() as directory, \
                patch.object(flats, "CACHE", directory):
            gens = autom.generators(cfg, "independent-pairs")
            self.assertEqual(len(gens), dim)
            self.assertEqual(autom.generators(cfg, "independent-pairs"), gens)
        self.assertEqual(autom.exact_order(cfg), 2 ** dim)

    def test_cache_without_exact_group_marker_is_recomputed(self):
        with tempfile.TemporaryDirectory() as directory, \
                patch.object(flats, "CACHE", directory):
            cache = Path(directory) / "square"
            cache.mkdir()
            (cache / "generators.txt").write_text(
                "# unmarked subgroup cache\n0 1 2 3\n")
            gens = autom.generators(square(), "square")
            self.assertEqual(len(autom.orbit(gens, [0])), 4)
            self.assertTrue((cache / "generators.txt").read_text().startswith(
                "# exact-aut-v1 "))

    def test_bad_cached_generator_rejected(self):
        with tempfile.TemporaryDirectory() as directory, \
                patch.object(flats, "CACHE", directory):
            cache = Path(directory) / "square"
            cache.mkdir()
            (cache / "generators.txt").write_text("0 2 1 3\n")
            with self.assertRaises(RuntimeError):
                autom.generators(square(), "square")

    def test_subgroup_orbits_cover_exactly_the_same_pairs(self):
        cfg = square()
        pairs = {frozenset(p) for p in combinations(range(4), 2)}
        for gens in ([], [(1, 2, 3, 0)], autom.group(cfg)[0]):
            reps = hulls.reduce_to_reps(gens, sorted(pairs, key=sorted))
            orbits = [autom.orbit(gens, p) for p, _size in reps]
            self.assertEqual(set().union(*orbits), pairs)
            self.assertEqual(sum(size for _, size in reps), len(pairs))


class HullExposure(unittest.TestCase):
    def test_cube_faces_and_interior_flats(self):
        cfg = flats.Configuration([1, 1, 1], list(product((-1, 1), repeat=3)), 3)
        side = [i for i, p in enumerate(cfg.pts) if p[0] == 1]
        edge = [i for i, p in enumerate(cfg.pts) if p[:2] == (1, 1)]
        diagonal = [0, 7]
        for points in (side, edge, [0]):
            self.assertTrue(hulls.exposed(flats.from_points(cfg, points), cfg.n))
        self.assertFalse(hulls.exposed(flats.from_points(cfg, diagonal), cfg.n))
        self.assertFalse(hulls.exposed(flats.from_points(cfg, range(cfg.n)), cfg.n))


if __name__ == "__main__":
    unittest.main()


==> anc/verify/tests/test_candidates.py <==
"""Independent checks of contact cones and local candidate orbits.

The subset oracle uses the audited verifier's edge, rank, and radial tests.
It shares no branch pruning or symmetry reduction with the production enumeration.
All cases use published coordinates directly and need no search cache.
"""
import itertools
from pathlib import Path
import sys
import unittest
from unittest.mock import patch

HERE = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(HERE))
from candidate_facets import Section, indices
from prefix_orbits import Symmetry, enumerate_orbits
from ambient_group import Ambient
import edges
import flats
import frame
import sections
import lp


CASES = (
    ("Q5", (0, 1, 2, 3, 4, 5, 6, 7, 8, 9)),
    ("L5", (0, 1, 2, 3, 8, 9, 12, 13, 16, 17)),
    ("Q5", (0, 13, 15, 17, 19, 21, 23)),
    ("R5", (0, 12, 13, 17, 19, 21, 23)),
    ("R5", (6, 15, 17, 19, 27, 28, 29)),
    ("Q5", (0, 1, 5, 7, 10, 12, 17, 21, 25, 29)),
    ("Q5", (0, 1, 5, 7, 10, 12, 21, 25, 36, 38)),
    ("L5", (0, 1, 2, 8, 12, 16, 23, 27, 31, 32)),
)


def brute_cells(cfg, section, past):
    result = set()
    for size in range(cfg.rank, len(section) + 1):
        for candidate in itertools.combinations(section, size):
            flat = flats.from_points(cfg, candidate)
            if flat.dim != cfg.rank - 1 or flat.contains_origin():
                continue
            if edges.unit_edge(cfg, candidate) and not sections.swallows(cfg, candidate, past):
                result.add(candidate)
    return result


class ObservedSection(Section):
    """Count branch checks during both independent enumeration traversals."""
    def feasible(self, selected, allowed):
        answer = super().feasible(selected, allowed)
        if type(answer) is not bool:
            raise AssertionError('branch feasibility must return a boolean')
        self.stats['branch_checks'] += 1
        return answer


class CandidateChecks(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.examples = []
        for name, section in CASES:
            cfg = flats.Configuration.load(name)
            engine = ObservedSection(cfg, section)
            symmetry = Symmetry.on_section(Ambient(cfg), section)
            representatives, stats = enumerate_orbits(engine, symmetry, log=lambda message: None)
            expected = brute_cells(cfg, section, engine.past)
            cls.examples.append((name, engine, symmetry, representatives, expected))

    def test_binary_candidates_against_every_subset(self):
        for name, engine, symmetry, representatives, expected in self.examples:
            with self.subTest(configuration=name, section=engine.section):
                result = engine.enumerate()
                self.assertEqual(len(result), len(set(result)))
                self.assertEqual(set(result), expected)

    def test_prefix_orbits_expand_to_every_valid_cell(self):
        past_cases = 0
        for name, engine, symmetry, representatives, expected in self.examples:
            with self.subTest(configuration=name, section=engine.section):
                past_cases += bool(engine.past)
                self.assertEqual(len(representatives), len(set(representatives)))
                expanded = {
                    tuple(sorted(engine.section[g[i]] for i in indices(engine.mask(cell))))
                    for cell in representatives for g in symmetry.group
                }
                self.assertEqual(expanded, expected)
                self.assertEqual(sum(symmetry.order // symmetry.stabilizer_order(engine.mask(cell))
                                     for cell in representatives), len(expected))
        self.assertEqual(past_cases, 6)

    def test_every_small_subset_canonicality_and_stabilizer(self):
        checked = 0
        for name, engine, symmetry, representatives, expected in self.examples:
            for mask in range(1 << len(engine.section)):
                subset = tuple(indices(mask))
                images = [tuple(sorted(g[i] for i in subset)) for g in symmetry.group]
                self.assertEqual(symmetry.canonical(mask), subset == min(images))
                self.assertEqual(symmetry.stabilizer_order(mask), images.count(subset))
                checked += 1
        self.assertEqual(checked, 5504)

    def test_fixed_prefix_search_reaches_every_l5_candidate(self):
        name, engine, symmetry, representatives, expected = self.examples[1]
        self.assertEqual(name, "L5")
        self.assertGreater(engine.stats['branch_checks'], 0)
        self.assertEqual(len(expected), 36)
        self.assertEqual(len(representatives), 7)

    def test_ambient_symmetry_preserves_projected_obstructions(self):
        from fractions import Fraction
        for name, engine, symmetry, representatives, expected in self.examples:
            # Distances to spanning section vertices identify a projected point.
            rows = set()
            for rhs in engine.past:
                p = [Fraction(x, rhs[-1]) for x in rhs[:-1]]
                rows.add(tuple(engine.cfg.ip([x-y for x, y in zip(p, engine.cfg.pts[v])],
                                              [x-y for x, y in zip(p, engine.cfg.pts[v])])
                               for v in engine.section))
            for g in symmetry.group:
                self.assertEqual({tuple(row[g[i]] for i in range(len(g))) for row in rows}, rows)


class ConeChecks(unittest.TestCase):
    def test_cone_membership_changes_with_target_and_available_contacts(self):
        # At a cube vertex, the three incident directions are coordinate
        # axes. The opposite corner needs all three. A face diagonal needs
        # only the corresponding two, independently of the implementation.
        cfg = flats.Configuration([1, 1, 1, 1],
            [(*p, 1) for p in itertools.product((-1, 1), repeat=3)], 4)
        engine = Section(cfg, tuple(range(cfg.n)))
        contacts = engine.mask((1, 2, 4))
        face_contacts = engine.mask((1, 2))
        self.assertTrue(engine.cone_feasible(0, 7, contacts))
        self.assertFalse(engine.cone_feasible(0, 7, face_contacts))
        self.assertTrue(engine.cone_feasible(0, 3, face_contacts))
        self.assertFalse(engine.cone_feasible(0, 3, 0))
        self.assertTrue(engine.cone_feasible(0, 0, 0))
        # Cached false answers must be retained as well as true ones.
        with patch.object(lp, 'feasible', side_effect=AssertionError('query repeated')):
            self.assertTrue(engine.cone_feasible(0, 7, contacts))
            self.assertFalse(engine.cone_feasible(0, 7, face_contacts))
            self.assertTrue(engine.cone_feasible(0, 3, face_contacts))

    def test_rank_deficient_contact_vertices_cannot_enter_a_cell(self):
        cfg = flats.Configuration.load("Q5")
        section = (0, 1, 2, 11, 13, 15, 33)
        engine = Section(cfg, section)
        impossible = engine.full & ~engine.allowed
        self.assertTrue(impossible)
        adjacency = cfg.unit_graph()
        for v in indices(impossible):
            point = cfg.pts[section[v]]
            rows = [[x - y for x, y in zip(cfg.pts[u], point)]
                    for u in section if u in adjacency[section[v]]]
            self.assertLess(frame._rank(rows), cfg.rank - 1)
        expected = brute_cells(cfg, section, engine.past)
        self.assertEqual(set(engine.enumerate()), expected)
        self.assertTrue(all(not engine.mask(cell) & impossible for cell in expected))

    def test_radial_obstruction_on_a_pair_is_rejected_by_general_checks(self):
        # A unit-edge affine cube with a forbidden projection at its center.
        # The general radial check can postpone a diagonal pair, but cannot
        # accept any completed candidate containing the projection.
        cfg = flats.Configuration([1, 1, 1, 1],
            [(*p, 1) for p in itertools.product((-1, 1), repeat=3)], 4)
        section = tuple(range(cfg.n))
        past = ((0, 0, 0, 1, 1),)
        engine = Section(cfg, section, past=past)
        self.assertFalse(hasattr(engine, 'conflicts'))
        pair = engine.mask((0, 7))
        self.assertTrue(engine.feasible(pair, engine.allowed))
        self.assertFalse(engine.valid(engine.full))
        self.assertTrue(Section(cfg, section, past=()).valid(engine.full))
        expected = brute_cells(cfg, section, past)
        found, _ = enumerate_orbits(engine, None, log=lambda message: None)
        self.assertEqual(set(found), expected)
        self.assertEqual(set(engine.enumerate()), expected)


if __name__ == "__main__":
    unittest.main(verbosity=2)


==> anc/verify/tests/test_catalog.py <==
"""Congruence includes scale, and a Gram signature alone is not a proof."""
import os
import sys
import tempfile
import unittest
from fractions import Fraction as F
from pathlib import Path

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

import catalog
import facettypes
import flats
import frame


class Congruence(unittest.TestCase):
    def test_similar_triangles_of_different_sizes_stay_separate(self):
        # Both triangles lie on the sphere of radius 5. Their circumradii
        # are 3 and 4, so their normalized centered Gram matrices agree.
        cfg = flats.Configuration([1, 1, 1],
                                  [(3, 0, 4), (-3, 0, 4), (0, 3, 4),
                                   (4, 0, 3), (-4, 0, 3), (0, 4, 3)], 3)
        small, large = (0, 1, 2), (3, 4, 5)
        self.assertEqual(frame.gram(cfg, small), frame.gram(cfg, large))
        self.assertEqual(facettypes.classify(cfg, [(small, 2), (large, 3)]),
                         [(small, 2), (large, 3)])

    def test_equal_signatures_do_not_prove_congruence(self):
        # I + A/4 is positive definite for either 2-regular graph below.
        # A six-cycle and two disjoint triangles have the same row signatures.
        def gram(edges):
            matrix = [[F(i == j) for j in range(6)] for i in range(6)]
            for i, j in edges:
                matrix[i][j] = matrix[j][i] = F(1, 4)
            return matrix

        cycle = gram([(i, (i + 1) % 6) for i in range(6)])
        triangles = gram([(0, 1), (1, 2), (2, 0), (3, 4), (4, 5), (5, 3)])
        self.assertEqual(frame.signature(cycle), frame.signature(triangles))
        self.assertFalse(facettypes.match(cycle, triangles))
        permutation = [3, 0, 5, 1, 4, 2]
        relabeled = [[cycle[i][j] for j in permutation] for i in permutation]
        self.assertTrue(facettypes.match(cycle, relabeled))

    def test_catalog_rejects_bad_radius_or_rank(self):
        text = ("# circumradius^2 1/2\npoints 2\nrank 1\n"
                "form 1\n1\n-1\n")
        with tempfile.TemporaryDirectory() as folder:
            path = Path(folder, "cell.txt")
            path.write_text(text)
            self.assertEqual(catalog._read(str(path))[0], F(1, 2))
            for invalid in (text.replace("1/2", "0"),
                            text.replace("rank 1", "rank 2"),
                            text.replace("-1\n", "-2\n")):
                path.write_text(invalid)
                with self.assertRaises(ValueError):
                    catalog._read(str(path))


if __name__ == "__main__":
    unittest.main()


==> anc/verify/tests/test_compatibility.py <==
"""Malformed radial wedges must fail rather than lose constraints silently."""
from unittest.mock import patch
import unittest

import compatibility
import flats


class FacetWedges(unittest.TestCase):
    def setUp(self):
        # A unit-edge triangle off the origin has three radial peak wedges.
        self.cfg = flats.Configuration([1, 1, 1],
            [(1, 1, 0), (1, 0, 1), (0, 1, 1)], 3)
        self.geometry = compatibility.Geometry(self.cfg, log=lambda s: None)
        self.facet = frozenset((0, 1, 2))

    def test_all_facet_peaks_have_valid_wedges(self):
        wedges = self.geometry.wedges(self.facet)
        self.assertEqual(set(wedges), {frozenset((v,)) for v in self.facet})
        for a, b in wedges.values():
            self.assertGreater(compatibility._cross(a, b), 0)

    def test_missing_ridge_fails_instead_of_omitting_peak(self):
        plane, ridges = self.geometry.info(self.facet)
        with patch.object(self.geometry, 'info', return_value=(plane, list(ridges)[:-1])):
            with self.assertRaisesRegex(ValueError, 'exactly two ridges'):
                self.geometry.wedges(self.facet)
        self.assertNotIn(self.facet, self.geometry._wedges)

    def test_wrong_peak_dimension_fails(self):
        # An edge in dimension 3 has a one-dimensional radial normal space.
        edge = frozenset((0, 2))
        plane = self.geometry.peak_plane(edge)
        self.assertFalse(plane.ok)
        with patch.object(self.geometry, 'peak_plane', return_value=plane):
            with self.assertRaisesRegex(ValueError, 'codimension-two'):
                self.geometry.wedges(self.facet)
        self.assertNotIn(self.facet, self.geometry._wedges)

    def test_degenerate_wedge_fails(self):
        plane = self.geometry.peak_plane(frozenset((0,)))
        with patch.object(plane, 'coords', return_value=(0, 0)), \
                patch.object(self.geometry, 'peak_plane', return_value=plane):
            with self.assertRaisesRegex(ValueError, 'centroid'):
                self.geometry.wedges(self.facet)
        self.assertNotIn(self.facet, self.geometry._wedges)


class WedgePredicates(unittest.TestCase):
    def test_overlap_is_independent_of_endpoint_scale(self):
        a = ((1, 0), (0, 1))
        b = ((3, 0), (0, 7))
        self.assertTrue(compatibility._clash(a, b))
        self.assertTrue(compatibility._clash(b, a))

    def test_shared_boundary_is_not_overlap(self):
        first = ((1, 0), (0, 1))
        next_wedge = ((0, 5), (-1, 0))
        opposite = ((-1, 0), (0, -1))
        self.assertFalse(compatibility._clash(first, next_wedge))
        self.assertFalse(compatibility._clash(first, opposite))

    def test_partial_overlap_and_containment(self):
        first = ((1, 0), (0, 1))
        partial = ((1, 1), (-1, 1))
        inside = ((2, 1), (1, 2))
        for other in (partial, inside):
            self.assertTrue(compatibility._clash(first, other))
            self.assertTrue(compatibility._clash(other, first))


if __name__ == '__main__':
    unittest.main()


==> anc/verify/tests/test_contact_graph.py <==
"""Contact-midpoint obstructions, independent projections, and search scope."""
from contextlib import redirect_stdout
from fractions import Fraction as F
import io
import json
from pathlib import Path
import tempfile
import unittest
import sys

sys.path.insert(0, str(Path(__file__).resolve().parents[1]))

import check_reductions
import edges
import enumeration
import faces
import flats
import sections
from candidate_facets import REDUCTIONS, Section
from prefix_orbits import Symmetry, enumerate_orbits
from ambient_group import Ambient
from test_candidates import CASES


def rational_projections(cfg, plane):
    """Direct rational ray/hyperplane intersections, independent of encoding."""
    flat = flats.from_points(cfg, plane)
    k = next(i for i, (_, values) in enumerate(flat.rows) if any(values))
    normal, _ = flat.rows[k]
    off = flat.offs[k]
    required = list(cfg.pts) + [tuple(F(a+b, 2) for a, b in zip(cfg.pts[u], cfg.pts[v]))
                               for u, v in sorted(edges.contacts(cfg))]
    projections = set()
    for point in required:
        value = sum(a*b for a, b in zip(normal, point))
        if value:
            scale = F(off, value)
            if 0 < scale < 1:
                projections.add(tuple(scale*x for x in point))
    return projections


class ContactObstructions(unittest.TestCase):
    def test_integer_encoding_matches_rational_intersections_and_sign_reversal(self):
        extra = 0
        for name, plane in CASES:
            original = flats.Configuration.load(name)
            for sign in (-1, 1):
                cfg = flats.Configuration(original.form,
                    [tuple(sign*x for x in p) for p in original.pts], original.rank)
                past = sections.beyond(cfg, plane, contact_graph=True)
                actual = {tuple(F(x, rhs[-1]) for x in rhs[:-1]) for rhs in past}
                self.assertEqual(actual, rational_projections(cfg, plane))
                extra += len(past)-len(sections.beyond(cfg, plane))
        self.assertGreater(extra, 0)

    def test_complete_small_searches_match_every_subset_with_reductions_disabled(self):
        for name, plane in CASES:
            cfg = flats.Configuration.load(name)
            past = sections.beyond(cfg, plane, contact_graph=True)
            expected, _ = check_reductions.direct_subsets(cfg, plane, past)
            for disabled in ((), REDUCTIONS):
                engine = Section(cfg, plane, contact_graph=True, disabled=disabled)
                self.assertEqual(set(engine.enumerate()), expected)
            engine = Section(cfg, plane, contact_graph=True)
            symmetry = Symmetry.on_section(Ambient(cfg), plane)
            found, _ = enumerate_orbits(engine, symmetry, log=lambda *a: None)
            index = {v: i for i, v in enumerate(engine.section)}
            expanded = {tuple(sorted(engine.section[g[index[v]]] for v in cell))
                        for cell in found for g in symmetry.group}
            self.assertEqual(expanded, expected)

    def test_production_search_preserves_contact_scope(self):
        for name, plane in CASES:
            cfg = flats.Configuration.load(name)
            ambient = Ambient(cfg)
            past = sections.beyond(cfg, plane, contact_graph=True)
            expected, _ = check_reductions.direct_subsets(cfg, plane, past)
            with redirect_stdout(io.StringIO()):
                record = enumeration.enumerate_section(cfg, plane, ambient,
                                                       contact_graph=True)
            symmetry = Symmetry.on_section(ambient, plane)
            ordered = sorted(plane)
            index = {v: i for i, v in enumerate(ordered)}
            actual = {tuple(sorted(ordered[g[index[v]]] for v in cell))
                      for cell in record['cells'] for g in symmetry.group}
            self.assertEqual(actual, expected)
            self.assertEqual(record['count'], len(expected))

    def test_augmented_a7_has_a_facet_blocking_a_required_contact(self):
        cfg = flats.Configuration.load('E7')
        facets = faces.read_facets(Path(flats.HERE)/'certificates/E7-alternative.txt')
        # The full alternative was verified independently. Find an explicit
        # facet which passes the vertex test but fails the contact test.
        found = False
        for facet in facets:
            if len(facet) != 13:
                continue
            old = sections.beyond(cfg, facet)
            required = sections.beyond(cfg, facet, contact_graph=True)
            self.assertFalse(sections.swallows(cfg, facet, old))
            if sections.swallows(cfg, facet, required):
                found = True
                break
        self.assertTrue(found)

    def test_external_hull_facets_have_no_obstructions(self):
        cfg = flats.Configuration.load('E7')
        for facet in faces.read_facets(Path(flats.POLYTOPES)/'E7.txt'):
            self.assertEqual(sections.beyond(cfg, facet, contact_graph=True), [])


class ContactScope(unittest.TestCase):
    def test_standalone_cli_records_contact_graph_scope(self):
        with tempfile.TemporaryDirectory() as directory, redirect_stdout(io.StringIO()):
            output = Path(directory)/'contact'
            code = enumeration.main(['Q5', '--contact-graph', '--output', str(output)])
            self.assertEqual(code, 0)
            record = json.loads((output/'complete.json').read_text())
            self.assertEqual(record['scope'], 'contact-graph')
            self.assertTrue(record['results'][0]['agrees_paper'])


if __name__ == '__main__':
    unittest.main()


==> anc/verify/tests/test_data.py <==
"""Coordinate inputs, their constructions, and label-independent matching."""
import os
import sys
import tempfile
import unittest
from fractions import Fraction as F
from pathlib import Path
from unittest.mock import patch

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

import check_data
import construct
import import_cjkt
import match_published


class Coordinates(unittest.TestCase):
    def test_all_twelve_configurations(self):
        for name in check_data.EXPECTED:
            with self.subTest(name=name):
                failures, _ = check_data.check(name)
                self.assertEqual(failures, [])

    def test_constructions_reproduce_supplied_coordinates(self):
        for name, (build, rank) in construct.BUILDERS.items():
            with self.subTest(name=name):
                form, points = build()
                stored_form, stored_points, meta = check_data.read(
                    os.path.join(check_data.DATA, name + ".txt"))
                self.assertEqual(form, stored_form)
                self.assertEqual(set(points), set(stored_points))
                self.assertEqual(rank, meta["rank"])

    def test_rejects_invalid_coordinate_tables(self):
        good = "points 2\nrank 2\nform 1 1\n1 0\n0 1\n"
        invalid = [
            good.replace("0 1\n", "0 1 99\n"),
            good.replace("form 1 1", "form 1 0"),
            good.replace("points 2", "points 3"),
            good.replace("rank 2\n", ""),
            good + "rank 2\n",
        ]
        with tempfile.TemporaryDirectory() as folder:
            path = Path(folder, "points.txt")
            for text in invalid:
                with self.subTest(text=text):
                    path.write_text(text)
                    with self.assertRaises(ValueError):
                        check_data.read(path)

    def test_zero_or_unequal_norms_report_failure(self):
        # These used to divide by zero or choose an arbitrary norm from a set.
        good = Path(check_data.DATA, "D5.txt").read_text()
        rows = good.splitlines()
        first = next(i for i, row in enumerate(rows) if row.startswith("form ")) + 1
        with tempfile.TemporaryDirectory() as folder, patch.object(check_data, "DATA", folder):
            rows[first] = "0 0 0 0 0"
            Path(folder, "D5.txt").write_text("\n".join(rows))
            failures, _ = check_data.check("D5")
            self.assertTrue(any("norm" in failure for failure in failures))

    def test_psd_elimination_keeps_integer_inputs_exact(self):
        # A rank-one integer Gram matrix above the exact range of floats.
        k = 2**54 + 1
        self.assertEqual(check_data.ldl_rank_psd([[k*k, k], [k, 1]]), (1, True))
        self.assertEqual(check_data.ldl_rank_psd([[0, 0], [0, 1]]), (1, True))
        self.assertFalse(check_data.ldl_rank_psd([[0, 1], [1, 0]])[1])


class PublishedCoordinates(unittest.TestCase):
    def test_both_published_deposits_match(self):
        self.assertTrue(match_published.main(log=lambda _: None))

    def test_reports_follow_matched_configuration_not_source_label(self):
        names = ["E7", "C7-126c", "C7-126b", "C7-126d"]
        grams = {name: [[F(1), F(i, 5)], [F(i, 5), F(1)]]
                 for i, name in enumerate(names)}
        # Deliberately give b and c the opposite labels.
        labels = dict(zip(["7-126a", "7-126b", "7-126c", "7-126d"], names))
        with tempfile.TemporaryDirectory() as folder:
            for stem in labels:
                Path(folder, stem + ".txt").touch()
            sources = [(folder, "test", lambda _: True,
                        lambda stem: (7, grams[labels[stem]]))]
            lines = []
            with patch.object(match_published, "SOURCES", sources), \
                    patch.object(match_published, "EXPECTED", dict.fromkeys(names)), \
                    patch.object(match_published, "ours", return_value={7: grams}):
                self.assertTrue(match_published.main(log=lines.append))
            self.assertEqual([line.split(" == ")[1] for line in lines
                              if line.startswith("ok")], names)

    def test_unmatched_extra_file_is_a_failure(self):
        # Matching one good copy must not hide a bad copy in a deposit.
        with tempfile.TemporaryDirectory() as folder:
            Path(folder, "good.txt").touch()
            Path(folder, "bad.txt").touch()
            sources = [(folder, "test", lambda _: True,
                        lambda stem: (1, [[1]] if stem == "good" else [[2]]))]
            with patch.object(match_published, "SOURCES", sources), \
                    patch.object(match_published, "EXPECTED", {"one": {}}), \
                    patch.object(match_published, "ours", return_value={1: {"one": [[1]]}}):
                self.assertFalse(match_published.main(log=lambda _: None))

    def test_cjkt_header_is_checked_without_assertions(self):
        with tempfile.TemporaryDirectory() as folder, patch.object(import_cjkt, "CJKT", folder):
            path = Path(folder, "bad.txt")
            for text in ("2 2 1 1 1 0", "1 2 1 0 1 0"):
                path.write_text(text)
                with self.assertRaises(ValueError):
                    import_cjkt.read_cjkt("bad")

    def test_rational_source_must_be_spherical(self):
        with tempfile.TemporaryDirectory() as folder, patch.object(match_published, "CR", folder):
            Path(folder, "bad.txt").write_text("1,0\n0,2\n")
            with self.assertRaisesRegex(ValueError, "common positive norm"):
                match_published.from_rational("bad")


if __name__ == "__main__":
    unittest.main()


==> anc/verify/tests/test_driver.py <==
"""Failure reporting and configuration selection, without costly searches."""
from contextlib import redirect_stderr, redirect_stdout
import io
import json
from pathlib import Path
import tempfile
import unittest
from unittest.mock import patch

import flats
import provenance
import verify_paper
import paper_checks


class Driver(unittest.TestCase):
    def run_with_configuration(self, directory, configuration, names=("Q5",), options=()):
        root = Path(directory)
        log = root / "run" / "run.log"
        manifest = root / "run" / "manifest.json"
        with patch.object(flats, "CACHE", str(root / "cache")), \
                patch.object(verify_paper.Run, "data"), \
                patch.object(verify_paper.Run, "configuration", autospec=True,
                             side_effect=configuration), \
                redirect_stdout(io.StringIO()):
            result = verify_paper.main(list(names) + [
                "--output", str(root / "run")] + list(options))
        return result, json.loads(manifest.read_text()), log

    def test_failed_check_is_recorded_and_returns_failure(self):
        def failed(run, name):
            run.check(False, name, "deliberate failed certificate")

        with tempfile.TemporaryDirectory() as directory:
            result, record, log = self.run_with_configuration(directory, failed)
            self.assertEqual(result, 1)
            self.assertEqual(record["status"], "failed")
            self.assertEqual(record["failures"],
                             ["Q5: deliberate failed certificate"])
            self.assertEqual(record["log_sha256"], provenance.file_hash(log))

    def test_exception_leaves_a_failed_manifest_and_closed_log(self):
        with tempfile.TemporaryDirectory() as directory:
            with self.assertRaisesRegex(ValueError, "invalid facet"):
                self.run_with_configuration(directory, ValueError("invalid facet"))
            record = json.loads((Path(directory) / "run" / "manifest.json").read_text())
            self.assertEqual(record["status"], "failed")
            self.assertEqual(record["exception"], "ValueError: invalid facet")
            self.assertEqual(record["completed_configurations"], [])
            self.assertEqual(record["log_sha256"],
                             provenance.file_hash(Path(directory) / "run" / "run.log"))

    def test_changed_inputs_cannot_produce_a_passed_run(self):
        # Simulate an edit after the initial input inventory. Even when
        # the mathematical checks pass, the run must reject mixed inputs.
        calls = 0

        def inputs():
            nonlocal calls
            calls += 1
            return {"data/Q5.txt": "before" if calls == 1 else "after"}

        with tempfile.TemporaryDirectory() as directory, \
                patch.object(provenance, "input_files", side_effect=inputs):
            result, record, _ = self.run_with_configuration(directory,
                                                           lambda run, name: None)
        self.assertEqual(result, 1)
        self.assertEqual(record["status"], "failed")
        self.assertFalse(record["input_unchanged"])
        self.assertIn("inputs changed", record["failures"][0])
        self.assertIn("data/Q5.txt", record["failures"][0])
        self.assertIn("A fresh run is required", record["failures"][0])

    def test_changed_input_diagnostic_includes_added_and_removed_files(self):
        before = {'unchanged.py': 'same', 'edited.py': 'old', 'removed.py': 'old'}
        after = {'unchanged.py': 'same', 'edited.py': 'new', 'added.py': 'new'}
        message = provenance.changed_inputs_message(before, after)
        self.assertIn('added.py, edited.py, removed.py', message)
        self.assertNotIn('unchanged.py', message)

    def test_selected_configurations_follow_paper_order_once(self):
        with tempfile.TemporaryDirectory() as directory:
            result, record, _ = self.run_with_configuration(
                directory, lambda run, name: None,
                names=("C7-126b", "C7-126d", "C7-126c", "C7-126b"))
        self.assertEqual(result, 0)
        expected = ["C7-126c", "C7-126b", "C7-126d"]
        self.assertEqual(record["options"]["names"], expected)
        self.assertEqual(record["completed_configurations"], expected)

    def test_invalid_worker_count_fails_before_verification(self):
        for jobs in ("0", "-1"):
            with self.subTest(jobs=jobs), redirect_stderr(io.StringIO()), \
                    patch.object(verify_paper.Run, "data") as data:
                with self.assertRaises(SystemExit) as error:
                    verify_paper.main(["Q5", "--jobs", jobs])
                self.assertEqual(error.exception.code, 2)
                data.assert_not_called()

    def test_defaults_are_fresh_serial_and_include_all_checks(self):
        def configuration(run, name):
            self.assertEqual(run.jobs, 1)
        with tempfile.TemporaryDirectory() as directory:
            result, record, log = self.run_with_configuration(directory, configuration)
            self.assertEqual(result, 0)
            self.assertTrue(record['options']['fresh'])
            self.assertTrue(record['options']['rigidity'])
            self.assertFalse(record['options']['contact_graph'])
            self.assertEqual(record['options']['jobs'], 1)
            self.assertTrue(log.exists())
            self.assertTrue((log.parent/'logs/Q5.log').exists())

    def test_automatic_output_always_saves_log_and_manifest(self):
        with tempfile.TemporaryDirectory() as directory, \
                patch.object(flats, 'CACHE', directory), \
                patch.object(verify_paper.Run, 'data'), \
                patch.object(verify_paper.Run, 'configuration'), redirect_stdout(io.StringIO()):
            self.assertEqual(verify_paper.main(['Q5']), 0)
            outputs = list(Path(directory).glob('verification-*'))
            self.assertEqual(len(outputs), 1)
            record = json.loads((outputs[0]/'manifest.json').read_text())
            self.assertEqual(record['status'], 'passed')
            self.assertEqual(record['log_sha256'], provenance.file_hash(outputs[0]/'run.log'))

    def test_existing_output_is_rejected_without_overwriting(self):
        with tempfile.TemporaryDirectory() as directory, redirect_stderr(io.StringIO()):
            sentinel = Path(directory)/'run.log'
            sentinel.write_text('keep this run')
            with self.assertRaises(SystemExit) as error:
                verify_paper.main(['Q5', '--output', directory])
            self.assertEqual(error.exception.code, 2)
            self.assertEqual(sentinel.read_text(), 'keep this run')

    def test_unsupported_options_and_abbreviations_are_rejected(self):
        for option in ('--cached', '--fresh', '--rigidity', '--contact-graph', '--out',
                       '--manifest', '--search-output'):
            with self.subTest(option=option), redirect_stderr(io.StringIO()):
                with self.assertRaises(SystemExit) as error:
                    verify_paper.main(['Q5', option])
                self.assertEqual(error.exception.code, 2)

    def test_missing_facet_list_is_not_generated_by_verification(self):
        with tempfile.TemporaryDirectory() as directory, \
                patch.object(flats, "CACHE", directory), \
                patch.object(flats, "POLYTOPES", directory), \
                patch.object(provenance, "ensure_cache", return_value="inputs") as cache, \
                patch.object(paper_checks.autom, "exact_order", return_value=240), \
                patch.object(paper_checks.enumeration, "enumerate_configurations") as search:
            run = verify_paper.Run(log=lambda message: None)
            run.configuration("Q5")
            cache.assert_called_once_with("Q5", fresh=True, log=run.log)
            self.assertTrue(any("no facet list" in f for f in run.failures))
            self.assertFalse((Path(directory) / "Q5.txt").exists())
            search.assert_not_called()


if __name__ == "__main__":
    unittest.main()


==> anc/verify/tests/test_enumeration.py <==
"""Full lower-dimensional regressions and failures at the driver boundary."""
from contextlib import redirect_stdout
import io
import json
from pathlib import Path
import tempfile
import unittest
from unittest.mock import patch

import boundary
import check_e7_forcing
import compatibility
import enumeration
import faces
import flats
import provenance
import verify_paper

# Candidate and survivor counts in the paper's enumeration table.
EXPECTED = {
    'D5': (1482, 42), 'L5': (1330, 50), 'Q5': (922, 62), 'R5': (770, 70),
    'E6': (122670, 54), 'C6-72b': (72494, 86),
    'C6-72d': (40318, 118), 'C6-72c': (25950, 150),
}


class UnifiedSearch(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.temporary = tempfile.TemporaryDirectory()
        cls.addClassCleanup(cls.temporary.cleanup)
        cls.output = Path(cls.temporary.name) / 'fresh'
        with redirect_stdout(io.StringIO()):
            cls.result = enumeration.enumerate_configurations(EXPECTED, cls.output)

    def test_every_lower_dimensional_candidate_count_and_full_survivor_set(self):
        self.assertTrue(self.result['complete'])
        self.assertEqual([r['name'] for r in self.result['results']], list(EXPECTED))
        for record in self.result['results']:
            name = record['name']
            with self.subTest(name=name):
                self.assertEqual((record['candidates'], record['survivors']), EXPECTED[name])
                actual = json.loads((self.output / (name + '-survivors.json')).read_text())
                expected = faces.read_facets(Path(flats.POLYTOPES) / (name + '.txt'))
                self.assertEqual({tuple(P) for P in actual}, set(expected))
                self.assertEqual(len(actual), len(expected))
                self.assertTrue(record['agrees_paper'])
                self.assertLess(record['candidate_orbits'], record['candidates'])

    def test_complete_record_binds_current_inputs_and_outputs(self):
        self.assertEqual(self.result['inputs'], provenance.input_files())
        self.assertEqual(self.result, json.loads((self.output / 'complete.json').read_text()))
        for name, digest in self.result['outputs'].items():
            self.assertEqual(digest, provenance.file_hash(self.output / name))

    def test_existing_output_is_not_resumed_or_overwritten(self):
        before = (self.output / 'complete.json').read_bytes()
        with self.assertRaises(FileExistsError):
            enumeration.enumerate_configurations(['Q5'], self.output)
        self.assertEqual(before, (self.output / 'complete.json').read_bytes())

    def test_all_means_twelve_and_selected_names_follow_paper_order(self):
        self.assertEqual(len(enumeration.ordered_names(['all'])), 12)
        self.assertEqual(enumeration.ordered_names(['C7-126b', 'Q5', 'C7-126c', 'Q5']),
                         ['Q5', 'C7-126c', 'C7-126b'])
        for names in ([], ['all', 'Q5'], ['typo']):
            with self.assertRaises(ValueError):
                enumeration.ordered_names(names)


class Failures(unittest.TestCase):
    def test_changed_inputs_leave_no_complete_record_and_restore_cache(self):
        with tempfile.TemporaryDirectory() as directory:
            output = Path(directory) / 'fresh'
            cache = flats.CACHE
            with patch.object(enumeration, 'inputs', side_effect=[{'input': 'before'}, {'input': 'after'}]), \
                    redirect_stdout(io.StringIO()):
                with self.assertRaisesRegex(RuntimeError, 'changed during'):
                    enumeration.enumerate_configurations(['Q5'], output)
            self.assertFalse((output / 'complete.json').exists())
            self.assertEqual(flats.CACHE, cache)

    def test_failed_enumeration_cannot_write_complete_record(self):
        with tempfile.TemporaryDirectory() as directory:
            output = Path(directory) / 'fresh'
            cache = flats.CACHE
            with patch.object(enumeration, 'carrier_planes', side_effect=ValueError('incomplete carrier inventory')):
                with self.assertRaisesRegex(ValueError, 'incomplete carrier'):
                    enumeration.enumerate_configurations(['Q5'], output)
            self.assertFalse((output / 'complete.json').exists())
            self.assertEqual(flats.CACHE, cache)

    def test_driver_compares_actual_survivors_not_saved_agreement_flag(self):
        facets = faces.read_facets(Path(flats.POLYTOPES) / 'Q5.txt')
        with tempfile.TemporaryDirectory() as directory, redirect_stdout(io.StringIO()):
            run = verify_paper.Run(search_output=directory, log=lambda message: None)
            run.search('Q5', facets[:-1])
            self.assertTrue(run.failures)
            self.assertTrue(run.search_records[0]['agrees_paper'])
            self.assertFalse(run.search_records[0]['verified'])

    def test_forcing_rejects_survivors_not_from_the_recorded_family(self):
        with self.assertRaisesRegex(ValueError, 'differs from the fresh enumeration'):
            check_e7_forcing.check(survivors=[])


class BoundaryCensus(unittest.TestCase):
    def test_augmented_a7_is_not_rejected_for_partial_external_facets(self):
        cfg = flats.Configuration.load('E7')
        facets = faces.read_facets(Path(provenance.HERE) / 'certificates/E7-alternative.txt')
        result = boundary.check(cfg, facets)
        self.assertTrue(result.ok)
        self.assertEqual((result.external, result.internal), (72, 672))
        self.assertEqual(len(set(result.external_facets) & result.omitted.keys()), 56)
        self.assertIn(5, {len(ridges) for ridges in result.reflex_ridges.values()})

    def test_explicit_wedge_predicates(self):
        self.assertTrue(compatibility._clash(((1, 0), (0, 1)), ((3, 0), (0, 7))))
        self.assertFalse(compatibility._clash(((1, 0), (0, 1)), ((0, 5), (-1, 0))))


if __name__ == '__main__':
    unittest.main()


==> anc/verify/tests/test_equators.py <==
"""Check explicit equatorial-section certificates with the diagonal form."""
import os
import sys
import unittest
from unittest.mock import patch

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

import equators
import faces
import flats


class Sections(unittest.TestCase):
    def setUp(self):
        # A regular hexagon of radius 2 in the form x^2 + 3y^2.
        self.cfg = flats.Configuration([1, 3],
                                       [(2, 0), (-2, 0), (1, 1), (-1, -1),
                                        (1, -1), (-1, 1)], 2)

    def test_normal_certificate_uses_the_form(self):
        self.assertEqual(equators.central_section(self.cfg, (0, 1)), frozenset((0, 1)))
        self.assertEqual(equators.central_section(self.cfg, (3, -1)), frozenset((2, 3)))
        self.assertEqual(equators.central_section(self.cfg, (3, 1)), frozenset((4, 5)))
        with self.assertRaises(ValueError):
            equators.central_section(self.cfg, (0, 0))
        with self.assertRaises(ValueError):
            equators.central_section(self.cfg, (1, 0, 0))

    def test_section_parallel_to_a_facet(self):
        self.assertEqual(equators.parallel_section(self.cfg, (0, 2)), frozenset((4, 5)))

    def test_antipodal_pairing(self):
        self.assertEqual(equators.antipode(self.cfg), {0: 1, 1: 0, 2: 3, 3: 2, 4: 5, 5: 4})
        missing = flats.Configuration(self.cfg.form, self.cfg.pts[:-1], 2)
        self.assertIsNone(equators.antipode(missing))

    def test_paper_certificates_and_repeated_normal(self):
        facets = faces.read_facets(os.path.join(flats.POLYTOPES, "E7.txt"))
        self.assertTrue(equators.main(facets, log=lambda _: None))
        repeated = (equators.C7B_NORMALS[1],) + equators.C7B_NORMALS[1:]
        with patch.object(equators, "C7B_NORMALS", repeated):
            self.assertFalse(equators.main(facets, log=lambda _: None))

    def test_layer_reflection_fixes_other_layers_and_is_an_involution(self):
        points = [(1, 1, 1, 1, 0, 1, 0),
                  (1, 1, 1, 1, 0, -1, 0),
                  (1, 1, -1, -1, 0, 1, 0)]
        reflected = equators.reflect_upper_layer(points)
        self.assertEqual(reflected, [(-1, -1, -1, -1, 0, 1, 0),
                                     points[1], points[2]])
        self.assertEqual(equators.reflect_upper_layer(reflected), points)

    def test_section_comparisons_alone_do_not_certify_transformation(self):
        facets = faces.read_facets(os.path.join(flats.POLYTOPES, "E7.txt"))
        messages = []
        with patch.object(equators, "reflect_upper_layer", side_effect=list):
            self.assertFalse(equators.main(facets, log=messages.append))
        self.assertIn("** FAIL: the reflected configuration is not E7", messages)


if __name__ == "__main__":
    unittest.main()


==> anc/verify/tests/test_geometry.py <==
"""Small exact examples for the geometric primitives and existence check."""
import itertools
import os
import random
import sys
import unittest
from fractions import Fraction as F

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, os.path.join(HERE, os.pardir))

import edges
import faces
import flats
import frame
import lp
import peaks
import polytope


def cuboctahedron():
    """The 12 contacts of the face-centered cubic packing, with unit edges."""
    pts = sorted({p for signs in ((1, 1, 0), (1, -1, 0), (-1, -1, 0))
                  for p in itertools.permutations(signs)})
    cfg = flats.Configuration([1, 1, 1], pts, 3)
    facets = [tuple(i for i, p in enumerate(pts) if p[k] == s)
              for k in range(3) for s in (-1, 1)]
    facets += [tuple(i for i, p in enumerate(pts)
                     if sum(s*x for s, x in zip(signs, p)) == 2)
               for signs in itertools.product((-1, 1), repeat=3)]
    return cfg, facets


class Circumcenters(unittest.TestCase):
    def test_equatorial_cell(self):
        # The two points are linearly dependent but affinely span the origin.
        # Solving only on a linear basis used to give height 1 and radius 0.
        cfg = flats.Configuration([1, 3], [(2, 0), (-2, 0)], 1)
        self.assertEqual(frame.circumcenter(cfg, (0, 1)), [0, 0])
        self.assertEqual(frame.height2(cfg, (0, 1)), 0)
        self.assertEqual(frame.radius2(cfg, (0, 1)), 1)
        self.assertEqual(frame.gram(cfg, (0, 1)), [[1, -1], [-1, 1]])

    def test_off_center_cell_with_diagonal_form_and_redundant_coordinate(self):
        cfg = flats.Configuration([1, 3, 5], [(2, 1, 0), (-2, 1, 0)], 2)
        self.assertEqual(frame.circumcenter(cfg, (0, 1)), [0, 1, 0])
        self.assertEqual(frame.height2(cfg, (0, 1)), 3)
        self.assertEqual(frame.radius2(cfg, (0, 1)), F(4, 7))
        self.assertEqual(frame.gram(cfg, (0, 1)), [[1, -1], [-1, 1]])

    def test_full_configuration_and_each_facet(self):
        cfg, facets = cuboctahedron()
        self.assertEqual(frame.radius2(cfg, range(cfg.n)), 1)
        for P in facets:
            c = frame.circumcenter(cfg, P)
            h2 = cfg.ip(c, c)
            self.assertTrue(all(cfg.ip(cfg.pts[i], c) == h2 for i in P))
            expected = F(1, 2) if len(P) == 4 else F(1, 3)
            self.assertEqual(frame.radius2(cfg, P), expected)

    def test_zero_radius_and_empty_cells_are_explicit(self):
        cfg, _ = cuboctahedron()
        self.assertEqual(frame.radius2(cfg, (0,)), 0)
        with self.assertRaisesRegex(ValueError, "zero-radius"):
            frame.gram(cfg, (0,))
        with self.assertRaisesRegex(ValueError, "at least one point"):
            frame.circumcenter(cfg, ())

    def test_integer_rank_does_not_round_large_entries(self):
        a = 2**60
        self.assertEqual(frame._rank([[a, a+1], [a+1, a+2]]), 2)
        self.assertEqual(frame._rank([]), 0)

    def test_integer_frame_accepts_integer_and_singular_gram_matrices(self):
        for G in ([[2, 1], [1, 2]], [[1, -1], [-1, 1]]):
            form, pts, norm = frame.integer_frame(G)
            self.assertTrue(all(isinstance(x, int) for x in form))
            for i, j in itertools.product(range(len(G)), repeat=2):
                self.assertEqual(sum(f*x*y for f, x, y in zip(form, pts[i], pts[j])),
                                 norm*G[i][j])


class Feasibility(unittest.TestCase):
    def test_floating_inputs_are_rejected(self):
        for cols, rhs in (([[1.0]], [1]), ([[1]], [1.0]),
                          ([[F(1, 2), 0.0]], [1, 0])):
            with self.subTest(cols=cols, rhs=rhs):
                with self.assertRaisesRegex(TypeError, "integers or Fractions"):
                    lp.feasible(cols, rhs)

    def test_columns_must_match_the_rhs_dimension(self):
        with self.assertRaisesRegex(ValueError, "same length"):
            lp.feasible([[1, 2]], [1])

    def test_large_nearly_parallel_generators_are_decided_exactly(self):
        # The determinant is -1 although its two products have 2,001 digits.
        # No machine integer or floating approximation can decide its sign.
        a = 10**1000
        cols = [[a, a+1], [a+1, a+2]]
        self.assertTrue(lp.feasible(cols, [2*a+1, 2*a+3]))
        self.assertFalse(lp.feasible(cols, [a+2, a+3]))

    def test_empty_redundant_and_rational_systems(self):
        self.assertTrue(lp.feasible([], []))
        self.assertTrue(lp.feasible([], [0, 0]))
        self.assertFalse(lp.feasible([], [0, 1]))
        self.assertTrue(lp.feasible([[1, 2], [0, 0]], [3, 6]))
        self.assertFalse(lp.feasible([[1, 2], [0, 0]], [3, 5]))
        self.assertTrue(lp.feasible([[F(-1, 3), F(1, 2)]], [-2, 3]))
        self.assertFalse(lp.feasible([[F(-1, 3), F(1, 2)]], [2, -3]))

    def test_small_cones_against_two_dimensional_determinants(self):
        # In the plane a point of a finitely generated cone uses at most
        # two generators.  This independent oracle needs no simplex steps.
        def in_cone(cols, rhs):
            if rhs == [0, 0]:
                return True
            for col in cols:
                k = next((i for i, x in enumerate(col) if x), None)
                if k is not None:
                    scale = F(rhs[k], col[k])
                    if scale >= 0 and all(scale*x == y for x, y in zip(col, rhs)):
                        return True
            for a, b in itertools.combinations(cols, 2):
                det = a[0]*b[1] - a[1]*b[0]
                if det:
                    x = F(rhs[0]*b[1] - rhs[1]*b[0], det)
                    y = F(a[0]*rhs[1] - a[1]*rhs[0], det)
                    if x >= 0 and y >= 0:
                        return True
            return False

        rng = random.Random(1729)
        for _ in range(200):
            cols = [[rng.randrange(-2, 3) for _ in range(2)]
                    for _ in range(rng.randrange(6))]
            rhs = [rng.randrange(-3, 4) for _ in range(2)]
            self.assertEqual(lp.feasible(cols, rhs), in_cone(cols, rhs),
                             (cols, rhs))


class FlatsAndFaces(unittest.TestCase):
    def test_edge_test_uses_the_line_not_only_the_midpoint(self):
        # Both diagonals cross, but their intersection is not the midpoint
        # of either diagonal.  The midpoint shortcut alone misses this case.
        cfg = flats.Configuration([1, 1], [(5, 0), (0, 5), (-5, 0), (3, -4)], 2)
        P = tuple(range(4))
        for u, v in ((0, 2), (1, 3)):
            self.assertFalse(edges.is_edge(cfg, P, u, v))
        for u, v in ((0, 1), (1, 2), (2, 3), (3, 0)):
            self.assertTrue(edges.is_edge(cfg, P, u, v))

    def test_flat_closure_and_extension_agree(self):
        cfg, facets = cuboctahedron()
        P = facets[0]  # A square face.
        u, v = next((i, j) for i, j in itertools.combinations(P, 2) if cfg.unit(i, j))
        line = flats.seed(cfg, u, v)
        w = next(i for i in P if i not in (u, v))
        grown = flats.extend(line, w, cfg.n)
        direct = flats.from_points(cfg, (u, v, w))
        closure = frozenset(i for i in range(cfg.n)
                            if all(val[i] == 0 for _, val in direct.rows))
        self.assertEqual(grown.pts, frozenset(P))
        self.assertEqual(closure, grown.pts)
        self.assertEqual(direct.dim, 2)
        self.assertFalse(direct.contains_origin())
        self.assertIsNone(flats.extend(grown, w, cfg.n))

    def test_large_integer_rows_do_not_overflow_packed_storage(self):
        large = 2**80
        phi, val = flats._reduce([1, large], [large+1, 1])
        self.assertEqual(phi, [1, large])
        self.assertEqual(list(val), [large+1, 1])
        self.assertIsInstance(val, list)

    def test_packed_storage_boundary_preserves_every_integer(self):
        bound = flats.PACKED_BOUND
        for entries in ([-bound, bound-1], [-bound-1, bound], [0, 1]):
            with self.subTest(entries=entries):
                phi, val = flats._reduce([1], entries)
                self.assertEqual(phi, [1])
                self.assertEqual(list(val), entries)

    def test_square_edges_vertices_and_face_lattice(self):
        cfg, facets = cuboctahedron()
        P = facets[0]
        E = faces.subfaces(cfg, P, 1)
        self.assertEqual(len(E), 4)
        self.assertEqual(E, {frozenset(e) for e in edges.polytope_edges(cfg, [P])})
        self.assertEqual(faces.subfaces(cfg, next(iter(E)), 0),
                         {frozenset((i,)) for i in next(iter(E))})
        self.assertEqual(len(faces.lattice(P, E)), 9)
        for u, v in itertools.combinations(P, 2):
            self.assertEqual(edges.is_edge(cfg, P, u, v), cfg.unit(u, v))


class WindingAndExistence(unittest.TestCase):
    def test_winding_reversal_multiple_turns_and_degeneracy(self):
        rays = [(1, 0), (0, 1), (-1, 0), (0, -1)]
        self.assertEqual(peaks.winding(rays), 1)
        self.assertEqual(peaks.winding(rays[::-1]), 1)
        self.assertEqual(peaks.winding(rays*2), 2)
        self.assertEqual(peaks.winding([(5*x, 7*y) for x, y in rays]), 1)
        for bad in ([], [(1, 0)], [(1, 0), (-1, 0)],
                    [(1, 0), (0, 1), (1, 1)], [(0, 0), (1, 0), (0, 1)]):
            self.assertIsNone(peaks.winding(bad))

    def test_cuboctahedron(self):
        cfg, facets = cuboctahedron()
        rep = polytope.verify(cfg, facets)
        self.assertTrue(rep.ok, str(rep))
        self.assertEqual((rep.facets, rep.ridges, rep.peaks), (14, 24, 12))
        self.assertEqual(rep.faces_by_size, {1: 12, 2: 24, 3: 8, 4: 6})

    def test_malformed_facets_and_missing_facets_fail_cleanly(self):
        cfg, facets = cuboctahedron()
        bad_families = [[], facets + [()], facets + [facets[0]],
                        facets + [(0, 0, 1)], facets + [(-1, 0, 1)],
                        facets + [(cfg.n, 0, 1)], facets + [("0", 1, 2)],
                        facets + [(0,)], facets[:-1]]
        for bad in bad_families:
            with self.subTest(facets=bad):
                self.assertFalse(polytope.verify(cfg, bad).ok)


if __name__ == "__main__":
    unittest.main()


==> anc/verify/tests/test_orbit_groups.py <==
import unittest
from pathlib import Path
import sys
HERE = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(HERE))
import ambient_group as ag
import autom
import flats
from orbit_prune import OrbitPruner


class ExactGroups(unittest.TestCase):
    def setUp(self):
        self.cfg=flats.Configuration([1,1,1],[(1,0,0),(-1,0,0),(0,1,0),(0,-1,0),(0,0,1),(0,0,-1)],3)
        self.a=ag.Ambient(self.cfg)

    def test_colored_stabilizer_orders(self):
        for sets, order in [((),48), (({0},),8), (({0,2,4},),6), (({0,2},),4), (({0,2,4},{0,2}),2)]:
            group=self.a.group(*sets)
            self.assertEqual(group.order,order)
            for g in group.generators:
                self.assertTrue(autom.is_automorphism(self.cfg,g))
                for S in sets: self.assertEqual(ag.image(g,S),frozenset(S))

    def test_transporter_and_nonisomorphic_colors(self):
        g=self.a.find(({0,2,4},),({1,3,5},))
        self.assertEqual(ag.image(g,{0,2,4}),frozenset({1,3,5}))
        self.assertIsNone(self.a.find(({0,1},),({0,2},)))
        self.assertIsNone(self.a.find(forced={0:0,1:0}))

    def test_invalid_marked_indices_rejected(self):
        for bad in ({-1}, {self.cfg.n}, {0, self.cfg.n}, {"0"}, {1.5}):
            with self.assertRaisesRegex(ValueError, 'index outside V'):
                self.a.find((bad,), (set(),))
            with self.assertRaisesRegex(ValueError, 'index outside V'):
                self.a.group(bad)
            with self.assertRaisesRegex(ValueError, 'index outside V'):
                ag.SetRegistry(self.a).register(bad)
        with self.assertRaisesRegex(ValueError, 'index outside V'):
            self.a.find((set(),), ({self.cfg.n},))

    def test_basis_group_matches_original(self):
        cfg=flats.Configuration.load('Q5')
        self.assertEqual(ag.Ambient(cfg).group().order,autom.group(cfg)[1])

    def test_hyperplane_input_checks_order_and_duplicate_orbits(self):
        pruner = OrbitPruner(self.cfg, log=lambda message: None)
        section = {0, 2, 4}
        order = pruner.ambient.group(section).order
        with self.assertRaisesRegex(ValueError, 'local group differs'):
            pruner.add_section_orbits(section, [], order+1, [])
        pruner = OrbitPruner(self.cfg, log=lambda message: None)
        pruner.add_section_orbits(section, [], order, [])
        pruner.check_inventory([section])
        with self.assertRaisesRegex(ValueError, 'two supplied sections'):
            pruner.add_section_orbits({1, 3, 5}, [], order, [])

if __name__=='__main__': unittest.main()


==> anc/verify/tests/test_overlap.py <==
"""Tests for the disjoint-cone hypothesis in Appendix A.

    python3 -m unittest tests.test_overlap -v
"""
import os
import sys
import unittest

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, os.path.join(HERE, os.pardir))

import autom
import faces
import flats
import overlap

DIM5 = ["D5", "L5", "Q5", "R5"]


def load(name):
    cfg = flats.Configuration.load(name)
    fs = faces.read_facets(os.path.join(flats.POLYTOPES, name + ".txt"))
    return cfg, fs


class Pairs(unittest.TestCase):
    """The simplex question on pairs whose answer is known."""

    def test_known_pairs(self):
        cfg, fs = load("Q5")
        rep = faces.check(cfg, fs)
        r, owners = next((r, o) for r, o in rep.owners.items()
                         if len(o) == 2)
        A, B = fs[owners[0]], fs[owners[1]]
        # two facets sharing a ridge touch but do not overlap
        self.assertFalse(overlap.overlapping(cfg, A, B))
        # a facet overlaps itself, and anything whose cone contains its cone
        self.assertTrue(overlap.overlapping(cfg, A, A))
        self.assertTrue(overlap.overlapping(cfg, A,
                                            tuple(sorted(set(A) | set(B)))))

    def test_each_unordered_pair_is_tested_once(self):
        cfg, fs = load("Q5")
        bad, tested = overlap.check(cfg, [fs[0], fs[0], fs[0]])
        self.assertEqual(bad, [(0, 1), (0, 2), (1, 2)])
        self.assertEqual(tested, 3)

    def test_caps_never_skip_an_overlap(self):
        # the cap test is a filter: every pair it skips is also judged
        # disjoint by the simplex
        for name in ["Q5", "R5"]:
            cfg, fs = load(name)
            cs = [overlap.circumcenter(cfg, P) for P in fs]
            Hs = [cfg.ip(c, c) for c in cs]
            skipped = 0
            for i in range(len(fs)):
                for j in range(i + 1, len(fs)):
                    if overlap.caps_apart(cfg, cs[i], Hs[i], cs[j], Hs[j]):
                        skipped += 1
                        self.assertFalse(
                            overlap.overlapping(cfg, fs[i], fs[j]), name)
            self.assertGreater(skipped, 0, name)

    def test_circumcenter(self):
        cfg, fs = load("L5")
        for P in fs[:5]:
            c = overlap.circumcenter(cfg, P)
            H = cfg.ip(c, c)
            for p in P:
                self.assertEqual(cfg.ip(cfg.pts[p], c), H)


class Polytopes(unittest.TestCase):
    """No two facets of any dimension-5 polytope overlap, with and without
    the orbit reduction, and the reduction tests fewer pairs."""

    def test_dimension_5(self):
        for name in DIM5:
            cfg, fs = load(name)
            bad_all, tested_all = overlap.check(cfg, fs)
            self.assertEqual(bad_all, [], name)
            gens = autom.generators(cfg, name)
            bad, tested = overlap.check(cfg, fs, gens)
            self.assertEqual(bad, [], name)
            self.assertLess(tested, tested_all, name)

    def test_detects_an_overlap(self):
        # add to Q5* a copy of one facet with a vertex swapped for a vertex
        # of a neighbor: its cone overlaps both
        cfg, fs = load("Q5")
        rep = faces.check(cfg, fs)
        r, owners = next((r, o) for r, o in rep.owners.items()
                         if len(o) == 2)
        A, B = fs[owners[0]], fs[owners[1]]
        extra = tuple(sorted(set(A) | set(B)))
        bad, _ = overlap.check(cfg, fs + [extra])
        self.assertIn((owners[0], len(fs)), bad)

    def test_noninvariant_family_uses_all_pairs(self):
        # All three chords lie in one D4 orbit.  A meets neither B nor C
        # in their open cones, but B and C overlap.  Keeping A as the only
        # representative loses that overlap unless the family is invariant.
        pts = [(5, 0), (0, 5), (-5, 0), (0, -5)]
        pts += [(s*x, t*y) for x, y in [(3, 4), (4, 3)]
                for s in [-1, 1] for t in [-1, 1]]
        cfg = flats.Configuration([1, 1], pts, 2)
        index = {p: i for i, p in enumerate(pts)}
        gens = [[index[(-y, x)] for x, y in pts],
                [index[(x, -y)] for x, y in pts]]
        chords = [[index[p] for p in pair] for pair in [
            [(5, 0), (-3, 4)], [(-5, 0), (3, -4)],
            [(5, 0), (-3, -4)]]]
        bad, tested = overlap.check(cfg, chords, gens)
        all_bad, all_tested = overlap.check(cfg, chords)
        self.assertEqual(bad, all_bad)
        self.assertEqual(tested, all_tested)
        self.assertIn((1, 2), bad)
        self.assertNotIn((0, 1), bad)
        self.assertNotIn((0, 2), bad)


if __name__ == "__main__":
    unittest.main()


==> anc/verify/tests/test_parallel.py <==
"""Configuration workers preserve exact results and fail visibly."""
from fractions import Fraction
import multiprocessing as mp
import os
from pathlib import Path
import tempfile
import time
import unittest
from unittest.mock import patch

import flats
import hulls
import verify_paper


def fixture_worker(name, options, cache, log_path, events):
    """A short job with the same interface as the mathematical worker."""
    path = Path(log_path)
    path.write_text('Detailed check for ' + name + '\n')
    events.send(('progress', 'A complete progress line'))
    events.send(('detail', 'WARNING: test message\nsecond line'))
    path.with_suffix('.started').touch()
    other = path.parent / ('R5.started' if name == 'Q5' else 'Q5.started')
    deadline = time.monotonic() + 10
    while not other.exists():
        if time.monotonic() > deadline:
            raise AssertionError('workers did not run concurrently')
        time.sleep(.01)
    if name == 'Q5':
        time.sleep(.1)
    return dict(failures=[], timings=[(name, 'example', 1)],
                rows={name: Fraction(1, 7)}, identities={name: cache},
                search_records=[dict(name=name, verified=True)], rigidity_records={})


def exception_worker(name, options, cache, log_path, events):
    Path(log_path).write_text('Test exception\n')
    raise ValueError('deliberate worker failure')


def crashed_worker(name, options, cache, log_path, events):
    Path(log_path).write_text('Test abrupt exit\n')
    os._exit(7)


class Parallel(unittest.TestCase):
    def run_workers(self, worker, names=('Q5', 'R5')):
        with tempfile.TemporaryDirectory() as directory, \
                patch.object(flats, 'CACHE', str(Path(directory) / 'cache')):
            messages, finished = [], []
            run = verify_paper.Run(log=messages.append, search_output=directory)
            paths = {name: Path(directory) / (name + '.log') for name in names}
            children = {p.pid for p in mp.active_children()}
            verify_paper.parallel_configurations(
                run, names, 2, paths,
                lambda name, **kw: finished.append((name, kw)), worker=worker)
            self.assertEqual({p.pid for p in mp.active_children()}, children)
            self.assertTrue(all(path.exists() for path in paths.values()))
            return run, messages, finished

    def test_concurrent_jobs_exact_results_order_and_separate_logs(self):
        run, messages, finished = self.run_workers(fixture_worker)
        self.assertEqual(run.failures, [])
        self.assertEqual(run.rows, dict(Q5=Fraction(1, 7), R5=Fraction(1, 7)))
        self.assertEqual([r['name'] for r in run.search_records], ['Q5', 'R5'])
        self.assertEqual([r[0] for r in run.timings], ['Q5', 'R5'])
        self.assertEqual([name for name, _ in finished], ['R5', 'Q5'])
        self.assertNotEqual(run.identities['Q5'], run.identities['R5'])
        for name in ('Q5', 'R5'):
            self.assertIn('[%s] A complete progress line' % name, messages)
            self.assertIn('[%s] second line' % name, messages)
        self.assertTrue(all('\n' not in line for line in messages))

    def test_worker_exceptions_are_failures_not_partial_results(self):
        run, _, finished = self.run_workers(exception_worker)
        self.assertEqual(len(run.failures), 2)
        self.assertTrue(all('deliberate worker failure' in f for f in run.failures))
        self.assertEqual(run.rows, {})
        self.assertEqual(run.search_records, [])
        self.assertTrue(all(kw == dict(incomplete=True) for _, kw in finished))

    def test_abrupt_worker_exit_is_reported_without_hanging_or_retry(self):
        run, _, finished = self.run_workers(crashed_worker)
        self.assertEqual(len(run.failures), 2)
        self.assertTrue(all('exit code 7' in f for f in run.failures))
        self.assertTrue(all('without a complete result' in f for f in run.failures))
        self.assertEqual(len(finished), 2)

    def test_interrupt_terminates_and_joins_workers(self):
        with tempfile.TemporaryDirectory() as directory, \
                patch.object(flats, 'CACHE', str(Path(directory) / 'cache')):
            def interrupted_log(message):
                if 'Started' in message:
                    raise KeyboardInterrupt()
            run = verify_paper.Run(log=interrupted_log, search_output=directory)
            paths = dict(Q5=Path(directory) / 'Q5.log')
            children = {p.pid for p in mp.active_children()}
            with self.assertRaises(KeyboardInterrupt):
                verify_paper.parallel_configurations(run, ['Q5'], 1, paths,
                                                      lambda name: None,
                                                      worker=fixture_worker)
            self.assertEqual({p.pid for p in mp.active_children()}, children)

    def test_direct_and_process_hull_paths_agree(self):
        with tempfile.TemporaryDirectory() as directory:
            results = []
            for jobs in (1, 2):
                with patch.object(flats, 'CACHE', str(Path(directory) / str(jobs))):
                    results.append(hulls.census('D5', jobs=jobs)[1])
            self.assertEqual(results[0], results[1])


if __name__ == '__main__':
    unittest.main()


==> anc/verify/tests/test_placements.py <==
"""Check coverage and ambient transporters for the ridge-partner placement generator."""
from types import SimpleNamespace
import unittest

import ambient_group as ag
from orbit_prune import OrbitPruner


class PlacementCoverage(unittest.TestCase):
    def test_every_distinct_placement_and_its_transporter(self):
        # The ridge is vertex 0. Its stabilizer permutes vertices 1,2,3.
        # Reach each partner image exactly once, with a symmetry that
        # fixes the common ridge and transports the entire partner facet.
        identity = (0, 1, 2, 3)
        swap12, swap23 = (0, 2, 1, 3), (0, 1, 3, 2)
        ridge = frozenset({0})
        left = SimpleNamespace(ridge_id=0)
        right = SimpleNamespace(points=frozenset({0, 2}))
        pruner = OrbitPruner.__new__(OrbitPruner)
        pruner.ridges = SimpleNamespace(reps=[ridge])
        pruner.ambient = SimpleNamespace(ident=identity,
            group=lambda points: ag.Group((swap12, swap23), 6))
        pruner._pruning_progress = lambda: None
        actual = list(pruner.placements(left, right))
        expected = {frozenset({0, i}) for i in (1, 2, 3)}
        self.assertEqual(len(actual), 3)
        self.assertEqual({points for points, g in actual}, expected)
        for points, g in actual:
            self.assertEqual(ag.image(g, right.points), points)
            self.assertEqual(ag.image(g, ridge), ridge)



if __name__ == '__main__':
    unittest.main()


==> anc/verify/tests/test_progress.py <==
"""Progress reporting describes stages without per-subset chatter."""
from contextlib import redirect_stdout
import io
from pathlib import Path
import tempfile
import unittest
from unittest.mock import patch

import enumeration
import faces
import flats
import verify_paper
import paper_checks
from orbit_prune import OrbitPruner


class Progress(unittest.TestCase):
    def test_driver_assigns_enumeration_progress_to_steps_in_order(self):
        facets = faces.read_facets(Path(flats.POLYTOPES) / 'Q5.txt')
        for boundary, succeeds in ((facets, True), (facets[:-1], False)):
            with self.subTest(succeeds=succeeds), tempfile.TemporaryDirectory() as directory:
                messages = []
                run = verify_paper.Run(search_output=directory, log=lambda s: None,
                                       progress=messages.append)
                run.search('Q5', boundary)
            first_step = next(i for i, s in enumerate(messages) if s.startswith('Step 1:'))
            self.assertTrue(any(s.startswith('Enumeration counts:') for s in messages[:first_step]))
            steps = messages[first_step:]
            self.assertTrue(all(s.startswith('Step ') for s in steps), steps)
            numbers = [int(s.split(':')[0].split()[1]) for s in steps]
            self.assertEqual(numbers, sorted(numbers))
            self.assertEqual(set(numbers), {1, 2, 3, 4})
            self.assertEqual(any('polytope is unique' in s for s in steps), succeeds)
            if succeeds:
                self.assertIn('Step 4: Surviving facets match', steps[-2])
                self.assertIn('ridge adjacency forces the entire boundary', steps[-2])
            self.assertEqual(bool(run.failures), not succeeds)

    def test_fast_complete_search_has_stage_summaries_not_section_chatter(self):
        with tempfile.TemporaryDirectory() as directory, redirect_stdout(io.StringIO()) as output:
            record = enumeration.enumerate_configurations(['Q5'], Path(directory) / 'run')
        text = output.getvalue()
        self.assertIn('Candidate hyperplanes: 25 symmetry orbits', text)
        self.assertIn('Candidate facets: 25/25 hyperplanes checked', text)
        self.assertIn('Step 2: Complete: 21 symmetry orbits, representing 922 candidate facets', text)
        self.assertIn('repeat until no further deletions', text)
        self.assertIn('88 facet–ridge pair orbits', text)
        self.assertIn('Building facet–ridge incidences', text)
        self.assertIn('Pruning complete:', text)
        self.assertNotIn('0 labeled cells', text)
        self.assertNotIn('ingestion', text)
        self.assertNotIn('Progress: states=', text)
        self.assertLess(len(text.splitlines()), 24)
        self.assertEqual(record['results'][0]['survivors'], 62)
        self.assertTrue(record['complete'])

    def test_progress_uses_one_configuration_clock_across_stages(self):
        messages = []
        run = verify_paper.Run(log=lambda s: None, progress=messages.append)
        run.configuration_started = 100
        with patch('paper_checks.time.monotonic', return_value=117):
            run.part('Candidate hyperplanes')
        with patch('paper_checks.time.monotonic', return_value=171):
            run.report_progress('Candidate facets complete')
        self.assertEqual(messages, ['Candidate hyperplanes (17s elapsed)',
                                    'Candidate facets complete (71s elapsed)'])

    def test_condensed_coordinate_checks_keep_failures_visible(self):
        for ok in (True, False):
            messages = []
            run = verify_paper.Run(log=messages.append)
            def compare(log):
                log('ok individual comparison' if ok else 'FAIL mismatched coordinates')
                return ok
            with patch.object(paper_checks.check_data, 'main', return_value=0), \
                    patch.object(paper_checks.match_published, 'main', side_effect=compare):
                run.data(['Q5'])
            if ok:
                self.assertFalse(any('individual comparison' in s for s in messages))
                self.assertTrue(any('all 12 configurations matched' in s for s in messages))
            else:
                self.assertTrue(any('FAIL mismatched coordinates' in s for s in messages))
                self.assertTrue(run.failures)

    def test_table_labels_and_grouped_counts(self):
        messages = []
        run = verify_paper.Run(log=messages.append)
        run.search_records = [dict(name='C7-126c', candidates=24204392,
                                   candidate_orbits=935, survivors=686)]
        self.assertTrue(run.finish([]))
        text = '\n'.join(messages)
        self.assertIn('P* (contact graph)', text)
        self.assertIn('P (convex hull)', text)
        self.assertIn('24,204,392', text)

    def test_time_threshold_changes_only_reporting(self):
        messages = []
        pruner = OrbitPruner(flats.Configuration.load('Q5'), log=messages.append)
        before = (list(pruner.candidates), set(pruner.alive), pruner.compatibility_tests)
        with patch('orbit_prune.monotonic', return_value=pruner.t0+1):
            pruner._heartbeat('Example', 1, 10)
        self.assertEqual(messages, [])
        with patch('orbit_prune.monotonic', return_value=pruner.t0+16):
            pruner._heartbeat('Example', 2, 10)
            pruner._heartbeat('Example', 3, 10)
        self.assertEqual(len(messages), 1)
        self.assertIn('Example: 2 of 10', messages[0])
        pruner._heartbeat('Complete', force=True)
        self.assertEqual(len(messages), 2)
        self.assertEqual((pruner.candidates, pruner.alive, pruner.compatibility_tests), before)


if __name__ == '__main__':
    unittest.main()


==> anc/verify/tests/test_provenance.py <==
"""Cache provenance changes with every source, coordinate, or catalog edit."""
import json
from pathlib import Path
import tempfile
import unittest
from unittest.mock import patch

import flats
import provenance


class Provenance(unittest.TestCase):
    def test_identity_binds_coordinates_catalog_and_code(self):
        with tempfile.TemporaryDirectory() as directory:
            root = Path(directory)
            (root / "data").mkdir()
            (root / "catalog").mkdir()
            paths = [root / "search.py", root / "data/Q5.txt",
                     root / "catalog/cell.txt"]
            for path in paths:
                path.write_text("original")
            initial = provenance.cache_identity("Q5", root)
            for path in paths:
                path.write_text("changed")
                self.assertNotEqual(initial,
                                    provenance.cache_identity("Q5", root))
                path.write_text("original")
                self.assertEqual(initial,
                                 provenance.cache_identity("Q5", root))

    def test_stale_identity_discards_intermediate_caches(self):
        with tempfile.TemporaryDirectory() as directory:
            root = Path(directory)
            with patch.object(flats, "CACHE", directory), \
                    patch.object(provenance, "cache_identity", return_value="a"):
                provenance.ensure_cache("Q5")
                checkpoint = root / "Q5.closure.pkl"
                checkpoint.write_bytes(b"old result")
                provenance.ensure_cache("Q5")
                self.assertTrue(checkpoint.exists())
            with patch.object(flats, "CACHE", directory), \
                    patch.object(provenance, "cache_identity", return_value="b"):
                provenance.ensure_cache("Q5")
                self.assertFalse(checkpoint.exists())
                self.assertEqual(json.loads((root / "Q5.inputs.json").read_text())
                                 ["identity"], "b")

    def test_input_manifest_includes_assembly_certificates(self):
        with tempfile.TemporaryDirectory() as directory:
            root = Path(directory)
            (root / "certificates").mkdir()
            certificate = root / "certificates/E7-forced-closure.json"
            certificate.write_text("first")
            before = provenance.input_files(root)
            certificate.write_text("changed")
            self.assertNotEqual(before, provenance.input_files(root))
            self.assertIn("certificates/E7-forced-closure.json", before)


if __name__ == "__main__":
    unittest.main()


==> anc/verify/tests/test_reassembly.py <==
"""Exact dissections and complete facet-multiset identities for the Splits theorem.

    python3 -m unittest discover -s tests -p test_reassembly.py -v
"""
import os
import sys
import unittest

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, os.path.join(HERE, os.pardir))

import catalog
import faces
import flats
import reassembly


class Splits(unittest.TestCase):
    def test_all_elementary_splits(self):
        for kind, names in reassembly.SPLITS.items():
            with self.subTest(split=kind):
                cert = reassembly.certify_split(*names)
                size = len(catalog.cells()[cert.parent][1])
                self.assertEqual(set(cert.pyramid_vertices)
                                 | set(cert.remainder_vertices), set(range(size)))
                self.assertEqual(set(cert.pyramid_vertices)
                                 & set(cert.remainder_vertices), set(cert.base))
                self.assertNotIn(cert.apex, cert.remainder_vertices)

    def test_wrong_pair_of_pieces(self):
        # Both are genuine catalog cells, but this pair cannot partition
        # a 5-demicube.  Naming an induced subconfiguration is not enough.
        with self.assertRaisesRegex(ValueError, "no vertex-figure split"):
            reassembly.certify_split("5-demicube",
                                     "pyramid-over-rectified-5-cell",
                                     "2-diminished-5-demicube")


class Multisets(unittest.TestCase):
    def test_all_eight_reassemblies(self):
        for name in reassembly.RECIPES:
            with self.subTest(target=name):
                report = reassembly.check(name)
                self.assertTrue(report.ok, report.errors)
                self.assertEqual(sum(report.source_counts.values())
                                 + report.nsplits,
                                 sum(report.target_counts.values()))

    def test_missing_target_facet(self):
        cfg = flats.Configuration.load("Q5")
        facets = faces.read_facets(os.path.join(flats.POLYTOPES, "Q5.txt"))
        report = reassembly.check("Q5", cfg, facets[:-1])
        self.assertFalse(report.ok)
        self.assertIn("piece multiset differs", report.errors[0])

    def test_repeated_target_facet(self):
        cfg = flats.Configuration.load("Q5")
        facets = faces.read_facets(os.path.join(flats.POLYTOPES, "Q5.txt"))
        report = reassembly.check("Q5", cfg, facets + [facets[0]])
        self.assertFalse(report.ok)
        self.assertIn("repeated facet", report.errors[0])

    def test_no_lattice_reassembly_for_c7b(self):
        self.assertIsNone(reassembly.check("C7-126b"))


if __name__ == "__main__":
    unittest.main()


==> anc/verify/tests/test_reductions.py <==
"""Reduction switches retain the direct geometric definition of a candidate."""
from contextlib import redirect_stdout
import io
import json
from pathlib import Path
import tempfile
import unittest
from unittest.mock import patch

import check_reductions as checks
import flats
from candidate_facets import Section
from test_candidates import CASES


class ReductionChecks(unittest.TestCase):
    def test_each_mode_matches_every_subset_including_obstructed_sections(self):
        for name, section in CASES:
            cfg = flats.Configuration.load(name)
            expected, _ = checks.compare_mode(cfg, section, 'baseline')
            for mode in checks.MODES[:-1]:
                with self.subTest(name=name, section=section, mode=mode):
                    actual, _ = checks.compare_mode(cfg, section, mode)
                    self.assertEqual(actual, expected)

    def test_unknown_switches_fail_explicitly(self):
        cfg = flats.Configuration.load('Q5')
        with self.assertRaises(ValueError):
            Section(cfg, CASES[0][1], disabled={'typo'})
        with self.assertRaises(ValueError):
            checks.compare_mode(cfg, CASES[0][1], 'typo')

    def small_run(self, directory):
        name, section = CASES[0]
        cfg = flats.Configuration.load(name)
        with patch.object(checks.enumeration, 'carrier_planes', return_value=(cfg, [section])):
            return checks.run([name], ['baseline', 'no-reductions'], directory)

    def test_complete_record_and_output_protection(self):
        with tempfile.TemporaryDirectory() as directory, redirect_stdout(io.StringIO()):
            target = Path(directory) / 'run'
            result = self.small_run(target)
            self.assertTrue(result['complete'])
            self.assertEqual(result['comparisons'], 2)
            self.assertEqual(result, json.loads((target / 'complete.json').read_text()))
            for name, digest in result['outputs'].items():
                self.assertEqual(checks.provenance.file_hash(target / name), digest)
            with self.assertRaises(FileExistsError):
                self.small_run(target)

    def test_disagreement_keeps_diagnostics_but_no_success_record(self):
        with tempfile.TemporaryDirectory() as directory, redirect_stdout(io.StringIO()):
            target = Path(directory) / 'run'
            with patch.object(checks, 'compare_mode', return_value=(set(), {})):
                with self.assertRaisesRegex(AssertionError, 'candidate sets differ'):
                    self.small_run(target)
            self.assertTrue((target / 'difference.json').exists())
            self.assertFalse((target / 'complete.json').exists())

    def test_changed_source_cannot_certify_a_run(self):
        with tempfile.TemporaryDirectory() as directory, redirect_stdout(io.StringIO()):
            target = Path(directory) / 'run'
            old = flats.CACHE
            with patch.object(checks.provenance, 'input_files', side_effect=[{'a': '1'}, {'a': '2'}]):
                with self.assertRaisesRegex(RuntimeError, 'inputs changed'):
                    self.small_run(target)
            self.assertEqual(flats.CACHE, old)
            self.assertFalse((target / 'complete.json').exists())


if __name__ == '__main__':
    unittest.main()


==> anc/verify/tests/test_rigidity.py <==
"""Exact rigidity and stress certificates for the paper's Rigidity section.

    python3 -m unittest tests.test_rigidity -v
"""
import os
import sys
import tempfile
import unittest
from pathlib import Path
from unittest.mock import patch

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, os.path.join(HERE, os.pardir))

import flats
import jamming
import skeleton

DIM5 = ["D5", "L5", "Q5", "R5"]


class Skeleton(unittest.TestCase):

    def test_rank_mod_small(self):
        # a 3 x 3 matrix of rank 2, and the identity
        self.assertEqual(skeleton.rank_mod([[1, 2, 3], [2, 4, 6], [0, 1, 1]], 101), 2)
        self.assertEqual(skeleton.rank_mod([[1, 0], [0, 1]], 101), 2)

    def test_contact_graphs_rigid(self):
        for name in DIM5:
            cfg = flats.Configuration.load(name)
            r, b, ok = skeleton.rigid(cfg, skeleton.contacts(cfg))
            self.assertEqual(b, 5 * 40 - 15, name)
            self.assertTrue(ok, name)

    def test_insufficient_bars_do_not_certify_rigidity(self):
        # Thirty bars cannot supply the required rank 185.
        cfg = flats.Configuration.load("D5")
        E = skeleton.contacts(cfg)[:30]
        r, b, ok = skeleton.rigid(cfg, E)
        self.assertFalse(ok)
        self.assertLess(r, b)

    def test_unlucky_prime_fails_to_certify_without_retrying(self):
        cfg = flats.Configuration([1, 1], [(1, 0), (0, 1), (-1, 0), (0, -1)], 2)
        all_edges = [(i, j) for i in range(4) for j in range(i + 1, 4)]
        trials = []
        with patch.object(skeleton, "PRIME", 2):
            rank, bound, certified = skeleton.rigid(cfg, all_edges, trials=trials)
        self.assertEqual(bound, 5)
        self.assertFalse(certified)
        self.assertEqual(trials, [(2, rank)])
        self.assertLess(rank, bound)
        # The complete framework is nevertheless rigid. Failure modulo
        # the altered prime was not a certificate of flexibility.
        self.assertEqual(skeleton.rigid(cfg, all_edges), (5, 5, True))

    def test_redundant_coordinate_and_diagonal_form(self):
        # Three points of norm 2 in a two-dimensional plane in R^3.
        cfg = flats.Configuration([1, 2, 1], [(1, 0, 1), (0, 1, 0), (-1, 0, -1)], 2)
        edges = [(0, 1), (0, 2), (1, 2)]
        self.assertEqual(skeleton.rigid(cfg, edges), (3, 3, True))
        self.assertEqual(skeleton.rigid(cfg, edges, cone=True), (5, 5, True))


class Jamming(unittest.TestCase):

    def test_certificates(self):
        for name in DIM5:
            cfg = flats.Configuration.load(name)
            r, b, fails = jamming.jammed(cfg, name)
            self.assertEqual((r, b), (190, 190), name)
            self.assertEqual(fails, [], name)

    def test_a_wrong_stress_fails(self):
        cfg = flats.Configuration.load("Q5")
        w, s = jamming.read_stress("Q5")
        e = next(iter(w))
        w[e] += 1                               # breaks equilibrium
        self.assertTrue(jamming.check(cfg, w, s))
        w, s = jamming.read_stress("Q5")
        w[e] = 1                                # wrong sign on a strut
        self.assertTrue(jamming.check(cfg, w, s))

    def test_missing_contact_or_spoke_is_rejected(self):
        cfg = flats.Configuration.load("Q5")
        w, s = jamming.read_stress("Q5")
        w.pop(next(iter(w)))
        self.assertTrue(jamming.check(cfg, w, s))
        w, s = jamming.read_stress("Q5")
        s.pop(0)
        self.assertTrue(jamming.check(cfg, w, s))

    def test_repeated_stress_entries_are_rejected(self):
        with tempfile.TemporaryDirectory() as folder, patch.object(jamming, "HERE", folder):
            Path(folder, "rigidity").mkdir()
            path = Path(folder, "rigidity", "bad.stress.txt")
            for text in ("contact 0 1 -1\ncontact 1 0 -2\n",
                         "spoke 0 1\nspoke 0 2\n"):
                path.write_text(text)
                with self.assertRaisesRegex(ValueError, "repeated"):
                    jamming.read_stress("bad")


if __name__ == "__main__":
    unittest.main()


==> anc/verify/tests/test_subset_symmetry.py <==
"""Compare ambient subset symmetry with explicit finite group actions."""
import itertools
from pathlib import Path
import sys
import unittest
sys.path.insert(0, str(Path(__file__).resolve().parents[1]))
from prefix_orbits import Symmetry, elements
from ambient_group import Ambient
import flats


class AmbientSubsetChecks(unittest.TestCase):
    def compare(self, generators, n):
        group = elements(generators, n)
        symmetry = Symmetry(generators, n, len(group))
        orbit_total = 0
        for mask in range(1 << n):
            subset = tuple(i for i in range(n) if mask & (1 << i))
            images = [tuple(sorted(g[i] for i in subset)) for g in group]
            self.assertEqual(symmetry.canonical(mask), subset == min(images))
            self.assertEqual(symmetry.stabilizer_order(mask), images.count(subset))
            if symmetry.canonical(mask):
                orbit_total += symmetry.order // symmetry.stabilizer_order(mask)
        self.assertEqual(orbit_total, 1 << n)

    def test_subgroups_of_symmetric_group(self):
        for generators in ((), ((1,0,2,3),), ((1,2,0,3),),
                           ((1,0,2,3),(1,2,3,0))):
            self.compare(generators, 4)

    def test_cube_group_and_face_stabilizer(self):
        cfg = flats.Configuration([1,1,1], list(itertools.product((-1,1), repeat=3)), 3)
        ambient = Ambient(cfg)
        top = {i for i,p in enumerate(cfg.pts) if p[2] == 1}
        self.compare(ambient.group().generators, 8)
        self.compare(ambient.group(top).generators, 8)
        symmetry = Symmetry.on_section(ambient, top)
        self.assertEqual(symmetry.order, 8)
        self.compare(symmetry.group, 4)

    def test_incorrect_group_order_rejected(self):
        with self.assertRaises(ValueError):
            Symmetry(((1,2,3,0),), 4, 8)


if __name__ == '__main__':
    unittest.main()


==> anc/verify/verify_paper.py <==
"""Verify the paper from its coordinates, facet lists, and certificates.

    python3 verify_paper.py all --output my-run
    python3 verify_paper.py Q5 R5 -j2

This module handles the command line, workers, logs, and manifests. The
mathematical sequence is in paper_checks.Run.configuration: existence,
contacts, facet censuses, reassembly, convex hulls, uniqueness, and rigidity.
The final steps check the split formulas and equatorial sections. README.md
maps these checks to the paper and the modules that implement them.

All geometric decisions use integer or rational arithmetic. Rigidity is
certified by exact modular rank bounds and integer equilibrium stresses.
Facet lists are inputs to verify, not assumed results. Every search is
recomputed and bound to source and data hashes. Geometric caches are rebuilt
for every run and reused only within that run.
Rigidity, jamming, and the unrestricted radial E7 classification are included.
Runs are serial unless -jN explicitly requests parallel configurations.
"""
from __future__ import annotations

import argparse
from contextlib import redirect_stderr, redirect_stdout
from datetime import datetime, timezone
import json
import multiprocessing as mp
from multiprocessing.connection import wait
import os
from pathlib import Path
import sys
import tempfile
import time
import traceback

import flats
import provenance
from paper_checks import ALL, TABLE1, LogWriter, Run

# These are the computed results needed by the parent for tables and manifest.
# Mathematical objects (including Fraction-valued table entries) are returned
# directly through multiprocessing, without converting them to floating point.
RESULT_FIELDS = ('failures', 'timings', 'rows', 'identities',
                 'search_records', 'rigidity_records')


def _verify_configuration(name, options, cache, log_path, events):
    """One independent configuration, with a private cache and complete log."""
    flats.CACHE = cache
    with open(log_path, 'x') as stream:
        def detail(message=''):
            stream.write(message + '\n')
            stream.flush()
            if options['verbose'] or 'WARNING' in message.upper() or '** FAIL:' in message:
                events.send(('detail', message))

        def progress(message):
            events.send(('progress', message))

        run = Run(jobs=1, log=detail,
                  search_output=options['search_output'],
                  progress=progress, verbose=options['verbose'])
        try:
            # Some independent certificate checkers print directly.
            with redirect_stdout(LogWriter(detail)), redirect_stderr(LogWriter(detail)):
                run.configuration(name)
        except BaseException:
            detail(traceback.format_exc())
            raise
        return {field: getattr(run, field) for field in RESULT_FIELDS}


def _configuration_process(worker, arguments, connection):
    """Send complete lines and a final result through one private pipe."""
    try:
        connection.send(('result', worker(*arguments, connection)))
    except BaseException as error:
        connection.send(('error', '%s: %s' % (type(error).__name__, error)))
    finally:
        connection.close()


def parallel_configurations(run, names, jobs, log_paths, completed, *,
                            verbose=False, worker=_verify_configuration):
    """Run whole configurations independently; only the parent prints output.

    Each worker has a private cache, search directory, log, and output pipe.
    Only complete results are merged. EOF without a result is a failure,
    including an abruptly killed worker. No job is silently retried. On an
    interrupt, the parent terminates and joins all its remaining workers.
    """
    options = dict(search_output=str(run.search_output), verbose=verbose)
    context = mp.get_context('spawn')
    waiting, active = iter(names), {}
    finished = 0
    started = time.monotonic()
    next_update = started + 15
    try:
        while True:
            while len(active) < jobs:
                name = next(waiting, None)
                if name is None:
                    break
                receive, send = context.Pipe(duplex=False)
                arguments = (name, options, str(Path(flats.CACHE)/'configurations'/name),
                             str(log_paths[name]))
                process = context.Process(target=_configuration_process,
                                          args=(worker, arguments, send))
                try:
                    process.start()
                except BaseException:
                    receive.close()
                    raise
                finally:
                    send.close()
                active[receive] = (name, process)
                run.log('[%s] Started' % name)
            if not active:
                break
            for connection in wait(active, timeout=1):
                name, process = active[connection]
                try:
                    kind, message = connection.recv()
                except EOFError:
                    kind, message = 'error', 'worker exited without a complete result'
                if kind in ('detail', 'progress'):
                    if message.strip() and not (verbose and kind == 'progress'):
                        # Prefix every line, including a multi-line traceback.
                        for line in message.splitlines():
                            run.log('[%s] %s' % (name, line))
                    continue
                process.join()
                connection.close()
                del active[connection]
                if kind == 'result' and process.exitcode == 0:
                    for field in RESULT_FIELDS:
                        target = getattr(run, field)
                        if isinstance(target, dict):
                            target.update(message[field])
                        else:
                            target.extend(message[field])
                    run.search_records.sort(key=lambda r: ALL.index(r['name']))
                    run.timings.sort(key=lambda r: -1 if r[0] == 'all' else ALL.index(r[0]))
                    run.log('[%s] %s (detailed log: %s)' %
                            (name, 'FAILED' if message['failures'] else 'Verified', log_paths[name]))
                    completed(name)
                else:
                    run.check(False, name, '%s (exit code %s; detailed log: %s)' %
                              (message, process.exitcode, log_paths[name]))
                    completed(name, incomplete=True)
                finished += 1
            if time.monotonic() >= next_update and active:
                run.log('Running: %s; %d/%d finished (%.0fs run elapsed).' %
                        (', '.join(name for name, _ in active.values()),
                         finished, len(names), time.monotonic()-started))
                next_update = time.monotonic() + 15
    finally:
        for connection, (_, process) in active.items():
            if process.is_alive():
                process.terminate()
            process.join()
            connection.close()


def main(argv=None):
    ap = argparse.ArgumentParser(
        description=__doc__.split("\n")[0], allow_abbrev=False,
        formatter_class=argparse.RawDescriptionHelpFormatter,
        epilog="\n".join(__doc__.split("\n")[2:]))
    ap.add_argument("names", nargs="+",
                    help="'all', or the configurations to verify")
    ap.add_argument("-j", "--jobs", type=int, default=1,
                    help="simultaneous configurations (default: 1, serial)")
    ap.add_argument("--verbose", action="store_true",
                    help="also stream the detailed per-configuration checks")
    ap.add_argument("--output", type=Path,
                    help="new directory for run.log, manifest.json, individual logs, and search records")
    args = ap.parse_args(argv)
    if args.jobs is not None and args.jobs < 1:
        ap.error("--jobs must be a positive integer")
    requested = ALL if args.names == ["all"] else args.names
    for n in requested:
        if n not in TABLE1:
            ap.error("unknown configuration %s (choose from %s)"
                     % (n, ", ".join(ALL)))
    # Use the paper's order for selected configurations too, without
    # repeating a computation when a name is given more than once.
    names = [n for n in ALL if n in requested]
    jobs = min(args.jobs, len(names))
    if args.output is None:
        Path(flats.CACHE).mkdir(parents=True, exist_ok=True)
        output_dir = Path(tempfile.mkdtemp(prefix='verification-', dir=flats.CACHE)).resolve()
    else:
        output_dir = args.output.resolve()
        # Fresh cache cleanup must never remove a run's own output files.
        cache_jobs = (Path(flats.CACHE) / 'configurations').resolve()
        if output_dir == cache_jobs or cache_jobs in output_dir.parents:
            ap.error('--output must be outside the per-configuration cache directories')
        try:
            output_dir.mkdir(parents=True, exist_ok=False)
        except FileExistsError:
            ap.error('--output must name a new directory: %s' % output_dir)
    log_path = output_dir / 'run.log'
    manifest_path = output_dir / 'manifest.json'
    fh = open(log_path, 'x')

    terminal = sys.stdout

    def log(msg=""):
        print(msg, file=terminal, flush=True)
        fh.write(msg + "\n")
        fh.flush()

    t0 = time.time()
    started = datetime.now(timezone.utc).isoformat()
    inputs = provenance.input_files()
    log("verify_paper.py  %s  python %s"
        % (time.strftime("%Y-%m-%d %H:%M"), sys.version.split()[0]))
    log("Requested configurations: %s" % ", ".join(names))
    log("Search: all radial unit-edge polytopes on the requested vertex sets")
    log("Rigidity and jamming checks: included")
    log("Geometric caches are rebuilt; candidate enumeration is fresh")
    log("Run outputs: %s" % output_dir)
    log("Progress times are elapsed since each configuration started; final timings are stage durations.")
    run = Run(jobs=1, log=log,
              search_output=output_dir, verbose=args.verbose)
    report = dict(schema=1, status="running", started_utc=started,
                  command=["python3", "verify_paper.py"] +
                          list(argv if argv is not None else sys.argv[1:]),
                  python=sys.version, input_sha256=inputs, log_path=str(log_path),
                  options=dict(fresh=True,
                               output=str(output_dir), search_output=str(output_dir),
                               rigidity=True, contact_graph=False, names=names,
                               jobs=jobs, verbose=args.verbose),
                  completed_configurations=[])

    def manifest(status="running"):
        report.update(status=status, searches=run.search_records,
                      rigidity=run.rigidity_records, failures=run.failures,
                      timings=run.timings, seconds=round(time.time() - t0, 3))
        if status != "running":
            for entry in report.get('configuration_logs', {}).values():
                if Path(entry['path']).exists():
                    entry['sha256'] = provenance.file_hash(entry['path'])
            report["completed_utc"] = datetime.now(timezone.utc).isoformat()
            report["input_unchanged"] = provenance.input_files() == inputs
        tmp = manifest_path.with_suffix('.json.tmp')
        with open(tmp, "w") as output:
            json.dump(report, output, indent=2, sort_keys=True)
            output.write("\n")
        os.replace(tmp, manifest_path)

    manifest()
    try:
        run.data(names)
        log_dir = run.search_output / 'logs'
        log_dir.mkdir(parents=True, exist_ok=True)
        log_paths = {name: log_dir / (name + '.log') for name in names}
        for name, path in log_paths.items():
            if path.exists() or (run.search_output / name).exists():
                raise FileExistsError('configuration output already exists: ' + name)
        report['search_output'] = str(run.search_output)
        report['configuration_logs'] = {name: dict(path=str(path)) for name, path in log_paths.items()}
        log('Using %d configuration worker%s. Detailed logs: %s' %
            (jobs, '' if jobs == 1 else 's', log_dir))
        manifest()
        def completed(name, incomplete=False):
            if not incomplete:
                report['completed_configurations'].append(name)
            report['completed_configurations'].sort(key=names.index)
            if log_paths[name].exists():
                report['configuration_logs'][name]['sha256'] = provenance.file_hash(log_paths[name])
            manifest()
        if jobs == 1:
            # The same checks, with no multiprocessing. Preserve in-process
            # execution for debugging and independent serial comparisons.
            for name in names:
                with open(log_paths[name], 'x') as detail:
                    def record(message=''):
                        detail.write(message + '\n')
                        detail.flush()
                        if args.verbose or 'WARNING' in message.upper() or '** FAIL:' in message:
                            log('[%s] %s' % (name, message))
                    run.log = record
                    run.progress = None if args.verbose else lambda message: log('[%s] %s' % (name, message))
                    previous_cache = flats.CACHE
                    flats.CACHE = str(Path(previous_cache) / 'configurations' / name)
                    try:
                        with redirect_stdout(LogWriter(record)), redirect_stderr(LogWriter(record)):
                            run.configuration(name)
                    except BaseException:
                        record(traceback.format_exc())
                        raise
                    finally:
                        run.log, run.progress = log, None
                        flats.CACHE = previous_cache
                completed(name)
                log('[%s] Finished (detailed log: %s)' % (name, log_paths[name]))
        else:
            parallel_configurations(run, names, jobs, log_paths, completed,
                                    verbose=args.verbose)
        if all(n in names for n in ("D5", "E6", "E7")):
            run.splits()
        if all(n in names for n in ("E6", "E7", "C6-72b", "C7-126b")):
            run.equators()
        current_inputs = provenance.input_files()
        run.check(current_inputs == inputs, "inputs",
                  provenance.changed_inputs_message(inputs, current_inputs))
        ok = run.finish(names)
        manifest("passed" if ok else "failed")
        log("(%.0fs wall)" % (time.time() - t0))
    except BaseException as error:
        report["exception"] = "%s: %s" % (type(error).__name__, error)
        manifest("failed")
        raise
    finally:
        fh.close()
        report["log_sha256"] = provenance.file_hash(log_path)
        manifest(report["status"])
    return 0 if ok else 1


if __name__ == "__main__":
    sys.exit(main())

